Slowly synchronizing DFAs of 7 states and maximal slowly synchronizing DFAs

We compute all synchronizing DFAs with 7 states and synchronization length >= 29. Furthermore, we compute alphabet size ranges for maximal, minimal and semi-minimal synchronizing DFAs with up to 7 states.

==> anc/dfalogs.cpp <==
#include <stdio.h>
#include <string.h>
#include <stdlib.h>
#include <assert.h>

enum { ALL = 1, TRANS = 2, MIN = 4, SMIN = 8, MAX = 16 };

int N = 0;

int const cardmax = 31;
long card[8][50][32][cardmax+1];

int const maxcardmax = 1023;
long maxcard[8][50][4][maxcardmax+1];

void scanline (const char *buffer, const char *tstr1, 
				const char *tstr2, int t, int bound)
{
	char formatstr[100];
	if (!strlen (tstr1)) {
		sprintf (formatstr, "nsol_%s = %%ld", tstr2);
	} else {
		sprintf (formatstr, "nsol_%s_%s = %%ld", tstr1, tstr2);
	}
	int a = 1;
	long l;
	if (sscanf (buffer, formatstr, &l)) {
		assert (bound >= 0 && bound <= 49);
		//printf ("bound=%d, type=%d: ", bound, t);
		buffer = strchr (buffer, '=');
		assert (buffer);
		card[N][bound][t][0] = 0;
		if (!(bound & 32)) {
			if (card[N][0][t][0] < 0) {
				card[N][0][t][0] = 0;
			}
		}
		do {
			buffer++;
			sscanf (buffer, "%ld", &card[N][bound][t][a]);
			card[N][bound][t][0] += card[N][bound][t][a];
			//printf ("+%ld", card[N][bound][t][a]);
			if (!(bound & 32)) {
				if (card[N][0][t][a] < 0) {
					card[N][0][t][a] = 0;
				}
				card[N][0][t][a] += card[N][bound][t][a];
				card[N][0][t][0] += card[N][bound][t][a];
			}
			a++;
			assert (a <= cardmax);
			buffer = strchr (buffer, '+');
			
		} while (buffer);
		//printf ("=%ld\n", card[N][bound][t][0]);
	}
}

void scanfile (const char *tstr, int t)
{
	FILE *f;
	char buffer[10240];
	sprintf (buffer, "syncauto%d%s.log", N, tstr);
	//printf ("%s\n", buffer);
	f = fopen (buffer, "r");
	
	int bound = -1;
	bool doscanline = false;
	while (!feof(f)) {
		fgets (buffer, 10240, f);
		int n = N;
		if (sscanf (buffer, "N = %d", &n)) {
			assert (n == N);
			doscanline = false;
		}
		if (sscanf (buffer, "N = %d , S = %d", &n, &bound) == 2) {
			assert (n == N);
			assert (bound >= 2 && bound <= N);
			bound += 30;
			doscanline = true;
		}
		if (sscanf (buffer, "N = %d , bound = %d", &n, &bound) == 2) {
			assert (n == N);
			doscanline = strlen (tstr) || strstr (buffer, "all");
		}
		if (doscanline) {
			scanline (buffer, tstr, "sym", t, bound);
			scanline (buffer, tstr, "all", t | ALL, bound);
			scanline (buffer, tstr, "trans_sym", t | TRANS, bound);
			scanline (buffer, tstr, "trans_all", t | TRANS | ALL, bound);
		}
	}
	fclose (f);
}

void maxscanline (const char *buffer, 
				const char *tstr2, int t, int bound)
{
	t &= ~MAX;
	char formatstr[100];
	sprintf (formatstr, "nsol_%s = %%ld", tstr2);
	int a = 1;
	long l;
	if (sscanf (buffer, formatstr, &l)) {
		assert (bound >= 0 && bound <= 49);
		//printf ("bound=%d, type=%d: ", bound, t);
		buffer = strchr (buffer, '=');
		assert (buffer);
		maxcard[N][bound][t][0] = 0;
		if (!(bound & 32)) {
			if (maxcard[N][0][t][0] < 0) {
				maxcard[N][0][t][0] = 0;
			}
		}
		do {
			buffer++;
			sscanf (buffer, "%ld", &maxcard[N][bound][t][a]);
			maxcard[N][bound][t][0] += maxcard[N][bound][t][a];
			//printf ("+%ld", maxcard[N][bound][t][a]);
			if (!(bound & 32)) {
				if (maxcard[N][0][t][a] < 0) {
					maxcard[N][0][t][a] = 0;
				}
				maxcard[N][0][t][a] += maxcard[N][bound][t][a];
				maxcard[N][0][t][0] += maxcard[N][bound][t][a];
			}
			a++;
			assert (a <= maxcardmax);
			buffer = strchr (buffer, '+');
		} while (buffer);
		//printf ("=%ld\n", maxcard[N][bound][t][0]);
	}
}

void maxscanfile (int t)
{
	FILE *f;
	char buffer[10240];
	sprintf (buffer, "syncauto%dmax.log", N);
	//printf ("%s\n", buffer);
	f = fopen (buffer, "r");
	
	int bound = -1;
	bool doscanline = false;
	while (!feof(f)) {
		fgets (buffer, 10240, f);
		int n = N;
		if (sscanf (buffer, "N = %d", &n)) {
			assert (n == N);
			doscanline = false;
		}
		if (sscanf (buffer, "N = %d , S = %d", &n, &bound) == 2) {
			assert (n == N);
			assert (bound >= 2 && bound <= N);
			bound += 30;
			doscanline = true;
		}
		if (sscanf (buffer, "N = %d , bound = %d", &n, &bound) == 2) {
			assert (n == N);
			doscanline = true;
		}
		if (doscanline) {
			maxscanline (buffer, "sym", t, bound);
			maxscanline (buffer, "all", t | ALL, bound);
			maxscanline (buffer, "trans_sym", t | TRANS, bound);
			maxscanline (buffer, "trans_all", t | TRANS | ALL, bound);
			scanline (buffer, "min", "sym", t | MIN, bound);
			scanline (buffer, "min", "all", t | MIN | ALL, bound);
			scanline (buffer, "min", "trans_sym", t | MIN | TRANS, bound);
			scanline (buffer, "min", "trans_all", t | MIN | TRANS | ALL, bound);
			scanline (buffer, "smin", "sym", t | SMIN, bound);
			scanline (buffer, "smin", "all", t | SMIN | ALL, bound);
			scanline (buffer, "smin", "trans_sym", t | SMIN | TRANS, bound);
			scanline (buffer, "smin", "trans_all", t | SMIN | TRANS | ALL, bound);
		}
	}
	fclose (f);
}

void scan7line (const char *buffer, const char *tstr1, 
				const char *tstr2, int t, int bound)
{
	char formatstr[100];
	if (!strlen (tstr1)) {
		sprintf (formatstr, "nsol_%s(%%d)", tstr2);
	} else {
		sprintf (formatstr, "nsol_%s_%s(%%d)", tstr1, tstr2);
	}
	int a = 1;
	if (sscanf (buffer, formatstr, &bound)) {
		assert (bound >= 0 && bound <= 49);
		//printf ("bound=%d, type=%d: ", bound, t);
		buffer = strchr (buffer, '=');
		assert (buffer);
		card[N][bound][t][0] = 0;
		card[N][bound][t|TRANS][0] = 0;
		do { 
			buffer++;
			sscanf (buffer, "%ld", &card[N][bound][t][a]);
			card[N][bound][t][0] += card[N][bound][t][a];
			card[N][bound][t|TRANS][a] = card[N][bound][t][a];
			card[N][bound][t|TRANS][0] += card[N][bound][t|TRANS][a];
			//printf ("+%ld", card[N][bound][t][a]);
			a++;
			assert (a <= cardmax);
			buffer = strchr (buffer, '+');
		} while (buffer);
		//printf ("=%ld\n", card[N][bound][t][0]);
	}
}

void maxscan7line (const char *buffer, 
				const char *tstr2, int t, int bound)
{
	t &= ~MAX;
	char formatstr[100];
	sprintf (formatstr, "nsol_%s(%%d)", tstr2);
	int a = 1;
	if (sscanf (buffer, formatstr, &bound)) {
		assert (bound >= 0 && bound <= 49);
		//printf ("bound=%d, type=%d: ", bound, t);
		buffer = strchr (buffer, '=');
		assert (buffer);
		maxcard[N][bound][t][0] = 0;
		maxcard[N][bound][t|TRANS][0] = 0;
		do { 
			buffer++;
			sscanf (buffer, "%ld", &maxcard[N][bound][t][a]);
			maxcard[N][bound][t][0] += maxcard[N][bound][t][a];
			maxcard[N][bound][t|TRANS][a] = maxcard[N][bound][t][a];
			maxcard[N][bound][t|TRANS][0] += maxcard[N][bound][t|TRANS][a];
			//printf ("+%ld", maxcard[N][bound][t][a]);
			a++;
			assert (a <= maxcardmax);
			buffer = strchr (buffer, '+');
		} while (buffer);
		//printf ("=%ld\n", maxcard[N][bound][t][0]);
	}
}

void scan7file (const char *fname, int t, int w)
{
	FILE *f;
	char buffer[10240];
	//printf ("%s\n", fname);
	f = fopen (fname, "r");
	int tt = t & MAX;
	
	int bound = -1;
	while (!feof(f)) {
		fgets (buffer, 10240, f);
		int n = N;
		if (sscanf (buffer, "N = %d", &n)) {
			assert (n == N);
		}
		if (!t) {
			scan7line (buffer, "", "sym", t, bound);
			scan7line (buffer, "", "all", t | ALL, bound);
		} else if (tt) {
			maxscan7line (buffer, "sym", t, bound);
			maxscan7line (buffer, "all", t | ALL, bound);
		}
		if (t) {
			scan7line (buffer, "min", "sym", tt | MIN, bound);
			scan7line (buffer, "min", "all", tt | MIN | ALL, bound);
			scan7line (buffer, "smin", "sym", tt | SMIN, bound);
			scan7line (buffer, "smin", "all", tt | SMIN | ALL, bound);
		}
	}
	fclose (f);
}

void oldtable (int t = 0)
{
	int bound, wmax = 0;
	for (bound=(N-1)*(N-1); card[N][bound][t][1]>=0; bound--) {
		if (!bound) break;
		for (int w=1; w<cardmax; w++) {
			if (wmax < w && card[N][bound][t][w]>=0) {
				wmax = w;
			}
		}
	}
	bound++;
	printf ("%s", "\\begin{center}\n");
	printf ("%s", "  \\renewcommand{\\arraystretch}{1.4}\n  ");
	printf ("%s", "\\begin{tabular}{|r|");
	for (int b=(N-1)*(N-1); b>=bound; b--) {
		printf ("r");
	}
	if (bound == 1) printf ("|r"); 
	printf ("%s", "|}\n    \\hline\n    alph.\\@");
	for (int b=(N-1)*(N-1); b>=bound; b--) {
		printf (" & sync.\\@");
	}
	if (bound == 1) printf (" & total"); 
	printf ("%s", " \\\\[-5pt]\n    size");
	for (int b=(N-1)*(N-1); b>=bound; b--) {
		printf (" & %d", b);
	}
	if (bound == 1) printf (" &"); 
	printf ("%s", " \\\\\n    \\hline\n    ");
	for (int w=1; w<=wmax; w++) {
		printf ("%d", w);
		long a = 0;
		for (int b=(N-1)*(N-1); b>=bound; b--) {
			printf (" &");
			if (card[N][b][t][w] > 0) {
				printf (" %ld", card[N][b][t][w]);
				a += card[N][b][t][w];
			}
		}
		if (bound == 1) printf (" & %ld", a);
		printf (" \\\\%s\n    ", w<wmax?"[-5pt]":"");
	}
	printf ("%s", "\\hline\n    total");
	long a = 0;
	for (int b=(N-1)*(N-1); b>=bound; b--) {
		printf (" & %ld", card[N][b][t][0]);
		a += card[N][b][t][0];
	}
	if (bound == 1) printf (" & %ld", a);
	printf ("%s", " \\\\\n    \\hline\n  ");
	printf ("%s", "\\end{tabular}\n");
	printf ("%s", "\\end{center}\n\n");
}

void oldtable_cardoso (int t = 0)
{
	int wmax = 7;
	printf ("%s", "\\begin{center}\n");
	printf ("%s", "  \\renewcommand{\\arraystretch}{1.4}\n  ");
	printf ("%s", "\\begin{tabular}{|r|");
	for (int n=3; n<=5; n++) {
		for (int s=2; s<n; s++) {
			printf ("r");
		}
	}
	printf ("%s", "|}\n    \\hline\n    ");
	for (int n=3; n<=5; n++) {
		for (int s=2; s<n; s++) {
			printf (" & $n = %d$", n);
		}
	}
	printf ("%s", " \\\\[-5pt]\n    ");
	for (int n=3; n<=5; n++) {
		for (int s=2; s<n; s++) {
			printf (" & $|S| = %d$", s);
		}
	}
	printf ("%s", " \\\\[-5pt]\n    alph.\\@");
	for (int n=3; n<=5; n++) {
		for (int s=2; s<n; s++) {
			printf (" & sync.\\@");
		}
	}
	printf ("%s", " \\\\[-5pt]\n    size");
	for (int n=3; n<=5; n++) {
		for (int s=2; s<n; s++) {
			int bound = 2 * n - s * ((n + s - 1) / s) - 1;
			bound = (n - 1) * (n - 1) - ((n - 1) / s) * bound;
			printf (" & %d", bound);
		}
	}
	printf ("%s", " \\\\\n    \\hline\n    ");
	for (int w=1; w<=wmax; w++) {
		printf ("%d", w);
		for (int n=3; n<=5; n++) {
			for (int s=2; s<n; s++) {
				printf (" &");
				if (card[n][s+30][t][w] > 0) {
					printf (" %ld", card[n][s+30][t][w]);
					long mt = card[n][s+30][t|MIN|TRANS][w];
					printf (" (%ld)", mt>0 ? mt : 0);
				}
			}
		}
		printf (" \\\\%s\n    ", w<wmax?"[-5pt]":"");
	}
	printf ("%s", "\\hline\n    total");
	for (int n=3; n<=5; n++) {
		for (int s=2; s<n; s++) {
			printf (" & %ld", card[n][s+30][t][0]);
			long mt = card[n][s+30][t|MIN|TRANS][0];
			printf (" (%ld)", mt>0 ? mt : 0);
		}
	}
	printf ("%s", " \\\\\n    \\hline\n  ");
	printf ("%s", "\\end{tabular}\n");
	printf ("%s", "\\end{center}\n\n");
}

void printrange (int t, int bound)
{
	printf (" & ");
	if (!(t & (MIN | SMIN | MAX))) {
		if (maxcard[N][bound][t][1] < 0) {
			printf ("?");
		} else {
			int wmax = 0;
			for (int w=1; w<=maxcardmax; w++) {
				if (wmax < w && maxcard[N][bound][t][w] >= 0) {
					wmax = w;
				}
				if (w >= 2 && w <= cardmax) {
					// test smin range continuity
					assert (card[N][bound][t|SMIN][w] > 0 ||
							card[N][bound][t|SMIN][w] >= 
							card[N][bound][t|SMIN][w]);
				}
			}
			// smin range continuity implies general 
			// range to be convex hull of max range
			int wmin = 2;
			if (card[N][bound][t|SMIN][1] > 0) wmin = 1;
			if (wmax >= wmin) printf ("%d", wmin);
			if (wmax > wmin) printf ("--%d", wmax);
		}
	} else if (!(t & (MIN | SMIN))) {
		t &= ~MAX;
		if (maxcard[N][bound][t][1] < 0) {
			printf ("?");
		} else {
			int ww = 0, www = 0;
			for (int w=1; w<maxcardmax; w++) {
				int m = maxcard[N][bound][t][w];
				if (m <= 0) {
					if (ww < w - 1) {
						if (www) printf (",~~");
						printf ("%d", ww + 1);
						if (ww < w - 2) {
							printf ("--%d", w - 1);
						}
						www = w;
					}
					ww = w;
				} else if (w > 1) {
					assert (maxcard[N][bound][t|TRANS][w] > 0);
				}
				if (m < 0) break;
			}
		}
	} else {
		if (card[N][bound][t][1] < 0) {
			printf ("?");
		} else {
			int ww = 0, www = 0;
			for (int w=1; w<cardmax; w++) {
				int m = card[N][bound][t][w];
				if (m <= 0) {
					if (ww < w - 1) {
						if (www) printf (",~~");
						printf ("%d", ww + 1);
						if (ww < w - 2) {
							printf ("--%d", w - 1);
						}
						www = w;
					}
					ww = w;
				} else if (w > 1) {
					assert (card[N][bound][t|TRANS][w] > 0);
				}
				if (m < 0) break;
			}
		}
	}
}
 
void newtable ()
{
	int bound;
	for (bound=(N-1)*(N-1); card[N][bound][MIN][1]>=0; bound--) {
		if (!bound) break;
	}
	bound++;
	printf ("%s", "\\begin{center}\n");
	printf ("%s", "  \\renewcommand{\\arraystretch}{1.4}\n  ");
	printf ("%s", "\\begin{tabular}{|c|cccccc|}\n    ");
	printf ("%s", "\\hline\n    sync.\\@ & & & & max & max & max \\\\");
	printf ("%s", "[-5pt]\n    length & \\hphantom{min} & min & smin & ");
	printf ("%s", "\\hphantom{min} & min & smin \\\\\n    \\hline\n    ");
	for (int b=(N-1)*(N-1); b>=bound; b--) {
		printf ("%d", b);
		printrange (0, b);
		printrange (MIN, b);
		printrange (SMIN, b);
		printrange (MAX, b);
		printrange (MAX | MIN, b);
		printrange (MAX | SMIN, b);
		printf (" \\\\%s\n    ", b>bound?"[-5pt]":"");
	}
	if (bound == 1) {
		printf ("%s", "\\hline\n    all");
		for (bound=(N-1)*(N-1); card[N][bound][SMIN][1]>=0; bound--) {
			if (!bound) break;
		}
		bound++;
		if (bound == 1) {
			printrange (0, 0);
			printrange (MIN, 0);
			printrange (SMIN, 0);
			printrange (MAX, 0);
			printrange (MAX | MIN, 0);
			printrange (MAX | SMIN, 0);
		} else {
			printf (" & ?");
			printrange (MIN, 0);
			printf (" & ? & ? & ? & ?");
		}
		printf (" \\\\\n    ");
	}
	printf ("%s", "\\hline\n  ");
	printf ("%s", "\\end{tabular}\n");
	printf ("%s", "\\end{center}\n\n");
}

void newtable_cardoso ()
{
	printf ("%s", "\\begin{center}\n");
	printf ("%s", "  \\renewcommand{\\arraystretch}{1.4}\n  ");
	printf ("%s", "\\begin{tabular}{|ccc|cccccc|}\n    ");
	printf ("%s", "\\hline\n    & & sync.\\@ & & & & max & max & max \\\\");
	printf ("%s", "[-5pt]\n    n & |S| & length & \\hphantom{min} & min & smin & ");
	printf ("%s", "\\hphantom{min} & min & smin \\\\\n    \\hline\n    ");
	for (int n=2; n<=6; n++) {
		for (int s=2; s<=n; s++) {
			int bound = 2 * n - s * ((n + s - 1) / s) - 1;
			bound = (n - 1) * (n - 1) - ((n - 1) / s) * bound;
			printf ("%d & %d & %d", n, s, bound);
			N = n;
			printrange (0, s+30);
			printrange (MIN, s+30);
			printrange (SMIN, s+30);
			printrange (MAX, s+30);
			printrange (MAX | MIN, s+30);
			printrange (MAX | SMIN, s+30);
			printf (" \\\\%s\n    ", s<n?"[-5pt]":"");
		}
	}
	printf ("%s", "\\hline\n  ");
	printf ("%s", "\\end{tabular}\n");
	printf ("%s", "\\end{center}\n\n");
}

int main (int argc, char *argv[])
{
	for (N=0; N<8; N++) {
		for (int w=0; w<50; w++) {
			for (int t=0; t<32; t++) {
				for (int a=0; a<=cardmax; a++) {
					card[N][w][t][a] = -1;
				}
			}
			for (int t=0; t<4; t++) {
				for (int a=0; a<=maxcardmax; a++) {
					maxcard[N][w][t][a] = -1;
				}
			}
		}
	}
	for (N=2; N<8; N++) {
		if (N == 7) {
			scan7file ("sa7s29w/ssa7s29ws.log", 0, 29);
			scan7file ("sa7s29w/ssa7s29wsmins.log", SMIN, 29);
			scan7file ("sa7s29w/ssa7s29wmaxs.log", MAX, 29);
		} else {
			scanfile ("", 0);
			scanfile ("min", MIN);
			scanfile ("smin", SMIN);
			maxscanfile (MAX);
		}
	}
	for (N=2; N<8; N++) oldtable ();
	for (N=2; N<8; N++) oldtable (MIN | TRANS);
	oldtable_cardoso ();
	for (N=2; N<8; N++) newtable ();
	newtable_cardoso ();
}


==> anc/dfatrans.cpp <==
#include <stdio.h>
#include <string.h>
#include <stdlib.h>

#include <assert.h>
#include "powerauto_dfa.h"

int const N = 5;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// Nover2 = N over 2, NoverM = N over M
template <int N, int M> struct binomial
{
	enum { val = N * binomial<N-1,M-1>::val / M };
};
template <int N> struct binomial<N,0>
{
	enum { val = 1 };
};
int const Nover2 = binomial<N,2>::val;
#define NoverM (binomial<N,M>::val)

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// ary12<N,M> = Nary12M = the N-ary number 12...M
// idsbiN = identity symbolindex
template <int N, int M> struct ary12
{
	enum { val = N * ary12<N,M-1>::val + M };
};
template <> struct ary12<N,0>
{
	enum { val = 0 };
};
int const idsbiN = ary12<N,N-1>::val;

int startsubset;

int sync_length_excl (int nsb, const int *sbi, int excl)
{
	// compute the power automaton with one symbol omitted
	powerauto<N> pa[nsb], dpa;
	for (int j=0; j<nsb; j++) {
		if (j == excl) continue;
		int i = sbi[j];
		for (int s=N; --s>=0; ) {
			int t = i % N;
			i /= N;
			pa[j] (1 << t, 1 << s) = true;
		}
	}
	for (int j=0; j<nsb; j++) {
		for (int s=0; s<N; s++) {
			for (int t=0; t<N; t++) {
				if (pa[j] (1 << t, 1 << s)) {
					for (int c=0; c<(1<<s); c++) {
						for (int d=0; d<(1<<N); d++) {
							pa[j] (d | (1 << t), c | (1 << s)) 
									|= pa[j] (d, c);
						}
					}
				}
			}
		}
	}
	for (int j=0; j<nsb; j++) dpa |= pa[j];
	
	// merge the singleton states
	for (int s=1<<N; --s>=0; ) {
		for (int i=N; --i>0; ) {
			dpa (s,1<<0) |= dpa (s,1<<i);
			dpa (1<<0,s) |= dpa (1<<i,s);
			dpa (s,1<<i) = 0;
			dpa (1<<i,s) = 0;
		}
	}
	
	// compute the synchronization length
	if (startsubset == pow2N - 1) {
		return dpa.sync_length_bfs ();
	} else if (dpa.sync_length_bfs () < 0) {
		return -1;
	} else {
		int r = 0;
		for (int s=0; s<pow2N; s++) {
			if (bitweight[s] == bitweight[startsubset]) {
				int rr = dpa.sync_length_bfs (s);
				if (r < rr) r = rr;
			}
		}
		return r;
	}
}

bool transitive_solution_excl (int nsb, const int *sbi, int excl)
{
	matBool<N,N> mb = zeroMatrix;
	for (int j=0; j<nsb; j++) {
		if (j == excl) continue;
		int i = sbi[j];
		for (int s=N; --s>=0; ) {
			int t = i % N;
			i /= N;
			mb (t, s) = true;
		}
	}
	mb.transclose ();
	bool r = mb(N-1,0);
	for (int s=N; --s>0; ) {
		r &= mb(s-1,s);
	}
	return r;
}

void scan_sol (char *buf)
{
	int nsb = 0;
	int sbi[102400];
	char *p = strchr (buf, '[');
	while (p != NULL) {
		sbi[nsb] = 0;
		for (int i=N; --i>=0; ) {
			sbi[nsb] *= N;
			sbi[nsb] += p[2] - '0';
			p += 3;
		}
		nsb++;
		p = strchr (p, '[');
	}
	
	int l = sync_length_excl (nsb, sbi, -1);
	bool t = transitive_solution_excl (nsb, sbi, -1);
	int tt = t;
	int b = 0, m = nsb;
	
	printf ("%3d%c", nsb, t ? 't' : ' ');
	while (nsb > b) {
		if (sync_length_excl (nsb, sbi, nsb - 1) == l) {
			nsb--;
		} else {
			int r = sbi[b];
			sbi[b] = sbi[nsb-1];
			sbi[nsb-1] = r;
			b++;
		}
	}
	t = transitive_solution_excl (nsb, sbi, -1);
	printf (" %ds%s", nsb, t ? "t" : "");
	if (!t) {
		for (int j=nsb; j<m; j++) {
			sbi[nsb] = sbi[j];
			if (transitive_solution_excl (nsb + 1, sbi, -1)) {
				t = true;
				printf (" %dt", nsb + 1);
				break;
			}
		}
	}
	assert (t == tt);
	printf ("\n");
}

int main ()
{
	char buf[1048576];
	int n, s;
	gets (buf);
	while (!feof(stdin)) {
		if (sscanf (buf, "N = %d", &n)) {
			assert (n == N);
			startsubset = pow2N - 1;
		}
		if (sscanf (buf, "N = %d , S = %d", &n, &s) == 2) {
			assert (n == N);
			startsubset = (1 << s) - 1;
		}
		if (strchr (buf, '[')) {
			scan_sol (buf);
		} else {
			printf ("%s\n", buf);
		}
		gets (buf);
	}
}


==> anc/matAntidist.h <==
#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

#define zeroMatrix false
#define identityMatrix true

template <int R, int C, class T> 
class matAntidist
{
	// for multiplication of matrices of different sizes
	template <int RR, int CC, class TT> friend class matAntidist; 
	
  public:
	matAntidist (bool b = zeroMatrix);
	matAntidist (const matAntidist<R,C,T> &m);
	~matAntidist ();

	inline T operator () (int r, int c) const;
	inline T &operator () (int r, int c);
	void operator = (const matAntidist<R,C,T> &m);
	
	bool operator == (const matAntidist<R,C,T> &m) const;
	bool operator != (const matAntidist<R,C,T> &m) const;
	
	void inv ();
	void operator &= (const matAntidist<R,C,T> &m);
	void operator |= (const matAntidist<R,C,T> &m);
	void operator ^= (const matAntidist<R,C,T> &m);
	
	matAntidist<R,C,T> operator ~ () const;
	matAntidist<R,C,T> operator & (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator | (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator ^ (const matAntidist<R,C,T> &m) const;
	
	void operator *= (const matAntidist<C,C,T> &m);
	template <int CC> 
	matAntidist<R,CC,T> operator * (const matAntidist<C,CC,T> &m) const;
	
	void transclose ();
	matAntidist<R,C,T> transclosure () const;
	
	void operator += (const matAntidist<C,C,T> &m);
	template <int CC> 
	matAntidist<R,CC,T> operator + (const matAntidist<C,CC,T> &m) const;
	
	void dransclose ();
	matAntidist<R,C,T> dransclosure () const;
	
  private:
	static const int D 
			= (C > R) ? R : C;
	T *entry;
	
  protected:
	T *&data = entry;
	static const int alignment = C;
};

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (bool b)
{
	entry = new T [R * C] ();
	if (b) {
		for (int i=D; --i>=0; ) {
			(entry + i * C)[i] = ~(T(0));
		}
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (const matAntidist<R,C,T> &m)
{
	entry = new T [R * C];
	*this = m;
}

template <int R, int C, class T> 
matAntidist<R,C,T>::~matAntidist ()
{
	delete[] entry;
}

template <int R, int C, class T> 
inline T matAntidist<R,C,T>::operator () (int r, int c) const
{
	return (entry + r * C)[c];
}

template <int R, int C, class T> 
inline T &matAntidist<R,C,T>::operator () (int r, int c)
{
	return (entry + r * C)[c];
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator = (const matAntidist<R,C,T> &m)
{
	for (int i=R*C; --i>=0; ) {
		entry[i] = m.entry[i];
	}
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator == (const matAntidist<R,C,T> &m) const
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] != m.entry[i]) return false;
	}
	return true;
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator != (const matAntidist<R,C,T> &m) const
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] != m.entry[i]) return true;
	}
	return false;
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::inv ()
{
	for (int i=R*C; --i>=0; ) {
		entry[i] = ~entry[i];
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator &= (const matAntidist &m)
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] > m.entry[i]) {
			entry[i] = m.entry[i];
		}
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator |= (const matAntidist &m)
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] < m.entry[i]) {
			entry[i] = m.entry[i];
		}
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator ^= (const matAntidist &m)
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] < m.entry[i]) {
			entry[i] = m.entry[i] - entry[i];
		} else {
			entry[i] = entry[i] - m.entry[i];	
		}
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ~ () const
{
	matAntidist<R,C,T> mr = *this;
	mr.inv ();
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator & (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr &= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator | (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr |= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ^ (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr ^= m;
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator *= (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		T *m_c = m.entry + c * C; // row c of m
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			if (e) {
				T *mr_r = mr.entry + r * C; // row r of mr
				e = ~e;
				for (int cc=C; --cc>=0; ) {
					T ee = m_c[cc]; // entry c,cc of m
					if (ee > e) {
						ee -= e;
						if (mr_r[cc] < ee) mr_r[cc] = ee;
					}
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator * (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		T *m_c = m.entry + c * CC; // row c of m
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			if (e) {
				T *mr_r = mr.entry + r * CC; // row r of mr
				e = ~e;
				for (int cc=CC; --cc>=0; ) {
					T ee = m_c[cc]; // entry c,cc of m
					if (ee > e) {
						ee -= e;
						if (mr_r[cc] < ee) mr_r[cc] = ee;
					}
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::transclose ()
{
	for (int c=D; --c>=0; ) {
		T *_c = entry + c * C; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			if (e) {
				T *_r = entry + r * C; // row r of *this
				e = ~e;
				for (int cc=C; --cc>=0; ) {
					T ee = _c[cc]; // entry c,cc of *this
					if (ee > e) {
						ee -= e;
						if (_r[cc] < ee) _r[cc] = ee;
					}
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::transclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.transclose ();
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator += (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		T *m_c = m.entry + c * C; // row c of m
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				T *mr_r = mr.entry + r * C; // row r of mr
				for (int cc=C; --cc>=0; ) {
					T ee = m_c[cc]; // entry c,cc of m
					if (ee < anti_e) {
						ee += e;
						if (mr_r[cc] > ee) mr_r[cc] = ee;
					}
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator + (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		T *m_c = m.entry + c * CC; // row c of m
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				T *mr_r = mr.entry + r * CC; // row r of mr
				for (int cc=CC; --cc>=0; ) {
					T ee = m_c[cc]; // entry c,cc of m
					if (ee < anti_e) {
						ee += e;
						if (mr_r[cc] > ee) mr_r[cc] = ee;
					}
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::dransclose ()
{
	for (int c=D; --c>=0; ) {
		T *_c = entry + c * C; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				T *_r = entry + r * C; // row r of *this
				for (int cc=C; --cc>=0; ) {
					T ee = _c[cc]; // entry c,cc of *this
					if (ee < anti_e) {
						ee += e;
						if (_r[cc] > ee) _r[cc] = ee;
					}
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::dransclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.dransclose ();
	return mr;
}

#pragma GCC pop_options


==> anc/matAntidist_sse.h <==
#include <stdint.h>

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

template <class T> 
class block_sse
{
  public:
	// compute maximum of values of type T in blocks 
	// *this and b parallel, and store the results in block *this
	void max (const block_sse<T> &b);
	// compute minimum of values of type T in blocks 
	// *this and b parallel, and store the results in block *this
	void min (const block_sse<T> &b);
	// compute absolute difference of values of type T in blocks 
	// *this and b parallel, and store the results in block *this
	void dist (const block_sse<T> &b);
	// subtract values of type T in block b parallel from those
	// in block *this, unsigned subtraction with saturation at 0
	void subsat (const block_sse<T> &b);
	// add values of type T in block b parallel from those
	// in block *this, unsigned addition with saturation
	void addsat (const block_sse<T> &b);
	// clone (avx broadcast) ~c as a value of type T in block b
	void clonenot (unsigned c);
	// clone (avx broadcast) c as a value of type T in block b
	void clone (unsigned c);
	
	unsigned __int128 val;
};

#define zeroMatrix false
#define identityMatrix true

template <int R, int C, class T> 
class matAntidist
{
	// for multiplication of matrices of different sizes
	template <int RR, int CC, class TT> friend class matAntidist; 
	
  public: 
	matAntidist (bool b = zeroMatrix);
	matAntidist (const matAntidist<R,C,T> &m);
	~matAntidist ();

	inline T operator () (int r, int c) const;
	inline T &operator () (int r, int c);
	void operator = (const matAntidist<R,C,T> &m);
	
	bool operator == (const matAntidist<R,C,T> &m) const;
	bool operator != (const matAntidist<R,C,T> &m) const;
	
	void inv ();
	void operator &= (const matAntidist<R,C,T> &m);
	void operator |= (const matAntidist<R,C,T> &m);
	void operator ^= (const matAntidist<R,C,T> &m);
	
	matAntidist<R,C,T> operator ~ () const;
	matAntidist<R,C,T> operator & (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator | (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator ^ (const matAntidist<R,C,T> &m) const;
	
	void operator *= (const matAntidist<C,C,T> &m);
	template <int CC> matAntidist<R,CC,T> operator * (const matAntidist<C,CC,T> &m) const;
	
	void transclose ();
	matAntidist<R,C,T> transclosure () const;
	
	void operator += (const matAntidist<C,C,T> &m);
	template <int CC> matAntidist<R,CC,T> operator + (const matAntidist<C,CC,T> &m) const;
	
	void dransclose ();
	matAntidist<R,C,T> dransclosure () const;
	
  private:
	static const int D
			= (C > R) ? R : C;
	static const int Cblocks
			= (C - 1) * sizeof (T) / sizeof (block_sse<T>) + 1; 
	static const int Creal
			= Cblocks * sizeof (block_sse<T>) / sizeof (T);
	block_sse<T> *block;
	
  protected:
	T *&data = (T *&) block;
	static const int alignment = Creal;
};

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (bool b)
{
	block = new block_sse<T> [R * Cblocks];
  	block_sse<T> b000;
	asm (
		"pxor %0, %0"
		: "=x" (b000.val)
	);
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = b000;
	}
	if (b) {
		for (int i=D; --i>=0; ) {
			((T *) (block + i * Cblocks))[i] = ~(T(0));
		}
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (const matAntidist<R,C,T> &m)
{
	block = new block_sse<T> [R * Cblocks];
	*this = m;
}

template <int R, int C, class T> 
matAntidist<R,C,T>::~matAntidist ()
{
	delete[] block;
}

template <int R, int C, class T> 
inline T matAntidist<R,C,T>::operator () (int r, int c) const
{
	return ((T *) (block + r * Cblocks))[c];
}

template <int R, int C, class T> 
inline T &matAntidist<R,C,T>::operator () (int r, int c)
{
	return ((T *) (block + r * Cblocks))[c];
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator = (const matAntidist<R,C,T> &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = m.block[i];
	}
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator == (const matAntidist<R,C,T> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i].val != m.block[i].val) return false;
	}
	return true;
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator != (const matAntidist<R,C,T> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i].val != m.block[i].val) return true;
	}
	return false;
}

template <>
inline void block_sse<unsigned char>::max (const block_sse<unsigned char> &b)
{
	asm (
		"pmaxub %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned short>::max (const block_sse<unsigned short> &b)
{
	asm (
		"pmaxuw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::max (const block_sse<unsigned int> &b)
{
	asm (
		"pmaxud %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned char>::min (const block_sse<unsigned char> &b)
{
	asm (
		"pminub %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned short>::min (const block_sse<unsigned short> &b)
{
	asm (
		"pminuw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::min (const block_sse<unsigned int> &b)
{
	asm (
		"pminud %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned char>::dist (const block_sse<unsigned char> &b)
{
	// using dist = max - min
	asm (
		"movdqa %1, %%xmm0\n\t"
		"pminub %0, %%xmm0\n\t"
		"pmaxub %1, %0\n\t"
		"psubb %%xmm0, %0\n\t"
		: "+x" (val)
		: "xm" (b.val)
		: "%xmm0"
	);
}

template <> 
inline void block_sse<unsigned short>::dist (const block_sse<unsigned short> &b)
{   
	// using dist = max - min
	asm (
		"movdqa %1, %%xmm0\n\t"
		"pminuw %0, %%xmm0\n\t"
		"pmaxuw %1, %0\n\t"
		"psubw %%xmm0, %0\n\t"
		: "+x" (val)
		: "xm" (b.val)
		: "%xmm0"
	);
}

template <>
inline void block_sse<unsigned int>::dist (const block_sse<unsigned int> &b)
{   
	// using dist = max - min
	asm (
		"movdqa %1, %%xmm0\n\t"
		"pminud %0, %%xmm0\n\t"
		"pmaxud %1, %0\n\t"
		"psubd %%xmm0, %0\n\t"
		: "+x" (val)
		: "x" (b.val)
		: "%xmm0"
	);
}

template <>
inline void block_sse<unsigned char>::subsat (const block_sse<unsigned char> &b)
{
	asm (
		"psubusb %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <> 
inline void block_sse<unsigned short>::subsat (const block_sse<unsigned short> &b)
{
	asm (
		"psubusw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::subsat (const block_sse<unsigned int> &b)
{   
	// psubusd does not exist, so one extra instruction is needed
	// using max and regular subtraction 
	asm (
		"pmaxud %1, %0\n\t"
		"psubd %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned char>::addsat (const block_sse<unsigned char> &b)
{
	asm (
		"paddusb %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <> 
inline void block_sse<unsigned short>::addsat (const block_sse<unsigned short> &b)
{
	asm (
		"paddusw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::addsat (const block_sse<unsigned int> &b)
{   
	// paddusd does not exist, so extra instructions are needed
	// using regular addition and fix afterwards
	asm (
		"movdqa %1, %%xmm0\n\t"
		"paddd %1, %0\n\t"
		"pcmpgtd %0, %%xmm0\n\t"
		"por %%xmm0, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <> 
inline void block_sse<unsigned char>::clonenot (unsigned c)
{
	// clone from byte c to doubleword c
	c *= 0x01010101;
	// negate doubleword c logically
	c = ~c;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned short>::clonenot (unsigned c)
{
	// clone from word c to doubleword c
	c *= 0x00010001;
	// negate doubleword c logically
	c = ~c;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned int>::clonenot (unsigned c)
{
	// negate doubleword c logically
	c = ~c;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned char>::clone (unsigned c)
{
	// clone from byte c to doubleword c
	c *= 0x01010101;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned short>::clone (unsigned c)
{
	// clone from word c to doubleword c
	c *= 0x00010001;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned int>::clone (unsigned c)
{
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::inv ()
{
	block_sse<T> bFFF;
	asm (
		"pcmpeqb %0, %0"
		: "=x" (bFFF.val)
	);
	for (int i=R*Cblocks; --i>=0; ) {
		asm (
			"pxor %1, %0"
			: "+x" (block[i].val)
			: "x" (bFFF.val)
		);
	}
	int const sh = (Creal - C) * sizeof(T);
	if (sh) {
		asm (
			"psrldq %1, %0"
			: "+x" (bFFF.val)
			: "i" (sh)
		);
		for (int r=R; r>0; r--) {
			asm (
				"pand %1, %0"
				: "+x" (block[r*Cblocks-1].val)
				: "x" (bFFF.val)
			);
		}
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator &= (const matAntidist &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i].min (m.block[i]);
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator |= (const matAntidist &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i].max (m.block[i]);
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator ^= (const matAntidist &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i].dist (m.block[i]);
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ~ () const
{
	matAntidist<R,C,T> mr = *this;
	mr.inv ();
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator & (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr &= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator | (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr |= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ^ (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr ^= m;
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator *= (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			if (e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clonenot (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.subsat (b);
					mr_r[ccb].max (bb);
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator * (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			if (e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clonenot (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.subsat (b);
					mr_r[ccb].max (bb);
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::transclose ()
{
	for (int c=D; --c>=0; ) {
		block_sse<T> *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			if (e) {
				block_sse<T> *_r = block + r * Cblocks; // row r of *this
				block_sse<T> b;
				b.clonenot (e);
				for (int ccb=Cblocks; --ccb>=0; ) {
					block_sse<T> bb = _c[ccb]; // block ccb of row c of *this
					bb.subsat (b);
					_r[ccb].max (bb);
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::transclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.transclose ();
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator += (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clone (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.addsat (b);
					mr_r[ccb].min (bb);
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator + (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			T anti_e = ~e;
			if (~e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clone (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.addsat (b);
					mr_r[ccb].min (bb);
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::dransclose ()
{
	for (int c=D; --c>=0; ) {
		block_sse<T> *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				block_sse<T> *_r = block + r * Cblocks; // row r of *this
				block_sse<T> b;
				b.clone (e);
				for (int ccb=Cblocks; --ccb>=0; ) {
					block_sse<T> bb = _c[ccb]; // block ccb of row c of *this
					bb.addsat (b);
					_r[ccb].min (bb);
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::dransclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.dransclose ();
	return mr;
}

#pragma GCC pop_options



==> anc/matBool.h <==
#include <stdint.h>

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

#define zeroMatrix false
#define identityMatrix true

template <int R, int C> 
class matBool
{
	typedef uint64_t blockType;
	
	class bitReference
	{
	  public:
	
		inline bitReference (const matBool<R,C> &m, int r, int c)	{ 
			bytePointer = &(((unsigned char *) 
							 (m.block + r * m.Cblocks))[c>>3]);
			bitmask = 1 << (c & 7);
		}
		inline bitReference (matBool<R,C> &m, int r, int c)	{ 
			bytePointer = &(((unsigned char *) 
							 (m.block + r * m.Cblocks))[c>>3]);
			bitmask = 1 << (c & 7);
		}
	 
		void operator = (bool b) {
			if (b) *bytePointer |= bitmask;
			else *bytePointer &= ~bitmask;
		}
		void operator &= (bool b) {
			if (!b) *bytePointer &= ~bitmask;
		}
		void operator |= (bool b) {
			if (b) *bytePointer |= bitmask;
		}
		void operator ^= (bool b) {
			if (b) *bytePointer ^= bitmask;
		}
	
		operator bool() const {
			return *bytePointer & bitmask;
		}

	private:
		unsigned char *bytePointer;
		unsigned int bitmask;
	};
	
	// for multiplication of matrices of different sizes
	template <int RR, int CC> friend class matBool;  
	
  public: 
	matBool (bool b = zeroMatrix);
	matBool (const matBool<R,C> &m);
	~matBool ();

	inline bool operator () (int r, int c) const;
	inline bitReference operator () (int r, int c);
	void operator = (const matBool<R,C> &m);
	
	bool operator == (const matBool<R,C> &m) const;
	bool operator != (const matBool<R,C> &m) const;
	
	// Hamming comparison with true > false
	bool operator <<= (const matBool<R,C> &m) const;
	bool operator >>= (const matBool<R,C> &m) const;
	bool operator << (const matBool<R,C> &m) const;
	bool operator >> (const matBool<R,C> &m) const;
		
	void inv ();
	void operator &= (const matBool<R,C> &m);
	void operator |= (const matBool<R,C> &m);
	void operator ^= (const matBool<R,C> &m);

	matBool<R,C> operator ~ () const;
	matBool<R,C> operator & (const matBool<R,C> &m) const;
	matBool<R,C> operator | (const matBool<R,C> &m) const;
	matBool<R,C> operator ^ (const matBool<R,C> &m) const;

	void operator *= (const matBool<C,C> &m);
	template <int CC> matBool<R,CC> operator * (const matBool<C,CC> &m) const;

	void transclose ();
	matBool<R,C> transclosure () const;

	void operator += (const matBool<C,C> &m);
	template <int CC> matBool<R,CC> operator + (const matBool<C,CC> &m) const;

	void dransclose ();
	matBool<R,C> dransclosure () const;
	
  private:
	static const int D 
			= (C > R) ? R : C;
	static const int Cblocks 
			= (C - 1) / 8 / sizeof (blockType) + 1; 
	static const int Creal 
			= Cblocks * sizeof (blockType) * 8;
	blockType *block;
	
  protected:
	unsigned char *&data = (unsigned char *&) block;
	static const int alignment = Creal / 8;
};

template <int R, int C> 
matBool<R,C>::matBool (bool b)
{
	block = new blockType [R * Cblocks] ();
	if (b) {
		for (int i=D; --i>=0; ) {
			((unsigned char *)(block + i * Cblocks))[i>>3] |=
				(1 << (i & 7)); // set entry i,i of *this to true
		}
	}
}

template <int R, int C> 
matBool<R,C>::matBool (const matBool<R,C> &m)
{
	block = new blockType [R * Cblocks];
	*this = m;
}

template <int R, int C> 
matBool<R,C>::~matBool ()
{
	delete[] block;
}

template <int R, int C> 
inline bool matBool<R,C>::operator () (int r, int c) const
{
	bitReference bp (*this, r, c);
	return bp;
}

template <int R, int C> 
inline typename matBool<R,C>::bitReference matBool<R,C>::operator () (int r, int c)
{
	bitReference bp (*this, r, c);
	return bp;
}

template <int R, int C>
void matBool<R,C>::operator = (const matBool<R,C> &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = m.block[i];
	}
}

template <int R, int C>
bool matBool<R,C>::operator == (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] != m.block[i]) return false;
	}
	return true;
}

template <int R, int C>
bool matBool<R,C>::operator != (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] != m.block[i]) return true;
	}
	return false;
}

template <int R, int C>
bool matBool<R,C>::operator <<= (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] & ~m.block[i]) return false;
	}
	return true;
}

template <int R, int C>
bool matBool<R,C>::operator >>= (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (~block[i] & m.block[i]) return false;
	}
	return true;
}

template <int R, int C>
bool matBool<R,C>::operator << (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] & ~m.block[i]) return false;
	}
	return *this != m;
}

template <int R, int C>
bool matBool<R,C>::operator >> (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (~block[i] & m.block[i]) return false;
	}
	return *this != m;
}

template <int R, int C> 
void matBool<R,C>::inv ()
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = ~block[i];
	}
	int const sh = Creal - C; 
	if (sh) {
		blockType b = ~((blockType) 0);
		b >>= sh;
		for (int r=R; r>0; r--) {
			block[r*Cblocks-1] &= b;
		}
	}
}

template <int R, int C> 
void matBool<R,C>::operator &= (const matBool &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] &= m.block[i];
	}
}

template <int R, int C> 
void matBool<R,C>::operator |= (const matBool &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] |= m.block[i];
	}
}

template <int R, int C> 
void matBool<R,C>::operator ^= (const matBool &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] ^= m.block[i];
	}
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator ~ () const
{
	matBool<R,C> mr = *this;
	mr.inv ();
	return mr;
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator & (const matBool &m) const
{
	matBool<R,C> mr = *this;
	mr &= m;
	return mr;
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator | (const matBool &m) const
{
	matBool<R,C> mr = *this;
	mr |= m;
	return mr;
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator ^ (const matBool &m) const
{
	matBool<R,C> mr = *this;
	mr ^= m;
	return mr;
}

template <int R, int C>
void matBool<R,C>::operator *= (const matBool<C,C> &m)
{
	matBool<R,C> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] |= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C>
template <int CC>
matBool<R,CC> matBool<R,C>::operator * (const matBool<C,CC> &m) const
{
	matBool<R,CC> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] |= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	return mr;
}

template <int R, int C>
void matBool<R,C>::transclose ()
{
	for (int c=D; --c>=0; ) {
		blockType *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (e) {
				blockType *_r = block + r * Cblocks; // row r of *this
				for (int ccb=Cblocks; --ccb>=0; ) {
					_r[ccb] |= _c[ccb]; // block ccb of row c of *this
				}
			}
		}
	}
}

template <int R, int C>
matBool<R,C> matBool<R,C>::transclosure () const
{
	matBool<R,C> mr = *this;
	mr.transclose ();
	return mr;
}

template <int R, int C>
void matBool<R,C>::operator += (const matBool<C,C> &m)
{
	matBool<R,C> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (!e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] &= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C>
template <int CC>
matBool<R,CC> matBool<R,C>::operator + (const matBool<C,CC> &m) const
{
	matBool<R,CC> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (!e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] &= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	return mr;
}

template <int R, int C>
void matBool<R,C>::dransclose ()
{
	for (int c=D; --c>=0; ) {
		blockType *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (!e) {
				blockType *_r = block + r * Cblocks; // row r of *this
				for (int ccb=Cblocks; --ccb>=0; ) {
					_r[ccb] &= _c[ccb]; // block ccb of row c of *this
				}
			}
		}
	}
}

template <int R, int C>
matBool<R,C> matBool<R,C>::dransclosure () const
{
	matBool<R,C> mr = *this;
	mr.dransclose ();
	return mr;
}

#pragma GCC pop_options




==> anc/powerauto.h <==
#include <assert.h>

#include "matBool.h"
#include "matAntidist_sse.h"

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

const char bitweight[256] = {
	0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4, 
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 
	4, 5, 5, 6, 5, 6, 6, 7, 5, 6, 6, 7, 6, 7, 7, 8};

template <int N>
class powerauto;

template <int N>
class pairauto : public matBool<N*(N-1)/2+1,N*(N-1)/2+1>
{
  public:
	// one state for each of the N*(N-1)/2 doubletons, 
	// and another state for all singletons altogether
	pairauto () 
		: matBool<N*(N-1)/2+1,N*(N-1)/2+1> (zeroMatrix) {}
	pairauto (const powerauto<N> &p);
	
	int syncing_pairs () const;
};

template <int N>
pairauto<N>::pairauto (const powerauto<N> &p)
	: matBool<N*(N-1)/2+1,N*(N-1)/2+1> (zeroMatrix)
{
	// compute map from pair (doubleton) index to power (subset) index
	// subset index 1 represents any singleton (not just subset {0})
	// after abusing singletons
	int map[N*(N-1)/2+1];
	// universal singleton has doubleton index N*(N-1)/2 
	// and subset index 1
	map[N*(N-1)/2] = 1;
	// scan for doubletons and make the rest of the map
	for (int i=(1<<N),j=N*(N-1)/2; --i>=0; ) {
		if (bitweight[i] == 2) {
			map[--j] = i;
		}
	}
	
	// copy part of power state automaton
	for (int r=N*(N-1)/2+1; --r>=0; ) {
		for (int c=N*(N-1)/2; --c>=0; ) {
			(*this)(r,c) = p(map[r],map[c]);
		}
	}
}

// counter for calls to syncing_pairs
long long syncing_pairs_calls = 0;

// class to be used for bread-first search in pairauto
template <int N>
class pairautorow : public matBool<1,N*(N-1)/2+1>
{
  public:
	pairautorow () : matBool<1,N*(N-1)/2+1> (zeroMatrix) {}
	
	int weight () {
		return  bitweight[this->data[0]] + bitweight[this->data[1]] + 
				bitweight[this->data[2]] + bitweight[this->data[3]]; }
};

template <int N>
int pairauto<N>::syncing_pairs () const
{
	// count the number of synchronizing doubletons, by way of 
	// breath-first search, starting from the universal singleton
	pairautorow<N> b, bcumul, bzero;
	b(0,N*(N-1)/2) = 1;
	int level = 0;
	
	do {
		bcumul |= b;
		b *= (*this);
		b &= ~bcumul;
		level++;
	} while (b != bzero);
	syncing_pairs_calls++;
	
	return  bcumul.weight () - 1;
}

template <int N>
class powerautoAntidist;

template <int N>
class powerauto : public matBool<1<<N,1<<N>
{
	friend class powerautoAntidist<N>;
	
  public:
	// one state for each of the 1<<N subsets, except for the
	// singleton states which are merged to only one state, namely
	// 1, so 2, 4, 8, 16, ... can be abused for special purposes
	powerauto () 
		: matBool<1<<N,1<<N> (zeroMatrix) {}
	powerauto (int sbi);
	powerauto (const unsigned char *cs);
	powerauto (const unsigned char *cs, int sbs);
	
	void code (unsigned char *cs) const;
	
	int sync_upper_bound (int startpath = (1<<N) - 1, 
			int lengthpath = 0, int endpath = 1) const;
	int sync_length_bfs (int startpath = (1<<N) - 1, 
			int lengthpath = 0, int endpath = 1) const;
			
	int target_size = 1;
};

template <int N>
powerauto<N>::powerauto (int sbi) 
	: matBool<1<<N,1<<N> (zeroMatrix) 
{
	// for every state s, say it is mapped to state t by
	// the symbol, make r[{s}] equal to the indicator of t
	// as a regular (non-power) state
	int s, t;
	int r[1<<N];
	for (int i=1<<N; --i>=0; ) {
		r[i] = 0;
	}
	for (s=N; --s>=0; ) {
		t = sbi % N;
		sbi /= N;
		r[1<<s] = 1 << t;
	}
	
	// for all power states c, compute from the singleton
	// states the indicator r[c] of the subset it is mapped to
	// by the symbol, and set the corresponding power state
	int c;
	for (c=0; c<1<<N; c++) {
		r[c] = r[c&(c-1)] |  r[c&~(c-1)];
		(*this)(r[c],c) = true;
	}
	
	// merge all singleton states to state 1
	for (int s=1<<N; --s>=0; ) {
		for (int i=N; --i>0; ) {
			(*this)(s,1<<0) |= (*this)(s,1<<i);
			(*this)(1<<0,s) |= (*this)(1<<i,s);
			(*this)(s,1<<i) = 0;
			(*this)(1<<i,s) = 0;
		}
	}
}

template <int N>
powerauto<N>::powerauto (const unsigned char *cs)
	: matBool<1<<N,1<<N> (zeroMatrix) 
{
	// make powerauto from codestring of a symbol
	for (int c=1<<N; --c>=2; ) {
		if (cs[c]) (*this)(cs[c],c) = true;
	}
	(*this)(1,1) = true;
	(*this)(0,0) = true;
}

template <int N>
powerauto<N>::powerauto (const unsigned char *cs, int sbs)
	: matBool<1<<N,1<<N> (zeroMatrix) 
{
	// make powerauto from codestring of a symbol, and from subset 
	// (sbs) on which symbols are defined (undefined otherwise)
	for (int c=1<<N; --c>=2; ) {
		if (cs[c]) (*this)(cs[c],c) = (c & sbs) == c;
	}
	(*this)(1,1) = sbs;
	(*this)(0,0) = true;
}

template <int N>
void powerauto<N>::code (unsigned char *cs) const
{
	// make codestring from powerauto of one symbol
	// one letter for each column c
	for (int c=1<<N; --c>=0; ) {
		cs[c] = 0;
		for (int r=1<<N; --r>0; ) {
			if ((*this)(r,c)) {
				assert (cs[c] == 0);
				cs[c] = r;
			}
		}
	}
}

// class for anti-distance matrices
// 0XFF = 255 as an entry indicates distance 0
// 0XFE = 254 as an entry indicates distance 1
// ...
// 0X01 = 1 as an entry indicates distance 254
// 0X00 = 254 as an entry indicates distance 255 or larger,
// including infinity (transitively unconnected)
template <int N>
class powerautoAntidist : private matAntidist<1<<N,1<<N,unsigned char>
{
	friend class powerauto<N>;
	
  private:
	powerautoAntidist (powerauto<N> p);
	
	int sync_upper_bound_easy (int startpath) const;
	int sync_upper_bound_shallow (int startpath) const;
	int sync_upper_bound_deep (int startpath) const;
	
	void initFFedges ();
	
	// edges with value 0XFF (indicating distance 0)
	static matAntidist<1<<N,1<<N,unsigned char> FFedges;
	
 	int target_size = 0;
};

template <int N>
matAntidist<1<<N,1<<N,unsigned char> powerautoAntidist<N>::FFedges = false;

template <int N>
powerautoAntidist<N>::powerautoAntidist (powerauto<N> p)
	: matAntidist<1<<N,1<<N,unsigned char> (zeroMatrix)
{
	// compute anti-distance matrix from Boolean adjacency matrix
	// by way of edges with value 0XEF (indicating distance 1)
	if (false) {
		// the straightforward way
		for (int r=0; r<(1<<N); r++) {
	 		for (int c=0; c<(1<<N); c++) {
				(*this)(r,c) = 0XFE * p(r,c);
			}
		}
	} else if (true) {
		// the efficient way, with lookup table
		assert (!((this->alignment | p.alignment) & 7));
		unsigned long long *block  = (unsigned long long *) this->data;
		unsigned char *pchar = p.data;
		static int const Cblocks = (N<=3) ? 2 : (1<<N)>>3;
		int pi = 0;
		static unsigned long long lookup_table[256] = { true };
		if (lookup_table[0]) {
			for (int i=0; i<256; i++) {
				unsigned long long j = i;
				j = (j & 0x000000000000000Fll) |
					(j & 0x00000000000000F0ll) << 28;
				j = (j & 0x0000000300000003ll) | 
					(j & 0x0000000C0000000Cll) << 14;
				j = (j & 0x0001000100010001ll) | 
					(j & 0x0002000200020002ll) << 7;
				lookup_table[i] = (j << 8) - (j << 1);
			}
		}
		for (int r=0; r<(1<<N); r++) { 
			for (int c=0; c<Cblocks; c++) {
				block[r*Cblocks+c] = lookup_table[pchar[pi++]];
			}
			pi = (pi + 7) & ~7;
		}
	} else {
		// the efficient way, without lookup table
		assert (!((this->alignment | p.alignment) & 7));
		unsigned long long *block  = (unsigned long long *) this->data;
		unsigned long long *pblock = (unsigned long long *) p.data;
		static int const Cblocks = (N<=3) ? 2 : (1<<N)>>3;
		int pi = 0;
		unsigned long long k = 0;
		for (int r=0; r<(1<<N); r++) { 
			for (int c=0; c<Cblocks; c++) {
				if (!(c & 7)) {
					k = pblock[pi++];
					k = (k & 0XF0F0F0F00F0F0F0Fll) |
						(k & 0X00000000F0F0F0F0ll) << 28 |
						(k & 0X0F0F0F0F00000000ll) >> 28;
					k = (k & 0XCCCC3333CCCC3333ll) |
						(k & 0X0000CCCC0000CCCCll) << 14 |
						(k & 0X3333000033330000ll) >> 14;
					k = (k & 0XAA55AA55AA55AA55ll) |
						(k & 0X00AA00AA00AA00AAll) << 7 |
						(k & 0X5500550055005500ll) >> 7;
				}
				unsigned long long j = k & 0X0101010101010101ll;
				k >>= 1;
				block[r*Cblocks+c] = (j << 8) - (j << 1);
			}
		}
	}
	
	// add some extra edges with value 0XFF (indicating distance 0)
	if (!FFedges(0,0)) initFFedges ();
	(*this) |= FFedges;
	
	target_size = p.target_size;
}

template <int N>
void powerautoAntidist<N>::initFFedges ()
{
	// abuse singleton states except 1 = {0}
	for (int c=(1<<N)-1; --c>0; ) {
		// make edges from c to {bitweight[c]} = 1<<bitweight[c]
		// for every c except empty set = 0 and full set = (1<<N)-1
		if (c == 1 || (c & (c-1))) {
			this->FFedges(1<<bitweight[c],c) = 0XFF;
		// make edges from to {b} = 1<<b = c to {b+1} = 2<<b = c + c
		// for every c = 1<<b such that 1 < b < N-1
		} else if (c + c < (1<<N)) {
			FFedges(c+c,c) = 0XFF;
		}
	}
	
	// add diagonal edges
	for (int r=(1<<N); --r>=0; ) FFedges(r,r) = 0XFF;
}

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
template <int N>
int powerautoAntidist<N>::sync_upper_bound_easy (int startpath) const
{
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if (!(*this)(1<<s,startpath)) break;
	}
	s++;
	assert (s > target_size);
	
	// for subsets of size b which reduce to a smaller subset, 
	// set maxred[b] to the maximum number of steps required 
	// for this reduction, where 2 <= b <= s, using abused
	// singleton states 
	// for subsets of size b which do not reduce to a smaller 
	// subset, determine their strongly connected components,
	// where 2 <= b <= s 
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s 
	// states to which it reduces
	int scc[N+1][1<<N][1<<N], sccsize[N+1][1<<N], nscc[N+1];
	int maxred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		maxred[i] = 0;
	}
	for (int i=(1<<N); --i>0; ) {
		int b = bitweight[i]; 
		if (b > 1 && b <= s) {
			int c = (*this)(1<<(b-1),i);
			if (c) {
				// update maxred[b]
				c ^= 0XFF;
				if (maxred[b] < c) maxred[b] = c;
			} else {
				// add subset of b states to the strongly 
				// connected components of subsets of s states
				int h;
				for (h=0; h<nscc[b]; h++ ) {
					if ((*this)(i,scc[b][h][0]) && 
						(*this)(scc[b][h][0],i)) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts 
	// the step in which the scc is left)
	// let u be the number of steps to reduce to size s,
	// and add to u the sum of the lengths of the strongly 
	// connected components of subsets of size b and 
	// maxred[b], where b = 2,3,...,s
	int scclen, u = 0;
	if (s < bitweight[startpath]) {
		u = (*this)(1<<s,startpath) ^ 0XFF;
	}
	for ( ; s>target_size; s--) {
		for (int h=0; h<nscc[s]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			for (int i=0; i<sccsize[s][h]; i++) {
				for (int j=0; j<sccsize[s][h]; j++) {
					int t = (*this)(scc[s][h][i],scc[s][h][j]);
					// update mt if a longer path is found
					if (mt > t) mt = t;
				}
			}
			scclen = (mt ^ 0XFF) + 1;
			// add length of scc
			u += scclen;
		}
		u += maxred[s]; 
	}
	return u;
}

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
template <int N>
int powerautoAntidist<N>::sync_upper_bound_shallow (int startpath) const
{
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if (!(*this)(1<<s,startpath)) break;
	}
	s++;
	assert (s > target_size);
	
	// for subsets of size b which reduce to a smaller subset, 
	// set maxred[b] to the maximum number of steps required 
	// for this reduction, where 2 <= b <= s, using abused
	// singleton states 
	// for subsets of size b which do not reduce to a smaller 
	// subset, determine their strongly connected components,
	// where 2 <= b <= s 
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s 
	// states to which it reduces
	int scc[N+1][1<<N][1<<N], sccsize[N+1][1<<N], nscc[N+1];
	int maxred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		maxred[i] = 0;
	}
	// reserve scc for subsets which are reachable from startpath
	sccsize[s][nscc[s]++] = 0;
	for (int i=(1<<N); --i>0; ) {
		int b = bitweight[i]; 
		if (b > 1 && b <= s) {
			int c = (*this)(1<<(b-1),i);
			if (c) {
				// update maxred[b]
				c ^= 0XFF;
				if (maxred[b] < c) maxred[b] = c;
			} else if ((*this)(i,startpath)) {
				// add subset reachable from startpath
				// to reserved scc
				assert (b == s);
				scc[b][0][sccsize[b][0]++] = i;
			} else {
				// add subset of b states to the strongly 
				// connected components of subsets of s states
				int h;
				for (h=(b==s); h<nscc[b]; h++ ) {
					if ((*this)(i,scc[b][h][0]) && 
						(*this)(scc[b][h][0],i)) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts 
	// the step in which the scc is left)
	// let u be the sum of the lengths of the strongly 
	// connected components of subsets of size b and 
	// maxred[b], where b = 2,3,...,s
	int scclen, u = 0;
	for ( ; s>target_size; s--) {
		for (int h=0; h<nscc[s]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			if ((*this)(scc[s][h][0],startpath)) {
				for (int i=0; i<sccsize[s][h]; i++) {
					int t = (*this)(scc[s][h][i],startpath);
					// update mt if a longer path is found
					if (mt > t) mt = t;
				}
			} else {
				for (int i=0; i<sccsize[s][h]; i++) {
					for (int j=0; j<sccsize[s][h]; j++) {
						int t = (*this)(scc[s][h][i],scc[s][h][j]);
						// update mt if a longer path is found
						if (mt > t) mt = t;
					}
				}
			}
			scclen = (mt ^ 0XFF) + 1;
			// add length of scc
			u += scclen;
		}
		u += maxred[s];
	}
	return u;
}

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
template <int N>
int powerautoAntidist<N>::sync_upper_bound_deep (int startpath) const
{
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if (!(*this)(1<<s,startpath)) break;
	}
	s++;
	assert (s > target_size);
	
	// collect the subsets of size b which reduce to a smaller
	// subset, where 2 <= b <= s, using abused singleton
	// states
	// for subsets of size b which do not reduce to a smaller
	// subset, determine their strongly connected components,
	// where 2 <= b <= s
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s
	// states to which it reduces
	int scc[N+1][1<<N][1<<N], sccsize[N+1][1<<N], nscc[N+1];
	int red[N+1][1<<N], nred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		nred[i] = 0;
	}
	// reserve scc for subsets which are reachable from startpath
	sccsize[s][nscc[s]++] = 0;
	for (int i=(1<<N); --i>0; ) {
		int b = bitweight[i];
		if (b > 1 && b <= s) {
			if ((*this)(1<<(b-1),i)) {
				// collect subset
				red[b][nred[b]++] = i;
			} else if ((*this)(i,startpath)) {
				// add subset reachable from startpath
				// to reserved scc
				assert (b == s);
				scc[b][0][sccsize[b][0]++] = i;
			} else {
				// add subset of b states to the strongly
				// connected components of subsets of b states
				int h;
				for (h=(b==s); h<nscc[b]; h++ ) {
					if ((*this)(i,scc[b][h][0]) && 
						(*this)(scc[b][h][0],i)) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts
	// the step in which the scc is left)
	// compute the lengths of the strongly connected components
	// of subsets of size b, where 2 <= b <= s
	// let u[b] be an upper bound for the length of the shortest
	// path from a given subset of size b to a singleton, where
	// 2 <= b < s
	// let u[s] be an upper bound for the length of the shortest
	// path from the set of all N states to a singleton
	// compute u[b] recursively, where b = 2,3,...,s, in that
	// order
	int scclen[N+1][1<<N], u[N+1];
	for (int b=1; b<=target_size; b++) {
		u[b] = 0; 
	}
	for (int b=target_size+1; b<=s; b++) {
		// consider the case where no subset of size b which
		// can already be reduced to a smaller subset is in
		// the shortest path to a singleton
		u[b] = u[b-1]; 
		for (int j=0; j<nred[b]; j++) {
			// consider the case where the subset red[b][j]
			// of size b, which can already be reduced to a
			// smaller subset, is in the shortest path to a
			// singleton
			int bb;
			// to what size bb can we reduce subset red[b][j]?
			// use abused singleton states to determine that
			for (bb=b; --bb>0; ) {
				if (!(*this)(1<<bb,red[b][j])) break;
			}
			bb++;
			assert (bb < b);
			if (bb <= target_size) {
				// how many steps t does it take from subset
				// red[b][j] to a singleton?
				// use abused singleton states to determine that
				int t = (*this)(1<<target_size,red[b][j]) ^ 0XFF;
				int tt = ((*this)(1<<(b-1),red[b][j]) ^ 0XFF) + 
								u[b-1];
				if (t > tt) t = tt;
				// update u[b] if the shortest path to a singleton
				// state will be longer than for previously considered
				// cases
				if (u[b] < t) u[b] = t;
			} else {
				// let (mt ^ 0XFF) be the length of the longest path
				// thus far from subset red[b][j] to a reachable
				// subset of size bb (using symbols we already
				// have)
				// let d be u[bb] + "length of the longest path
				// from subset red[b][j] to a reachable subset of
				// size bb" + 1, decreased with the lengths of the
				// strongly connected components of subsets of size
				// bb which can be reached from red[b][j]
				int mt = 0XFF, d = u[bb];
				for (int h=0; h<nscc[bb]; h++) {
					if ((*this)(scc[bb][h][0],red[b][j])) {
						for (int i=0; i<sccsize[bb][h]; i++) {
							int t = (*this)(scc[bb][h][i],red[b][j]);
							// update mt if a longer path is found
							if (mt > t) mt = t;
						}
						d -= scclen[bb][h];
					}
				}
				d += (mt ^ 0XFF) + 1;
				int dd = ((*this)(1<<(b-1),red[b][j]) ^ 0XFF) + 
								u[b-1];
				if (d > dd) d = dd;
				// update u[b] if the shortest path to a singleton
				// state will be longer than for previously considered
				// cases
				if (u[b] < d) u[b] = d;
			}
		}
		// add to u[b] the lengths of the strongly connected
		// components of subsets of size b
		for (int h=0; h<nscc[b]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			if ((*this)(scc[b][h][0],startpath)) {
				for (int i=0; i<sccsize[b][h]; i++) {
					int t = (*this)(scc[b][h][i],startpath);
					// update mt if a longer path is found
					if (mt > t) mt = t;
				}
			} else {
				for (int i=0; i<sccsize[b][h]; i++) {
					for (int j=0; j<sccsize[b][h]; j++) {
						int t = (*this)(scc[b][h][i],scc[b][h][j]);
						// update mt if a longer path is found
						if (mt > t) mt = t;
					}
				}
			}
			scclen[b][h] = (mt ^ 0XFF) + 1;
			// add length of scc
			u[b] += scclen[b][h];
		}
	}
	return u[s];
}

// counter for calls to sync_upper_bound
long long sync_upper_bound_calls = 0;
long long sync_length_calls = 0;
bool synchronizing;
char sync_upper_bound_mode = 0;

// class to be used for bread-first search in powerauto
template <int N>
class powerautorow : public matBool<1,1<<N>
{
  public:
	powerautorow () : matBool<1,1<<N> (zeroMatrix) {};
};

template <int N>
int powerauto<N>::sync_length_bfs (int startpath, 
						int lengthpath, int endpath) const
{
	// compute the synchronization length, by way of 
	// breath-first search, starting from the universal singleton
	// additionally do quick shortcut test in case of synchronization
	powerautorow<N> b, bcumul, bzero;
	b(0,1) = true;
	if (target_size > 1) {
		for (int i=0; i<(1<<N); i++) {
			int j = bitweight[i];
			if (j >= 2 && j <= target_size) {
				b(0,i) = true;
			}
		}
	}
	int level = 0, startpath_sync = -1, endpath_sync = -1;
	
	do {
		if (b(0,startpath)) startpath_sync = level;
		if (b(0,endpath)) endpath_sync = level;
		bcumul |= b;
		b *= (*this);
		b &= ~bcumul;
		level++;
	} while (b != bzero);
	
	if (startpath_sync >= 0) {
		synchronizing = true;
		if (startpath_sync < lengthpath + endpath_sync) return -1;
		else return startpath_sync;
	} else {
		synchronizing = false;
		return -1;
	}
}

template <int N>
int powerauto<N>::sync_upper_bound (int startpath, 
						int lengthpath, int endpath) const
{
	// do quick synchronization test
	int sync_length = sync_length_bfs (startpath, 
								lengthpath, endpath);
	if (synchronizing) {
		sync_length_calls++;
		return sync_length;
	}
	sync_upper_bound_calls++;
	
	// compute anti-distance matrix with Floyd-Warshall
	powerautoAntidist<N> tcm (*this);
	tcm.transclose ();
	
	// do quick shortcut test
	int p = tcm (endpath,startpath) ^ 0XFF;
	if (p < lengthpath) return -1;
	
	// compute sync upper bound
	switch (sync_upper_bound_mode) {
	  case 'e': case 'E':
		return tcm.sync_upper_bound_easy (startpath);
	  case 's': case 'S':
		return tcm.sync_upper_bound_shallow (startpath);
	  default:
		return tcm.sync_upper_bound_deep (startpath);
	}
}

#pragma GCC pop_options


==> anc/powerauto_dfa.h <==
#include <assert.h>

#include "matBool.h"
#include "matAntidist_sse.h"

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

const char bitweight[256] = {
	0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4, 
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 
	4, 5, 5, 6, 5, 6, 6, 7, 5, 6, 6, 7, 6, 7, 7, 8};

template <int N>
class powerauto;

template <int N>
class pairauto : public matBool<N*(N-1)/2+1,N*(N-1)/2+1>
{
  public:
	// one state for each of the N*(N-1)/2 doubletons, 
	// and another state for all singletons altogether
	pairauto () 
		: matBool<N*(N-1)/2+1,N*(N-1)/2+1> (zeroMatrix) {}
	pairauto (const powerauto<N> &p);
	
	int syncing_pairs () const;
};

template <int N>
pairauto<N>::pairauto (const powerauto<N> &p)
	: matBool<N*(N-1)/2+1,N*(N-1)/2+1> (zeroMatrix)
{
	// compute map from pair (doubleton) index to power (subset) index
	// subset index 1 represents any singleton (not just subset {0})
	// after abusing singletons
	int map[N*(N-1)/2+1];
	// universal singleton has doubleton index N*(N-1)/2 
	// and subset index 1
	map[N*(N-1)/2] = 1;
	// scan for doubletons and make the rest of the map
	for (int i=(1<<N),j=N*(N-1)/2; --i>=0; ) {
		if (bitweight[i] == 2) {
			map[--j] = i;
		}
	}
	
	// copy part of power state automaton
	for (int r=N*(N-1)/2+1; --r>=0; ) {
		for (int c=N*(N-1)/2; --c>=0; ) {
			(*this)(r,c) = p(map[r],map[c]);
		}
	}
}

// counter for calls to syncing_pairs
long long syncing_pairs_calls = 0;

// class to be used for bread-first search in pairauto
template <int N>
class pairautorow : public matBool<1,N*(N-1)/2+1>
{
  public:
	pairautorow () : matBool<1,N*(N-1)/2+1> (zeroMatrix) {}
	
	int weight () {
		return  bitweight[this->data[0]] + bitweight[this->data[1]] + 
				bitweight[this->data[2]] + bitweight[this->data[3]]; }
};

template <int N>
int pairauto<N>::syncing_pairs () const
{
	// count the number of synchronizing doubletons, by way of 
	// breath-first search, starting from the universal singleton
	pairautorow<N> b, bcumul, bzero;
	b(0,N*(N-1)/2) = 1;
	int level = 0;
	
	do {
		bcumul |= b;
		b *= (*this);
		b &= ~bcumul;
		level++;
	} while (b != bzero);
	syncing_pairs_calls++;
	
	return  bcumul.weight () - 1;
}

template <int N>
class powerautoAntidist;

template <int N>
class powerauto : public matBool<1<<N,1<<N>
{
	friend class powerautoAntidist<N>;
	
  public:
	// one state for each of the 1<<N subsets, except for the
	// singleton states which are merged to only one state, namely
	// 1, so 2, 4, 8, 16, ... can be abused for special purposes
	powerauto () 
		: matBool<1<<N,1<<N> (zeroMatrix) {}
	powerauto (int sbi);
	powerauto (const unsigned char *cs);
	powerauto (const unsigned char *cs, int sbs);
	
	void code (unsigned char *cs) const;
	
	int sync_upper_bound (int startpath = (1<<N) - 1, 
			int lengthpath = 0, int endpath = 1) const;
	int sync_length_bfs (int startpath = (1<<N) - 1, 
			int lengthpath = 0, int endpath = 1) const;
			
	int target_size = 1;
};

template <int N>
powerauto<N>::powerauto (int sbi) 
	: matBool<1<<N,1<<N> (zeroMatrix) 
{
	// for every state s, say it is mapped to state t by
	// the symbol, make r[{s}] equal to the indicator of t
	// as a regular (non-power) state
	int s, t;
	int r[1<<N];
	for (int i=1<<N; --i>=0; ) {
		r[i] = 0;
	}
	for (s=N; --s>=0; ) {
		t = sbi % N;
		sbi /= N;
		r[1<<s] = 1 << t;
	}
	
	// for all power states c, compute from the singleton
	// states the indicator r[c] of the subset it is mapped to
	// by the symbol, and set the corresponding power state
	int c;
	for (c=0; c<1<<N; c++) {
		r[c] = r[c&(c-1)] |  r[c&~(c-1)];
		(*this)(r[c],c) = true;
	}
	
	// merge all singleton states to state 1
	for (int s=1<<N; --s>=0; ) {
		for (int i=N; --i>0; ) {
			(*this)(s,1<<0) |= (*this)(s,1<<i);
			(*this)(1<<0,s) |= (*this)(1<<i,s);
			(*this)(s,1<<i) = 0;
			(*this)(1<<i,s) = 0;
		}
	}
}

template <int N>
powerauto<N>::powerauto (const unsigned char *cs)
	: matBool<1<<N,1<<N> (zeroMatrix) 
{
	// make powerauto from codestring of a symbol
	for (int c=1<<N; --c>=2; ) {
		if (cs[c]) (*this)(cs[c],c) = true;
	}
	(*this)(1,1) = true;
	(*this)(0,0) = true;
}

template <int N>
powerauto<N>::powerauto (const unsigned char *cs, int sbs)
	: matBool<1<<N,1<<N> (zeroMatrix) 
{
	// make powerauto from codestring of a symbol, and from subset 
	// (sbs) on which symbols are defined (undefined otherwise)
	for (int c=1<<N; --c>=2; ) {
		if (cs[c]) (*this)(cs[c],c) = (c & sbs) == c;
	}
	(*this)(1,1) = sbs;
	(*this)(0,0) = true;
}

template <int N>
void powerauto<N>::code (unsigned char *cs) const
{
	// make codestring from powerauto of one symbol
	// one letter for each column c
	for (int c=1<<N; --c>=0; ) {
		cs[c] = 0;
		for (int r=1<<N; --r>0; ) {
			if ((*this)(r,c)) {
				assert (cs[c] == 0);
				cs[c] = r;
			}
		}
	}
}

// class for anti-distance matrices
// 0XFF = 255 as an entry indicates distance 0
// 0XFE = 254 as an entry indicates distance 1
// ...
// 0X01 = 1 as an entry indicates distance 254
// 0X00 = 254 as an entry indicates distance 255 or larger,
// including infinity (transitively unconnected)
template <int N>
class powerautoAntidist : private matAntidist<1<<N,1<<N,unsigned char>
{
	friend class powerauto<N>;
	
  private:
	powerautoAntidist (powerauto<N> p);
	
	int sync_upper_bound_easy (int startpath) const;
	int sync_upper_bound_shallow (int startpath) const;
	int sync_upper_bound_deep (int startpath) const;
	
	void initFFedges ();
	
	// edges with value 0XFF (indicating distance 0)
	static matAntidist<1<<N,1<<N,unsigned char> FFedges;
	
 	int target_size = 0;
};

template <int N>
matAntidist<1<<N,1<<N,unsigned char> powerautoAntidist<N>::FFedges = false;

template <int N>
powerautoAntidist<N>::powerautoAntidist (powerauto<N> p)
	: matAntidist<1<<N,1<<N,unsigned char> (zeroMatrix)
{
	// compute anti-distance matrix from Boolean adjacency matrix
	// by way of edges with value 0XEF (indicating distance 1)
	if (false) {
		// the straightforward way
		for (int r=0; r<(1<<N); r++) {
	 		for (int c=0; c<(1<<N); c++) {
				(*this)(r,c) = 0XFE * p(r,c);
			}
		}
	} else if (true) {
		// the efficient way, with lookup table
		assert (!((this->alignment | p.alignment) & 7));
		unsigned long long *block  = (unsigned long long *) this->data;
		unsigned char *pchar = p.data;
		static int const Cblocks = (N<=3) ? 2 : (1<<N)>>3;
		int pi = 0;
		static unsigned long long lookup_table[256] = { true };
		if (lookup_table[0]) {
			for (int i=0; i<256; i++) {
				unsigned long long j = i;
				j = (j & 0x000000000000000Fll) |
					(j & 0x00000000000000F0ll) << 28;
				j = (j & 0x0000000300000003ll) | 
					(j & 0x0000000C0000000Cll) << 14;
				j = (j & 0x0001000100010001ll) | 
					(j & 0x0002000200020002ll) << 7;
				lookup_table[i] = (j << 8) - (j << 1);
			}
		}
		for (int r=0; r<(1<<N); r++) { 
			for (int c=0; c<Cblocks; c++) {
				block[r*Cblocks+c] = lookup_table[pchar[pi++]];
			}
			pi = (pi + 7) & ~7;
		}
	} else {
		// the efficient way, without lookup table
		assert (!((this->alignment | p.alignment) & 7));
		unsigned long long *block  = (unsigned long long *) this->data;
		unsigned long long *pblock = (unsigned long long *) p.data;
		static int const Cblocks = (N<=3) ? 2 : (1<<N)>>3;
		int pi = 0;
		unsigned long long k = 0;
		for (int r=0; r<(1<<N); r++) { 
			for (int c=0; c<Cblocks; c++) {
				if (!(c & 7)) {
					k = pblock[pi++];
					k = (k & 0XF0F0F0F00F0F0F0Fll) |
						(k & 0X00000000F0F0F0F0ll) << 28 |
						(k & 0X0F0F0F0F00000000ll) >> 28;
					k = (k & 0XCCCC3333CCCC3333ll) |
						(k & 0X0000CCCC0000CCCCll) << 14 |
						(k & 0X3333000033330000ll) >> 14;
					k = (k & 0XAA55AA55AA55AA55ll) |
						(k & 0X00AA00AA00AA00AAll) << 7 |
						(k & 0X5500550055005500ll) >> 7;
				}
				unsigned long long j = k & 0X0101010101010101ll;
				k >>= 1;
				block[r*Cblocks+c] = (j << 8) - (j << 1);
			}
		}
	}
	
	// add some extra edges with value 0XFF (indicating distance 0)
	if (!FFedges(0,0)) initFFedges ();
	(*this) |= FFedges;
	
	target_size = p.target_size;
}

template <int N>
void powerautoAntidist<N>::initFFedges ()
{
	// abuse singleton states except 1 = {0}
	for (int c=(1<<N)-1; --c>0; ) {
		// make edges from c to {bitweight[c]} = 1<<bitweight[c]
		// for every c except empty set = 0 and full set = (1<<N)-1
		if (c == 1 || (c & (c-1))) {
			this->FFedges(1<<bitweight[c],c) = 0XFF;
		// make edges from to {b} = 1<<b = c to {b+1} = 2<<b = c + c
		// for every c = 1<<b such that 1 < b < N-1
		} else if (c + c < (1<<N)) {
			FFedges(c+c,c) = 0XFF;
		}
	}
	
	// add subset edges of value 0X7F (indicating distance 128)
	for (int r=(1<<N); --r>=0; ) {
		if (r & (r-1)) {
			for (int c=(1<<N); --c>0; ) {
				if (!(r &~ c)) FFedges(r,c) = 0X7F;
			}
		}
	}
	 
	// add diagonal edges
	for (int r=(1<<N); --r>=0; ) FFedges(r,r) = 0XFF;
}

template <int N>
int frankl_pin (const int *m, int nm, const int *r, int nr)
{
	int rfrq[nr], minrfrq = nm + 1, minj = 0;
	for (int j=0; j<nr; j++) {
		rfrq[j] = 0;
		for (int i=0; i<nm; i++) { 
			rfrq[j] += !(r[j]&~m[i]);
		}
		if (rfrq[j]) {
			if (minrfrq > rfrq[j]) {
				minrfrq = rfrq[j];
				minj = j;
			}
		}
	}
	if (minrfrq > nm) return 0;
	rfrq[minj] = 0;
	int newm[nm], newnm = 0, newr[nr], newnr = 0;
	for (int i=0; i<nm; i++) {
		if ((r[minj]&~m[i])) {
			newm[newnm++] = m[i];
		}
	}
	for (int j=0; j<nr; j++) {
		if (rfrq[j]) {
			newr[newnr++] = r[j];
		}
	}
	return frankl_pin<N> (newm, newnm, newr, newnr) + 1;
}  

template <int N>
int frankl_pin (int *m, int nm)
{
	int r[N*(N-1)/2], nr = 0;
	for (int k=(1<<N); k>>=1,k; ) {
		for (int kk=k; kk>>=1,kk; ) {
			for (int i=0; i<nm; i++) {
				if (!((k|kk)&~m[i])) {
					r[nr++] = k | kk;
					break;
				}
			}
		}
	}
	return frankl_pin<N> (m, nm, r, nr);
}  

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
template <int N>
int powerautoAntidist<N>::sync_upper_bound_easy (int startpath) const
{
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if ((*this)(1<<s,startpath) <= 0X7F) break;
	}
	s++;
	assert (s > target_size);
	
	// for subsets of size b which reduce to a smaller subset, 
	// set maxred[b] to the maximum number of steps required 
	// for this reduction, where 2 <= b <= s, using abused
	// singleton states 
	// for subsets of size b which do not reduce to a smaller 
	// subset, determine their strongly connected components,
	// where 2 <= b <= s 
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s 
	// states to which it reduces
	int scc[N+1][1<<N][1<<N], sccsize[N+1][1<<N], nscc[N+1];
	int red[N+1][1<<N], nred[N+1], maxred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		nred[i] = 0;
		maxred[i] = 0;
	}
	for (int i=(1<<N); --i>0; ) {
		int b = bitweight[i]; 
		if (b > 1 && b <= s) {
			int c = (*this)(1<<(b-1),i);
			if (c > 0X7F) {
				// collect subset
				red[b][nred[b]++] = i;
				// update maxred[b]
				c ^= 0XFF;
				if (maxred[b] < c) maxred[b] = c;
			} else {
				// add subset of b states to the strongly 
				// connected components of subsets of s states
				int h;
				for (h=0; h<nscc[b]; h++ ) {
					if ((*this)(i,scc[b][h][0]) > 0X7F && 
						(*this)(scc[b][h][0],i) > 0X7F) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its pair diameter (the "one more" 
	// counts the step in which the scc is left)
	// let u be the sum of the lengths of the strongly 
	// connected components of subsets of size b and 
	// maxred[b], where b = 2,3,...,s
	int scclen, u = 0;
	if (s < bitweight[startpath]) {
		u = (*this)(1<<s,startpath) ^ 0XFF;
	}
	for ( ; s>target_size; s--) {
		int v = u;
		for (int h=0; h<nscc[s]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			for (int k=(1<<N); k>>=1,k; ) {
				for (int kk=k; kk>>=1,kk; ) {
					int i;
					for (i=sccsize[s][h]; --i>=0; ) {
						if (!((k|kk)&~scc[s][h][i])) break;
					}
					if (i >= 0) {
						for (int j=sccsize[s][h]; --j>=0; ) {
							int t = (*this)(k|kk,scc[s][h][j]) | 0X80;
							if (mt > t) mt = t;
						}
					}
				}
			}
			scclen = (mt ^ 0XFF) + 1;
			// add length of scc
			u += scclen;
		}
		v += (N - s + 2) * (N - s + 1) / 2;
		v -= frankl_pin<N> (red[s], nred[s], red[2], nred[2]);
		if (u > v) u = v;
		u += maxred[s]; 
	}
	return u;
}

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
template <int N>
int powerautoAntidist<N>::sync_upper_bound_shallow (int startpath) const
{
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if ((*this)(1<<s,startpath) <= 0X7F) break;
	}
	s++;
	assert (s > target_size);
	
	// for subsets of size b which reduce to a smaller subset, 
	// set maxred[b] to the maximum number of steps required 
	// for this reduction, where 2 <= b <= s, using abused
	// singleton states 
	// for subsets of size b which do not reduce to a smaller 
	// subset, determine their strongly connected components,
	// where 2 <= b <= s 
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s 
	// states to which it reduces
	int scc[N+1][1<<N][1<<N], sccsize[N+1][1<<N], nscc[N+1];
	int red[N+1][1<<N], nred[N+1], maxred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		nred[i] = 0;
		maxred[i] = 0;
	}
	// reserve scc for subsets which are reachable from startpath
	sccsize[s][nscc[s]++] = 0;
	for (int i=(1<<N); --i>0; ) {
		int b = bitweight[i]; 
		if (b > 1 && b <= s) {
			int c = (*this)(1<<(b-1),i);
			if (c > 0X7F) {
				// collect subset
				red[b][nred[b]++] = i;
				// update maxred[b]
				c ^= 0XFF;
				if (maxred[b] < c) maxred[b] = c;
			} else if ((*this)(i,startpath) > 0X7F) {
				// add subset reachable from startpath
				// to reserved scc
				assert (b == s);
				scc[b][0][sccsize[b][0]++] = i;
			} else {
				// add subset of b states to the strongly 
				// connected components of subsets of s states
				int h;
				for (h=(b==s); h<nscc[b]; h++ ) {
					if ((*this)(i,scc[b][h][0]) > 0X7F && 
						(*this)(scc[b][h][0],i) > 0X7F) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its pair diameter (the "one more" 
	// counts the step in which the scc is left)
	// let u be the sum of the lengths of the strongly 
	// connected components of subsets of size b and 
	// maxred[b], where b = 2,3,...,s
	int scclen, u = 0;
	for ( ; s>target_size; s--) {
		int v = u;
		for (int h=0; h<nscc[s]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			if ((*this)(scc[s][h][0],startpath) > 0X7F) {
				for (int k=(1<<N); k>>=1,k; ) {
					for (int kk=k; kk>>=1,kk; ) {
						int t = 0;
						for (int i=sccsize[s][h]; --i>=0; ) {
							if (!((k|kk)&~scc[s][h][i])) {
								int tt = (*this)(scc[s][h][i],startpath);
								if (t < tt) t = tt;
							}
						}
						// update mt if a longer path is found
						if (t && mt > t) mt = t;
					}
				}
			} else {
				for (int k=(1<<N); k>>=1,k; ) {
					for (int kk=k; kk>>=1,kk; ) {
						int i;
						for (i=sccsize[s][h]; --i>=0; ) {
							if (!((k|kk)&~scc[s][h][i])) break;
						}
						if (i >= 0) {
							for (int j=sccsize[s][h]; --j>=0; ) {
								int t = (*this)(k|kk,scc[s][h][j]) | 0X80;
								// update mt if a longer path is found
								if (mt > t) mt = t;
							}
						}
					}
				}
			}
			scclen = (mt ^ 0XFF) + 1;
			// add length of scc
			u += scclen;
			if ((*this)(scc[s][h][0],startpath) > 0X7F) {
				v += scclen;
				v -= frankl_pin<N> (scc[s][h], sccsize[s][h]);
			}
		}
		v += (N - s + 2) * (N - s + 1) / 2;
		v -= frankl_pin<N> (red[s], nred[s], red[2], nred[2]);
		if (u > v) u = v;
		u += maxred[s];
	}
	return u;
}

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
template <int N>
int powerautoAntidist<N>::sync_upper_bound_deep (int startpath) const
{
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if ((*this)(1<<s,startpath) <= 0X7F) break;
	}
	s++;
	assert (s > target_size);
	
	// collect the subsets of size b which reduce to a smaller
	// subset, where 2 <= b <= s, using abused singleton
	// states
	// for subsets of size b which do not reduce to a smaller
	// subset, determine their strongly connected components,
	// where 2 <= b <= s
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s
	// states to which it reduces
	int scc[N+1][1<<N][1<<N], sccsize[N+1][1<<N], nscc[N+1];
	int red[N+1][1<<N], nred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		nred[i] = 0;
	}
	// reserve scc for subsets which are reachable from startpath
	sccsize[s][nscc[s]++] = 0;
	for (int i=(1<<N); --i>0; ) {
		int b = bitweight[i];
		if (b > 1 && b <= s) {
			if ((*this)(1<<(b-1),i) > 0X7F) {
				// collect subset
				red[b][nred[b]++] = i;
			} else if ((*this)(i,startpath) > 0X7F) {
				// add subset reachable from startpath
				// to reserved scc
				assert (b == s);
				scc[b][0][sccsize[b][0]++] = i;
			} else {
				// add subset of b states to the strongly
				// connected components of subsets of b states
				int h;
				for (h=(b==s); h<nscc[b]; h++ ) {
					if ((*this)(i,scc[b][h][0]) > 0X7F && 
						(*this)(scc[b][h][0],i) > 0X7F) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts
	// the step in which the scc is left)
	// compute the lengths of the strongly connected components
	// of subsets of size b, where 2 <= b <= s
	// let u[b] be an upper bound for the length of the shortest
	// path from a given subset of size b to a singleton, where
	// 2 <= b < s
	// let u[s] be an upper bound for the length of the shortest
	// path from the set of all N states to a singleton
	// compute u[b] recursively, where b = 2,3,...,s, in that
	// order
	int scclen[N+1][1<<N], u[N+1], v[N+1];
	for (int b=1; b<=target_size; b++) {
		u[b] = 0; v[b] = 0;
	}
	for (int b=target_size+1; b<=s; b++) {
		// consider the case where no subset of size b which
		// can already be reduced to a smaller subset is in
		// the shortest path to a singleton
		u[b] = u[b-1]; v[b] = v[b-1];
		if (u[b] > v[b]) u[b] = v[b];
		v[b] = u[b];
		for (int j=0; j<nred[b]; j++) {
			// consider the case where the subset red[b][j]
			// of size b, which can already be reduced to a
			// smaller subset, is in the shortest path to a
			// singleton
			int bb;
			// to what size bb can we reduce subset red[b][j]?
			// use abused singleton states to determine that
			for (bb=b; --bb>0; ) {
				if ((*this)(1<<bb,red[b][j]) <= 0X7F) break;
			}
			bb++;
			assert (bb < b);
			if (bb <= target_size) {
				// how many steps t does it take from subset
				// red[b][j] to a singleton?
				// use abused singleton states to determine that
				int t = (*this)(1<<target_size,red[b][j]) ^ 0XFF;
				int td = ((*this)(1<<(b-1),red[b][j]) ^ 0XFF) + 
								u[b-1];
				if (t > td) t = td;
				int te = ((*this)(1<<(b-1),red[b][j]) ^ 0XFF) + 
								v[b-1];
				if (t > te) t = te;
				// update u[b] if the shortest path to a singleton
				// state will be longer than for previously considered
				// cases
				if (u[b] < t) u[b] = t;
				if (v[b] < t) v[b] = t;
			} else {
				// let (mt ^ 0XFF) be the length of the longest path
				// thus far from subset red[b][j] to a reachable
				// subset of size bb (using symbols we already
				// have)
				// let d be u[bb] + "length of the longest path
				// from subset red[b][j] to a reachable subset of
				// size bb" + 1, decreased with the lengths of the
				// strongly connected components of subsets of size
				// bb which can be reached from red[b][j]
				int mt = 0XFF;
				for (int k=(1<<N); k>>=1,k; ) {
					for (int kk=k; kk>>=1,kk; ) {
						int t = 0;
						for (int h=0; h<nscc[bb]; h++) {
							if ((*this)(scc[bb][h][0],red[b][j]) > 0X7F) {
								for (int i=0; i<sccsize[bb][h]; i++) {
									if (!((k|kk)&~scc[bb][h][i])) {
										int tt = (*this)(scc[bb][h][i],red[b][j]);
										if (t < tt) t = tt;
									}
								}
							}
						}
						if (t && mt > t) mt = t;
					}
				}
				int d = u[bb], e = v[bb], m[1<<N], nm = 0;
				for (int h=0; h<nscc[bb]; h++) {
					if ((*this)(scc[bb][h][0],red[b][j]) > 0X7F) {
						d -= scclen[bb][h];
						for (int i=0; i<sccsize[bb][h]; i++) {
							m[nm++] = scc[bb][h][i];
						}
					}
				}
				e -= frankl_pin<N> (m, nm);
				d += (mt ^ 0XFF) + 1;
				int dd = ((*this)(1<<(b-1),red[b][j]) ^ 0XFF) + 
								u[b-1];
				if (d > dd) d = dd;
				e += (mt ^ 0XFF) + 1;
				int ee = ((*this)(1<<(b-1),red[b][j]) ^ 0XFF) + 
								v[b-1];
				if (e > ee) e = ee;
				// update u[b] if the shortest path to a singleton
				// state will be longer than for previously considered
				// cases
				if (u[b] < d) u[b] = d;
				if (v[b] < e) v[b] = e;
				if (u[b] > v[b]) u[b] = v[b];
				v[b] = u[b];
			}
		}
		// add to u[b] the lengths of the strongly connected
		// components of subsets of size b
		for (int h=0; h<nscc[b]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			if ((*this)(scc[b][h][0],startpath) > 0X7F) {
				for (int k=(1<<N); k>>=1,k; ) {
					for (int kk=k; kk>>=1,kk; ) {
						int t = 0;
						for (int i=sccsize[b][h]; --i>=0; ) {
							if (!((k|kk)&~scc[b][h][i])) {
								int tt = (*this)(scc[b][h][i],startpath);
								if (t < tt) t = tt;
							}
						}
						// update mt if a longer path is found
						if (t && mt > t) mt = t;
					}
				}
			} else {
				for (int k=(1<<N); k>>=1,k; ) {
					for (int kk=k; kk>>=1,kk; ) {
						int i;
						for (i=sccsize[b][h]; --i>=0; ) {
							if (!((k|kk)&~scc[b][h][i])) break;
						}
						if (i >= 0) {
							for (int j=sccsize[b][h]; --j>=0; ) {
								int t = (*this)(k|kk,scc[b][h][j]) | 0X80;
								// update mt if a longer path is found
								if (mt > t) mt = t;
							}
						}
					}
				}
			}
			scclen[b][h] = (mt ^ 0XFF) + 1;
			// add length of scc
			u[b] += scclen[b][h];
			if ((*this)(scc[b][h][0],startpath) > 0X7F) {
				v[b] += scclen[b][h];
				v[b] -= frankl_pin<N> (scc[b][h], sccsize[b][h]);
			}
		}
		v[b] += (N - b + 2) * (N - b + 1) / 2;
		v[b] -= frankl_pin<N> (red[b], nred[b], red[2], nred[2]);
	}
	if (u[s] > v[s]) u[s] = v[s];
	return u[s];
}

// counter for calls to sync_upper_bound
long long sync_upper_bound_calls = 0;
long long sync_length_calls = 0;
bool synchronizing;
char sync_upper_bound_mode = 0;

// class to be used for bread-first search in powerauto
template <int N>
class powerautorow : public matBool<1,1<<N>
{
  public:
	powerautorow () : matBool<1,1<<N> (zeroMatrix) {};
};

template <int N>
int powerauto<N>::sync_length_bfs (int startpath, 
						int lengthpath, int endpath) const
{
	// compute the synchronization length, by way of 
	// breath-first search, starting from the universal singleton
	// additionally do quick shortcut test in case of synchronization
	powerautorow<N> b, bcumul, bzero;
	b(0,1) = true;
	if (target_size > 1) {
		for (int i=0; i<(1<<N); i++) {
			int j = bitweight[i];
			if (j >= 2 && j <= target_size) {
				b(0,i) = true;
			}
		}
	}
	int level = 0, startpath_sync = -1, endpath_sync = -1;
	
	do {
		if (b(0,startpath)) startpath_sync = level;
		if (b(0,endpath)) endpath_sync = level;
		bcumul |= b;
		b *= (*this);
		b &= ~bcumul;
		level++;
	} while (b != bzero);
	
	if (startpath_sync >= 0) {
		synchronizing = true;
		if (startpath_sync < lengthpath + endpath_sync) return -1;
		else return startpath_sync;
	} else {
		synchronizing = false;
		return -1;
	}
}

template <int N>
int powerauto<N>::sync_upper_bound (int startpath, 
						int lengthpath, int endpath) const
{
	// do quick synchronization test
	int sync_length = sync_length_bfs (startpath, 
								lengthpath, endpath);
	if (synchronizing) {
		sync_length_calls++;
		return sync_length;
	}
	sync_upper_bound_calls++;
	
	// compute anti-distance matrix with Floyd-Warshall
	powerautoAntidist<N> tcm (*this);
	tcm.transclose ();
	
	// do quick shortcut test
	int p = tcm (endpath,startpath) ^ 0XFF;
	if (p < lengthpath) return -1;
	
	// compute sync upper bound
	switch (sync_upper_bound_mode) {
	  case 'e': case 'E':
		return tcm.sync_upper_bound_easy (startpath);
	  case 's': case 'S':
		return tcm.sync_upper_bound_shallow (startpath);
	  default:
		return tcm.sync_upper_bound_deep (startpath);
	}
}

#pragma GCC pop_options


==> anc/sa7s29w/ssa7s29wmax.log <==
   a == [00,10,23,32,42,56,65]   b = [01,13,25,34,41,56,62]   (30)
   a == [00,10,23,32,42,56,65]   b = [03,14,25,31,43,52,66]   (30)
   a == [01,12,20,30,45,56,64]   b = [00,11,24,32,45,56,63]   (29)
   a == [01,12,20,30,45,56,64]   b = [01,10,24,32,45,56,63]   (29)
   a == [00,12,21,31,45,56,64]   b = [02,14,23,30,46,51,65]   (29)
   a == [00,12,21,31,45,56,64]   b = [03,14,20,32,45,56,61]   (30)
   a == [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]   (36)
   a == [00,10,22,33,44,55,66]   b = [02,13,24,30,45,56,61]   (31)
   a == [00,11,23,32,42,56,65]   b = [01,12,20,34,45,53,66]   (29)
   a == [00,11,23,32,42,56,65]   b = [01,12,20,35,43,54,66]   (30)
   a == [00,11,23,32,42,56,65]   b = [01,14,25,30,43,56,62]   (30)
   a == [00,11,23,32,42,56,65]   b = [02,15,20,36,43,54,61]   (29)
   a == [00,11,23,32,42,56,65]   b = [04,15,21,30,43,56,62]   (29)
   a == [01,12,23,34,40,50,65]   b = [00,11,22,35,43,56,63]   (29)
   a == [01,12,23,34,40,50,65]   b = [01,14,22,36,40,53,63]   (29)
   a == [01,12,23,34,40,50,65]   b = [02,11,20,35,46,53,66]   (29)
   a == [01,12,23,34,40,50,65]   b = [03,12,21,30,45,56,65]   (29)
   a == [00,11,22,34,45,53,63]   b = [01,14,25,30,43,56,62]   (29)
   a == [01,12,23,34,45,50,60]   b = [03,12,21,30,46,54,65]   (30)
   a == [00,11,22,33,45,54,64]   b = [01,12,26,34,43,50,65]   (29)
   a == [00,12,21,34,45,53,63]   b = [01,10,23,32,46,52,64]   (31)
   a == [01,10,20,34,43,56,65]   b = [03,12,25,34,40,51,65]   (29)
   a == [01,10,20,34,43,56,65]   b = [03,15,21,30,44,56,62]   (30)
   a == [00,12,23,34,41,51,65]   b = [01,10,22,36,44,53,63]   (29)
   a == [00,11,23,34,42,52,65]   b = [01,15,22,30,43,56,63]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,16,20,34,42,51,65]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,16,22,30,44,51,65]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,16,20,32,43,51,65]   c = [00,11,23,32,44,55,66]   d = [00,11,23,34,42,55,66]   e = [02,11,23,30,44,55,66]   f = [02,11,23,34,40,55,66]   g = [02,11,24,33,40,55,66]   h = [03,11,22,34,40,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,16,23,30,42,51,65]   c = [04,15,23,30,42,51,66]   d = [00,11,23,32,44,55,66]   e = [00,11,24,33,42,55,66]   f = [04,11,23,30,42,55,66]   g = [04,11,23,30,42,56,65]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,12,21,35,46,53,64]   c = [03,13,22,34,41,56,65]   d = [00,11,22,33,44,56,65]   e = [00,11,22,34,43,55,66]   f = [00,11,22,34,43,56,65]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,12,21,35,46,54,63]   c = [05,15,22,34,43,56,61]   d = [00,11,22,33,44,56,65]   e = [00,11,22,34,43,55,66]   f = [00,11,22,34,43,56,65]   (29)
   a == [00,11,22,33,45,54,64]   b = [01,12,25,36,44,50,63]   c = [01,10,23,32,45,54,64]   (30)
   a == [00,10,22,33,44,55,66]   b = [00,12,21,33,44,55,66]   c = [03,13,22,31,44,55,66]   d = [00,11,22,34,43,55,66]   e = [00,11,22,33,45,54,66]   f = [00,11,22,33,44,56,65]   g = [01,12,20,33,44,55,66]   h = [01,11,22,33,44,55,66]   i = [01,10,22,33,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,21,33,44,55,66]   c = [03,13,22,31,44,55,66]   d = [00,11,22,34,43,56,65]   e = [00,11,22,33,45,56,64]   f = [01,12,20,33,44,55,66]   g = [01,11,22,33,44,55,66]   h = [00,11,22,33,44,56,65]   i = [01,10,22,33,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,21,33,44,55,66]   c = [03,13,22,30,44,55,66]   d = [00,11,22,34,43,55,66]   e = [01,12,20,33,44,55,66]   f = [00,11,22,33,45,54,66]   g = [00,11,22,33,44,56,65]   h = [01,10,22,33,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,21,33,44,55,66]   c = [03,13,22,30,44,55,66]   d = [00,11,22,34,43,56,65]   e = [00,11,22,33,45,56,64]   f = [01,12,20,33,44,55,66]   g = [01,10,22,33,44,55,66]   h = [00,11,22,33,44,56,65]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,21,33,44,55,66]   c = [03,10,20,34,45,56,62]   d = [00,12,22,33,44,55,66]   (31)
   a == [00,10,22,33,44,55,66]   b = [00,12,21,33,45,56,64]   c = [04,14,22,36,43,55,61]   (29)
   a == [00,10,22,33,44,56,65]   b = [01,12,20,34,45,53,66]   c = [03,13,22,30,44,56,65]   (30)
   a == [00,10,22,33,44,55,66]   b = [00,12,21,34,43,56,65]   c = [03,13,22,31,45,54,66]   d = [01,10,22,33,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,21,34,45,56,63]   c = [03,13,22,35,44,51,66]   d = [00,10,22,33,46,55,64]   e = [00,11,22,33,46,55,64]   f = [00,11,22,35,44,53,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,21,34,45,56,63]   c = [03,13,22,35,44,51,66]   d = [00,11,22,35,46,53,64]   e = [00,11,22,33,46,55,64]   f = [00,11,22,35,44,53,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,21,34,45,56,63]   c = [03,13,22,35,44,51,66]   d = [00,11,22,33,46,55,64]   e = [00,11,22,35,44,53,66]   (30)
   a == [00,10,22,33,44,55,66]   b = [01,12,20,33,45,56,64]   c = [04,14,22,36,40,55,63]   d = [04,14,22,33,40,55,66]   e = [00,10,22,36,44,55,63]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,10,21,33,44,55,66]   c = [03,13,22,30,44,55,66]   d = [00,11,22,34,45,53,66]   e = [00,11,22,33,45,56,64]   f = [02,11,20,33,44,55,66]   g = [00,11,22,33,45,54,66]   h = [01,10,22,33,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,10,21,33,44,55,66]   c = [03,13,22,30,44,55,66]   d = [00,11,22,34,43,55,66]   e = [00,11,22,33,45,56,64]   f = [00,11,22,33,46,54,65]   g = [00,11,22,33,45,54,66]   h = [00,11,22,33,46,55,64]   i = [00,11,22,34,43,56,65]   j = [03,13,22,30,44,56,65]   k = [02,10,21,33,44,56,65]   l = [02,11,20,33,44,55,66]   m = [02,11,20,33,44,56,65]   n = [00,10,22,33,44,56,65]   o = [00,11,22,33,44,56,65]   p = [01,10,22,33,44,55,66]   q = [01,10,22,33,44,56,65]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,10,21,33,44,55,66]   c = [03,13,22,30,44,55,66]   d = [00,11,22,34,43,55,66]   e = [00,11,22,33,45,54,66]   f = [00,11,22,33,44,56,65]   g = [01,11,22,33,44,55,66]   h = [02,11,20,33,44,55,66]   i = [01,10,22,33,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,10,21,33,44,55,66]   c = [03,13,22,30,44,55,66]   d = [00,11,22,34,43,55,66]   e = [00,11,22,33,45,54,66]   f = [00,11,22,33,44,56,65]   g = [02,11,20,33,44,55,66]   h = [01,10,22,33,44,55,66]   (30)
   a == [00,10,22,33,44,55,66]   b = [02,10,21,33,44,55,66]   c = [03,13,22,30,44,55,66]   d = [00,11,22,34,43,56,65]   e = [00,11,22,33,45,56,64]   f = [01,11,22,33,44,55,66]   g = [02,11,20,33,44,55,66]   h = [00,11,22,33,44,56,65]   i = [01,10,22,33,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,10,21,33,44,55,66]   c = [03,13,22,30,44,55,66]   d = [00,11,22,34,43,56,65]   e = [00,11,22,33,45,56,64]   f = [02,11,20,33,44,55,66]   g = [00,11,22,33,44,56,65]   h = [01,10,22,33,44,55,66]   (30)
   a == [00,10,23,32,42,56,65]   b = [01,13,25,34,41,56,62]   c = [00,11,26,33,44,52,65]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,10,21,33,45,56,64]   c = [04,14,22,35,40,53,66]   d = [04,14,22,33,40,55,66]   e = [00,10,22,35,44,53,66]   (30)
   a == [00,10,22,33,44,55,66]   b = [02,10,21,33,45,56,64]   c = [04,14,22,33,40,55,66]   d = [00,11,22,34,43,55,66]   e = [00,11,22,35,44,53,66]   f = [00,11,22,36,44,55,63]   (29)
   a == [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [02,11,23,34,40,56,65]   d = [00,11,23,34,42,55,66]   e = [02,11,23,30,44,55,66]   f = [02,11,23,34,40,55,66]   g = [03,11,22,34,40,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [02,11,24,33,40,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [02,11,23,30,44,55,66]   g = [02,11,23,34,40,55,66]   h = [02,11,24,33,40,55,66]   i = [03,11,22,30,44,55,66]   j = [04,11,22,30,43,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [00,11,24,32,43,56,65]   d = [02,11,24,30,43,55,66]   e = [03,11,22,30,44,55,66]   f = [04,11,22,30,43,55,66]   g = [00,11,22,34,43,55,66]   h = [00,11,23,32,44,55,66]   i = [00,11,23,34,42,55,66]   j = [00,11,24,32,43,55,66]   k = [00,11,24,33,42,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [00,11,24,32,43,56,65]   d = [03,11,22,30,44,55,66]   e = [04,11,22,30,43,55,66]   f = [00,11,24,33,42,56,65]   g = [00,11,22,34,43,55,66]   h = [00,11,23,32,44,55,66]   i = [00,11,23,34,42,55,66]   j = [00,11,24,32,43,55,66]   k = [00,11,24,33,42,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [00,11,24,32,43,56,65]   d = [03,11,22,30,44,55,66]   e = [00,11,24,33,42,56,65]   f = [00,15,23,32,44,51,66]   g = [00,11,22,34,43,55,66]   h = [00,11,23,32,44,55,66]   i = [00,11,23,34,42,55,66]   j = [00,11,24,32,43,55,66]   k = [00,11,24,33,42,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [00,11,24,33,42,56,65]   d = [02,11,23,30,44,55,66]   e = [03,11,22,30,44,55,66]   f = [04,11,22,30,43,55,66]   g = [00,11,22,34,43,55,66]   h = [00,11,23,32,44,55,66]   i = [00,11,23,34,42,55,66]   j = [00,11,24,32,43,55,66]   k = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,56,65]   b = [02,10,21,34,45,53,66]   c = [04,14,22,33,40,56,65]   (32)
   a == [00,11,23,34,45,52,62]   b = [00,15,23,32,44,51,66]   c = [00,11,24,32,43,56,65]   d = [02,11,23,30,44,55,66]   e = [03,11,22,30,44,55,66]   f = [00,11,22,34,43,55,66]   g = [00,11,23,32,44,55,66]   h = [00,11,23,34,42,55,66]   i = [00,11,24,32,43,55,66]   j = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,22,33,44,55,66]   c = [01,10,22,33,44,55,66]   d = [02,12,23,34,45,56,60]   (31)
   a == [00,10,22,33,44,55,66]   b = [00,12,22,33,44,55,66]   c = [03,12,21,30,44,55,66]   d = [04,14,22,33,40,55,66]   e = [00,13,23,32,44,55,66]   f = [00,11,22,33,45,54,66]   g = [00,11,22,33,44,56,65]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,22,33,44,55,66]   c = [01,10,23,32,44,55,66]   d = [00,14,24,33,42,55,66]   e = [03,13,22,30,44,55,66]   f = [00,11,22,33,45,54,66]   g = [00,11,22,33,44,56,65]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,22,33,44,55,66]   c = [03,14,25,30,41,52,66]   d = [06,13,23,32,45,54,60]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,22,33,44,55,66]   c = [03,14,25,30,41,52,66]   d = [05,15,26,34,43,50,62]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,32,44,55,66]   c = [01,10,24,35,42,53,66]   d = [05,15,22,33,44,50,66]   e = [00,10,22,33,46,55,64]   f = [00,11,22,33,46,55,64]   g = [00,11,24,33,46,55,62]   h = [00,11,26,33,42,55,64]   i = [00,11,26,33,44,55,62]   j = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,32,44,55,66]   c = [01,10,22,34,43,55,66]   d = [04,14,25,33,40,56,62]   e = [04,14,26,33,40,52,65]   f = [04,14,25,33,40,52,66]   g = [04,14,26,33,40,55,62]   h = [00,10,25,33,44,56,62]   i = [00,10,26,33,44,52,65]   j = [00,11,25,33,44,56,62]   k = [00,11,26,33,44,52,65]   l = [04,14,22,33,40,55,66]   m = [04,14,22,33,40,56,65]   n = [00,10,25,33,44,52,66]   o = [00,10,26,33,44,55,62]   p = [00,11,25,33,44,52,66]   q = [00,11,26,33,44,55,62]   r = [01,10,22,34,43,56,65]   s = [00,12,23,32,44,56,65]   t = [00,10,22,33,44,56,65]   u = [00,11,22,33,44,56,65]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,32,44,55,66]   c = [01,10,22,34,43,55,66]   d = [04,14,25,36,40,52,63]   e = [00,11,22,33,44,56,65]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,32,44,55,66]   c = [01,10,22,34,43,55,66]   d = [04,14,25,33,40,52,66]   e = [00,11,22,33,44,56,65]   f = [04,14,22,33,40,55,66]   g = [00,10,25,33,44,52,66]   h = [00,11,25,33,44,52,66]   (30)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,32,44,56,65]   c = [01,10,25,34,43,52,66]   d = [04,14,22,33,40,55,66]   e = [00,11,22,33,44,56,65]   f = [00,11,25,33,44,52,66]   g = [00,11,25,33,44,56,62]   h = [00,11,26,33,44,52,65]   i = [00,11,26,33,44,55,62]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,32,44,56,65]   c = [01,10,25,34,43,56,62]   d = [04,14,22,33,40,55,66]   e = [00,10,22,33,44,56,65]   f = [00,11,22,33,44,56,65]   g = [00,11,25,33,44,52,66]   h = [00,11,25,33,44,56,62]   i = [00,11,26,33,44,52,65]   j = [00,11,26,33,44,55,62]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,32,44,56,65]   c = [01,10,22,34,43,55,66]   d = [00,11,25,33,44,52,66]   e = [04,14,22,33,40,55,66]   f = [00,11,22,33,44,56,65]   (30)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [04,14,25,36,41,53,62]   d = [00,11,22,33,44,56,65]   e = [00,11,23,32,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [01,10,22,33,45,54,66]   d = [05,15,22,33,44,56,60]   e = [00,10,22,33,44,56,65]   f = [00,11,22,33,44,56,65]   g = [00,11,23,32,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [01,10,22,33,45,54,66]   d = [05,15,26,33,44,50,62]   e = [05,15,22,33,44,50,66]   f = [00,10,26,32,44,55,63]   g = [00,10,26,33,44,55,62]   h = [00,11,22,36,44,55,63]   i = [00,11,23,36,44,55,62]   j = [00,11,26,32,44,55,63]   k = [00,11,26,33,44,55,62]   l = [00,10,23,32,44,55,66]   m = [00,11,23,32,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [01,10,22,33,45,56,64]   d = [06,16,22,33,44,55,60]   e = [00,10,22,33,45,54,66]   f = [00,11,23,32,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [01,10,22,35,46,53,64]   d = [06,16,22,33,44,55,60]   e = [06,16,22,35,44,53,60]   f = [00,10,22,35,44,53,66]   g = [00,11,22,35,44,53,66]   h = [00,11,23,32,44,55,66]   i = [00,11,23,35,44,52,66]   j = [00,11,25,32,44,53,66]   k = [00,11,25,33,44,52,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [01,10,22,35,46,53,64]   d = [06,16,22,33,44,55,60]   e = [00,15,23,34,45,52,66]   f = [00,10,23,32,44,55,66]   g = [00,11,22,35,44,53,66]   h = [00,11,23,32,44,55,66]   i = [00,11,23,35,44,52,66]   j = [00,11,25,32,44,53,66]   k = [00,11,25,33,44,52,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [01,10,22,35,46,53,64]   d = [06,16,22,33,44,55,60]   e = [00,10,23,32,44,55,66]   f = [00,10,25,32,44,53,66]   g = [00,10,22,35,44,53,66]   h = [00,11,22,35,44,53,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,35,44,52,66]   k = [00,11,25,32,44,53,66]   l = [00,11,25,33,44,52,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [01,10,22,35,46,53,64]   d = [06,16,22,33,44,55,60]   e = [00,10,22,35,44,53,66]   f = [00,11,22,35,44,53,66]   g = [00,11,23,32,44,55,66]   h = [00,11,23,35,44,52,66]   i = [00,11,25,32,44,53,66]   j = [00,11,25,33,44,52,66]   (30)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [01,10,22,35,46,53,64]   d = [06,16,22,35,44,53,60]   e = [00,10,22,35,44,53,66]   f = [00,10,23,35,44,52,66]   g = [00,10,25,33,44,52,66]   h = [00,11,22,35,44,53,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,35,44,52,66]   k = [00,11,25,32,44,53,66]   l = [00,11,25,33,44,52,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [01,10,23,35,46,52,64]   d = [06,16,22,33,44,55,60]   e = [06,16,22,35,44,53,60]   f = [06,16,23,32,44,55,60]   g = [06,16,23,35,44,52,60]   h = [06,16,25,32,44,53,60]   i = [06,16,25,33,44,52,60]   j = [01,10,23,32,46,55,64]   k = [00,12,25,34,42,53,66]   l = [00,10,22,35,44,53,66]   m = [00,10,23,32,44,55,66]   n = [00,10,23,35,44,52,66]   o = [00,10,25,32,44,53,66]   p = [00,10,25,33,44,52,66]   q = [00,11,22,35,44,53,66]   r = [00,11,23,32,44,55,66]   s = [00,11,23,35,44,52,66]   t = [00,11,25,32,44,53,66]   u = [00,11,25,33,44,52,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [01,10,25,32,46,53,64]   d = [06,16,22,33,44,55,60]   e = [00,10,22,35,44,53,66]   f = [00,10,23,35,44,52,66]   g = [00,10,25,33,44,52,66]   h = [00,11,22,35,44,53,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,35,44,52,66]   k = [00,11,25,32,44,53,66]   l = [00,11,25,33,44,52,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [01,10,25,32,46,53,64]   d = [06,16,22,33,44,55,60]   e = [00,10,23,32,44,55,66]   f = [00,10,23,35,44,52,66]   g = [00,11,23,32,44,55,66]   h = [00,11,23,35,44,52,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [01,10,25,33,46,52,64]   d = [06,16,22,33,44,55,60]   e = [00,10,22,35,44,53,66]   f = [00,10,23,32,44,55,66]   g = [00,10,23,35,44,52,66]   h = [00,11,22,35,44,53,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,35,44,52,66]   k = [00,11,25,32,44,53,66]   l = [00,11,25,33,44,52,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,22,33,44,56,65]   d = [06,16,22,33,44,55,60]   e = [06,16,22,34,43,55,60]   f = [01,10,22,34,43,56,65]   g = [00,10,22,34,43,55,66]   h = [00,11,22,34,43,55,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,34,42,55,66]   k = [00,11,24,32,43,55,66]   l = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,22,33,44,56,65]   d = [06,16,22,33,44,55,60]   e = [06,16,23,32,44,55,60]   f = [01,10,23,32,44,56,65]   g = [00,10,23,32,44,55,66]   h = [00,11,22,34,43,55,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,34,42,55,66]   k = [00,11,24,32,43,55,66]   l = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,22,33,44,56,65]   d = [06,16,22,33,44,55,60]   e = [01,10,23,32,44,56,65]   f = [00,10,22,33,45,54,66]   g = [00,10,23,32,44,55,66]   h = [00,10,23,32,45,54,66]   i = [00,11,22,34,43,55,66]   j = [00,11,23,32,44,55,66]   k = [00,11,23,34,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,22,33,44,56,65]   d = [06,16,22,33,44,55,60]   e = [00,10,22,33,45,54,66]   f = [00,10,23,32,44,55,66]   g = [00,10,23,32,45,54,66]   h = [00,10,22,34,43,55,66]   i = [00,10,23,34,42,55,66]   j = [00,11,22,34,43,55,66]   k = [00,11,23,32,44,55,66]   l = [00,11,23,34,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,22,33,44,56,65]   d = [06,16,22,33,44,55,60]   e = [00,10,22,34,45,53,66]   f = [00,10,23,32,44,55,66]   g = [00,10,22,34,43,55,66]   h = [00,11,22,34,43,55,66]   i = [00,11,23,32,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,22,33,44,56,65]   d = [06,16,22,33,44,55,60]   e = [00,10,23,32,44,55,66]   f = [00,10,22,34,43,55,66]   g = [00,10,23,34,42,55,66]   h = [00,11,22,34,43,55,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,34,42,55,66]   k = [00,11,24,32,43,55,66]   l = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,22,33,44,56,65]   d = [06,16,22,33,44,55,60]   e = [00,10,24,33,42,55,66]   f = [00,10,22,34,43,55,66]   g = [00,10,23,34,42,55,66]   h = [00,11,22,34,43,55,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,34,42,55,66]   k = [00,11,24,32,43,55,66]   l = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,22,33,44,56,65]   d = [06,16,22,33,44,55,60]   e = [00,10,22,34,43,55,66]   f = [00,10,23,34,42,55,66]   g = [00,11,22,34,43,55,66]   h = [00,11,23,32,44,55,66]   i = [00,11,23,34,42,55,66]   (30)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,22,33,44,56,65]   d = [06,16,22,33,44,55,60]   e = [00,11,22,34,43,55,66]   f = [00,11,23,32,44,55,66]   g = [00,11,23,34,42,55,66]   h = [00,11,24,32,43,55,66]   i = [00,11,24,33,42,55,66]   (30)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,22,33,44,56,65]   d = [06,16,22,34,43,55,60]   e = [00,10,22,34,43,55,66]   f = [00,10,23,32,44,55,66]   g = [00,10,24,32,43,55,66]   h = [00,11,22,34,43,55,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,34,42,55,66]   k = [00,11,24,32,43,55,66]   l = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,22,33,44,56,65]   d = [06,16,23,32,44,55,60]   e = [00,10,23,32,44,55,66]   f = [00,10,24,32,43,55,66]   g = [00,10,24,33,42,55,66]   h = [00,11,22,34,43,55,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,34,42,55,66]   k = [00,11,24,32,43,55,66]   l = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,22,34,43,56,65]   d = [06,16,22,33,44,55,60]   e = [00,10,23,32,44,55,66]   f = [00,10,23,34,42,55,66]   g = [00,10,24,33,42,55,66]   h = [00,11,22,34,43,55,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,34,42,55,66]   k = [00,11,24,32,43,55,66]   l = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,23,32,44,56,65]   d = [06,16,22,33,44,55,60]   e = [00,10,22,34,43,55,66]   f = [00,10,24,32,43,55,66]   g = [06,16,23,32,44,55,60]   h = [00,10,23,32,44,55,66]   i = [00,11,22,34,43,55,66]   j = [00,11,23,32,44,55,66]   k = [00,11,23,34,42,55,66]   l = [00,11,24,32,43,55,66]   m = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,23,32,44,56,65]   d = [06,16,22,33,44,55,60]   e = [00,10,24,32,43,55,66]   f = [00,10,24,33,42,55,66]   g = [00,10,23,32,44,55,66]   h = [00,11,22,34,43,55,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,34,42,55,66]   k = [00,11,24,32,43,55,66]   l = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,23,32,44,56,65]   d = [06,16,22,33,44,55,60]   e = [06,16,23,32,44,55,60]   f = [00,10,23,32,44,55,66]   g = [00,11,22,34,43,55,66]   h = [00,11,23,32,44,55,66]   i = [00,11,23,34,42,55,66]   j = [00,11,24,32,43,55,66]   k = [00,11,24,33,42,55,66]   (30)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,23,32,44,56,65]   d = [06,16,23,32,44,55,60]   e = [00,10,22,34,43,55,66]   f = [00,10,23,34,42,55,66]   g = [00,10,23,32,44,55,66]   h = [00,11,22,34,43,55,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,34,42,55,66]   k = [00,11,24,32,43,55,66]   l = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,23,34,42,56,65]   d = [06,16,22,33,44,55,60]   e = [00,10,22,34,43,55,66]   f = [00,10,24,32,43,55,66]   g = [00,10,24,33,42,55,66]   h = [00,11,22,34,43,55,66]   i = [00,11,23,32,44,55,66]   j = [00,11,23,34,42,55,66]   k = [00,11,24,32,43,55,66]   l = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,24,33,42,56,65]   d = [06,16,22,33,44,55,60]   e = [00,11,22,34,43,55,66]   f = [00,11,23,32,44,55,66]   (30)
   a == [00,10,22,34,43,56,65]   b = [00,12,21,35,46,53,64]   c = [03,13,22,34,41,55,66]   d = [00,11,22,33,44,56,65]   e = [00,11,22,34,43,55,66]   f = [00,11,22,34,43,56,65]   (29)
   a == [00,11,23,34,45,52,62]   b = [02,15,20,33,44,51,66]   c = [02,11,23,30,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [02,11,20,33,44,55,66]   g = [02,11,20,34,43,55,66]   h = [02,11,23,30,44,55,66]   i = [03,11,20,32,44,55,66]   j = [03,11,22,30,44,55,66]   (29)
   a == [00,10,22,33,44,56,65]   b = [02,13,20,31,44,55,66]   c = [00,11,24,33,42,55,66]   d = [05,15,22,33,44,56,60]   e = [02,13,21,30,44,55,66]   f = [00,11,22,33,44,56,65]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,15,20,32,44,51,66]   c = [00,11,24,32,43,56,65]   d = [02,11,20,33,44,55,66]   e = [02,11,23,34,40,55,66]   f = [03,11,20,32,44,55,66]   g = [03,11,22,30,44,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,15,20,32,44,51,66]   c = [02,11,20,33,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [02,11,20,33,44,55,66]   g = [02,11,23,30,44,55,66]   h = [03,11,20,32,44,55,66]   i = [03,11,22,30,44,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,15,20,32,44,51,66]   c = [02,11,20,34,43,56,65]   d = [00,11,22,34,43,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,15,20,32,44,51,66]   c = [02,11,20,34,43,56,65]   d = [00,11,23,32,44,55,66]   e = [02,11,23,30,44,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,15,20,32,44,51,66]   c = [03,11,20,34,42,56,65]   d = [00,11,23,32,44,55,66]   e = [03,11,20,32,44,55,66]   (29)
   a == [00,10,22,34,43,56,65]   b = [03,15,22,34,46,51,60]   c = [02,12,20,33,44,55,66]   (30)
   a == [00,10,22,34,43,56,65]   b = [03,15,22,34,46,51,60]   c = [02,12,20,33,44,55,66]   d = [02,12,20,34,43,56,65]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,15,22,30,44,51,66]   c = [00,11,24,33,42,56,65]   d = [00,11,24,33,42,55,66]   e = [03,11,22,30,44,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,15,22,30,44,51,66]   c = [02,11,20,33,44,56,65]   d = [02,11,20,34,43,56,65]   e = [03,11,22,30,44,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,15,22,30,44,51,66]   c = [02,11,24,30,43,56,65]   d = [00,11,23,32,44,55,66]   e = [02,11,20,33,44,55,66]   f = [02,11,23,30,44,55,66]   g = [03,11,20,32,44,55,66]   h = [03,11,22,30,44,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,15,22,30,44,51,66]   c = [03,11,20,34,42,56,65]   d = [00,11,23,34,42,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,15,20,32,43,51,66]   c = [00,11,22,33,44,56,65]   d = [00,11,22,34,43,56,65]   e = [00,11,22,34,43,55,66]   f = [00,11,23,32,44,55,66]   g = [00,11,23,34,42,55,66]   h = [02,11,23,34,40,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,15,20,32,43,51,66]   c = [03,11,22,30,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [00,11,23,34,42,55,66]   g = [00,11,24,32,43,55,66]   h = [00,11,24,33,42,55,66]   i = [03,11,22,30,44,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,15,20,32,43,51,66]   c = [03,11,22,30,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [00,11,23,34,42,55,66]   g = [03,11,22,34,40,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,15,20,33,42,51,66]   c = [00,11,23,32,44,56,65]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,15,20,33,42,51,66]   c = [03,11,22,30,44,56,65]   d = [00,11,23,32,44,55,66]   e = [00,11,23,34,42,55,66]   f = [04,11,20,33,42,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,15,22,30,43,51,66]   c = [00,11,23,32,44,56,65]   d = [00,11,23,34,42,56,65]   e = [00,11,22,34,43,55,66]   f = [00,11,23,32,44,55,66]   g = [00,11,23,34,42,55,66]   h = [03,11,22,34,40,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,15,22,30,43,51,66]   c = [02,11,20,33,44,56,65]   d = [03,11,20,32,44,56,65]   e = [00,11,22,34,43,55,66]   f = [00,11,23,32,44,55,66]   g = [00,11,23,34,42,55,66]   h = [02,11,23,30,44,55,66]   i = [02,11,23,34,40,55,66]   j = [03,11,22,30,44,55,66]   k = [03,11,22,34,40,55,66]   l = [04,11,22,30,43,55,66]   m = [04,11,22,33,40,55,66]   n = [04,11,23,30,42,55,66]   o = [04,11,23,32,40,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,15,22,30,43,51,66]   c = [02,11,20,34,43,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [03,11,22,34,40,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,15,22,30,43,51,66]   c = [03,11,20,34,42,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [00,11,23,34,42,55,66]   g = [02,11,23,34,40,55,66]   h = [03,11,22,34,40,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,15,22,30,43,51,66]   c = [04,11,23,30,42,56,65]   d = [00,11,23,34,42,55,66]   e = [04,11,22,30,43,55,66]   f = [04,11,23,30,42,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [04,15,22,33,40,51,66]   c = [03,11,20,32,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [00,11,23,34,42,55,66]   g = [02,11,23,30,44,55,66]   h = [02,11,23,34,40,55,66]   i = [03,11,22,30,44,55,66]   j = [03,11,22,34,40,55,66]   k = [04,11,22,30,43,55,66]   l = [04,11,22,33,40,55,66]   m = [04,11,23,30,42,55,66]   n = [04,11,23,32,40,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,34,43,56,65]   c = [03,14,25,30,41,52,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,34,43,56,65]   c = [03,15,22,30,46,51,64]   (30)
   a == [00,10,22,33,44,56,65]   b = [00,12,23,32,44,55,66]   c = [01,10,22,34,43,55,66]   d = [00,11,25,33,44,52,66]   e = [04,14,22,33,40,56,65]   f = [00,11,22,33,44,56,65]   (30)
   a == [00,10,22,33,44,56,65]   b = [00,12,23,32,44,56,65]   c = [01,10,22,34,43,55,66]   d = [00,11,25,33,44,52,66]   e = [04,14,22,33,40,56,65]   f = [00,11,22,33,44,56,65]   (30)
   a == [00,10,22,33,44,56,65]   b = [00,12,23,32,44,56,65]   c = [01,10,25,34,43,56,62]   d = [04,14,22,33,40,56,65]   e = [00,11,22,33,44,56,65]   f = [00,11,25,33,44,52,66]   g = [00,11,25,33,44,56,62]   h = [00,11,26,33,44,52,65]   i = [00,11,26,33,44,55,62]   (29)
   a == [00,12,21,31,45,56,64]   b = [03,14,20,32,41,55,66]   c = [00,11,22,33,44,56,65]   d = [00,11,22,33,46,54,65]   e = [00,16,22,33,44,51,65]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,12,23,35,44,52,66]   c = [01,10,22,33,45,56,64]   d = [04,14,22,33,40,56,65]   e = [04,14,23,32,40,56,65]   f = [01,10,23,32,45,56,64]   g = [00,12,25,33,44,52,66]   h = [00,13,22,35,44,53,66]   i = [00,13,25,32,44,53,66]   j = [00,10,23,32,44,56,65]   k = [00,11,23,32,44,55,66]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,12,23,35,44,52,66]   c = [01,10,22,33,45,56,64]   d = [04,14,22,33,40,56,65]   e = [00,10,22,35,44,56,63]   f = [00,11,22,36,44,55,63]   g = [00,11,23,32,44,55,66]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,12,23,35,44,52,66]   c = [01,10,22,33,45,56,64]   d = [04,14,22,33,40,56,65]   e = [00,10,23,32,44,56,65]   f = [00,11,22,36,44,55,63]   g = [00,11,23,32,44,55,66]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,12,23,35,44,52,66]   c = [01,10,22,33,45,56,64]   d = [04,14,22,33,40,56,65]   e = [00,11,23,32,44,55,66]   (30)
   a == [00,12,21,31,45,56,64]   b = [03,14,20,32,45,56,61]   c = [00,11,22,33,46,54,65]   (29)
   a == [00,12,21,31,45,56,64]   b = [03,14,20,32,45,56,61]   c = [00,11,22,33,46,55,64]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,12,25,32,44,53,66]   c = [01,10,26,34,43,55,62]   d = [04,14,26,33,40,55,62]   e = [00,10,25,33,44,56,62]   f = [00,10,26,33,44,52,65]   g = [00,10,26,33,44,55,62]   h = [00,11,22,33,44,56,65]   i = [00,11,25,33,44,52,66]   j = [00,11,25,33,44,56,62]   k = [00,11,26,33,44,52,65]   l = [00,11,26,33,44,55,62]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,12,25,32,44,53,66]   c = [01,10,22,34,43,55,66]   d = [04,14,22,33,40,56,65]   e = [00,10,25,33,44,56,62]   f = [00,10,26,33,44,52,65]   g = [00,10,26,33,44,55,62]   h = [00,11,22,33,44,56,65]   i = [00,11,25,33,44,52,66]   j = [00,11,25,33,44,56,62]   k = [00,11,26,33,44,52,65]   l = [00,11,26,33,44,55,62]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,12,25,32,44,53,66]   c = [01,10,22,34,43,55,66]   d = [04,14,25,33,40,56,62]   e = [00,10,25,33,44,56,62]   f = [00,10,26,33,44,52,65]   g = [00,11,22,33,44,56,65]   h = [00,11,25,33,44,52,66]   i = [00,11,25,33,44,56,62]   j = [00,11,26,33,44,52,65]   k = [00,11,26,33,44,55,62]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,12,25,32,44,56,63]   c = [01,10,25,34,43,52,66]   d = [04,14,25,33,40,56,62]   e = [00,10,25,33,44,56,62]   f = [00,11,22,33,44,56,65]   g = [00,11,25,33,44,52,66]   h = [00,11,25,33,44,56,62]   i = [00,11,26,33,44,52,65]   j = [00,11,26,33,44,55,62]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,12,25,32,44,56,63]   c = [01,10,22,34,43,56,65]   d = [04,14,22,33,40,56,65]   e = [04,14,25,33,40,56,62]   f = [00,10,25,33,44,52,66]   g = [00,10,25,33,44,56,62]   h = [00,10,26,33,44,52,65]   i = [00,11,22,33,44,56,65]   j = [00,11,25,33,44,52,66]   k = [00,11,25,33,44,56,62]   l = [00,11,26,33,44,52,65]   m = [00,11,26,33,44,55,62]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,12,25,33,44,52,66]   c = [01,10,22,33,45,56,64]   d = [04,14,22,33,40,56,65]   e = [00,11,23,32,44,55,66]   (30)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,31,44,55,66]   c = [04,14,25,33,40,52,66]   d = [02,13,21,30,44,55,66]   e = [00,10,22,33,46,55,64]   f = [00,11,22,33,46,55,64]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,31,44,55,66]   c = [00,11,24,33,42,55,66]   d = [02,13,21,30,44,55,66]   e = [05,15,22,33,44,50,66]   f = [00,11,22,33,44,56,65]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [00,11,25,33,44,52,66]   d = [02,13,21,30,44,56,65]   e = [04,14,22,33,40,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [00,11,24,33,42,55,66]   d = [05,15,22,33,44,56,60]   e = [02,13,21,30,44,56,65]   f = [00,11,22,33,44,56,65]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [05,15,22,34,43,51,66]   d = [01,11,22,33,44,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [05,15,22,34,43,51,66]   d = [01,10,22,33,44,55,66]   (30)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [05,15,24,33,42,50,66]   d = [02,13,21,30,44,56,65]   (31)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [05,15,24,33,42,50,66]   d = [02,13,21,30,44,56,65]   e = [01,10,22,33,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [05,15,24,33,42,50,66]   d = [02,13,21,30,44,56,65]   e = [05,15,22,33,44,50,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [05,15,24,33,42,50,66]   d = [01,11,22,33,44,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [05,15,24,33,42,50,66]   d = [01,10,22,33,44,55,66]   (30)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,33,45,54,66]   c = [01,10,24,36,42,55,63]   d = [02,12,20,33,44,56,65]   e = [00,16,22,33,46,54,65]   f = [00,10,22,36,44,53,65]   g = [00,11,22,33,44,56,65]   h = [00,11,22,35,44,53,66]   i = [00,11,22,35,44,56,63]   j = [00,11,22,36,44,53,65]   k = [00,11,22,36,44,55,63]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,33,45,56,64]   c = [01,10,24,36,42,55,63]   d = [02,12,20,36,44,53,65]   e = [00,10,22,35,44,53,66]   f = [00,10,22,35,44,56,63]   g = [00,10,22,36,44,53,65]   h = [00,11,22,33,44,56,65]   i = [00,11,22,35,44,53,66]   j = [00,11,22,35,44,56,63]   k = [00,11,22,36,44,53,65]   l = [00,11,22,36,44,55,63]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,33,45,56,64]   c = [01,10,22,34,43,55,66]   d = [03,13,22,30,44,56,65]   e = [00,10,25,33,44,56,62]   f = [00,11,25,33,44,52,66]   g = [00,11,25,33,44,56,62]   h = [00,11,26,33,44,52,65]   i = [00,11,26,33,44,55,62]   j = [00,11,22,33,44,56,65]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,34,45,53,66]   c = [01,10,24,33,42,55,66]   d = [02,12,20,36,44,55,63]   e = [00,10,22,35,44,56,63]   f = [00,10,22,36,44,53,65]   g = [00,10,22,36,44,55,63]   h = [00,11,22,33,44,56,65]   i = [00,11,22,35,44,53,66]   j = [00,11,22,35,44,56,63]   k = [00,11,22,36,44,53,65]   l = [00,11,22,36,44,55,63]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,34,45,53,66]   c = [01,10,24,33,42,56,65]   d = [02,12,20,33,44,56,65]   e = [00,10,22,35,44,56,63]   f = [00,10,22,36,44,53,65]   g = [00,10,22,36,44,55,63]   h = [00,11,22,33,44,56,65]   i = [00,11,22,35,44,53,66]   j = [00,11,22,35,44,56,63]   k = [00,11,22,36,44,53,65]   l = [00,11,22,36,44,55,63]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,34,45,53,66]   c = [01,10,24,35,42,56,63]   d = [02,12,20,35,44,56,63]   e = [00,10,22,35,44,56,63]   f = [00,11,22,33,44,56,65]   g = [00,11,22,35,44,53,66]   h = [00,11,22,35,44,56,63]   i = [00,11,22,36,44,53,65]   j = [00,11,22,36,44,55,63]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,34,45,53,66]   c = [01,10,24,36,42,55,63]   d = [02,12,20,35,44,56,63]   e = [00,10,22,35,44,53,66]   f = [00,10,22,35,44,56,63]   g = [00,10,22,36,44,53,65]   h = [00,11,22,33,44,56,65]   i = [00,11,22,35,44,53,66]   j = [00,11,22,35,44,56,63]   k = [00,11,22,36,44,53,65]   l = [00,11,22,36,44,55,63]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,34,45,53,66]   c = [01,10,24,36,42,55,63]   d = [02,12,20,36,44,53,65]   e = [00,10,22,36,44,53,65]   f = [00,11,22,33,44,56,65]   g = [00,11,22,35,44,53,66]   h = [00,11,22,35,44,56,63]   i = [00,11,22,36,44,53,65]   j = [00,11,22,36,44,55,63]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,34,45,56,63]   c = [01,10,24,33,42,55,66]   d = [02,12,20,33,44,56,65]   e = [00,10,22,35,44,53,66]   f = [00,10,22,35,44,56,63]   g = [00,10,22,36,44,53,65]   h = [00,11,22,33,44,56,65]   i = [00,11,22,35,44,53,66]   j = [00,11,22,35,44,56,63]   k = [00,11,22,36,44,53,65]   l = [00,11,22,36,44,55,63]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,34,45,56,63]   c = [01,10,24,36,42,55,63]   d = [02,12,20,35,44,56,63]   e = [02,12,20,36,44,55,63]   f = [00,10,22,35,44,56,63]   g = [00,10,22,36,44,53,65]   h = [00,10,22,36,44,55,63]   i = [00,11,22,33,44,56,65]   j = [00,11,22,35,44,53,66]   k = [00,11,22,35,44,56,63]   l = [00,11,22,36,44,53,65]   m = [00,11,22,36,44,55,63]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,35,46,53,64]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,46,54,65]   e = [00,16,22,36,45,53,64]   f = [00,10,22,33,46,54,65]   g = [00,11,22,33,44,56,65]   h = [00,11,22,33,45,54,66]   i = [00,11,22,33,45,56,64]   j = [00,11,22,33,46,54,65]   k = [00,11,22,33,46,55,64]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,35,46,53,64]   c = [01,10,23,32,46,54,65]   d = [02,12,20,33,44,56,65]   e = [00,11,22,33,44,56,65]   f = [00,11,22,33,45,54,66]   g = [00,11,22,33,45,56,64]   h = [00,11,22,33,46,54,65]   i = [00,11,22,33,46,55,64]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,35,46,54,63]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,44,56,65]   e = [00,11,22,33,44,56,65]   f = [00,11,22,33,45,54,66]   g = [00,11,22,33,45,56,64]   h = [00,11,22,33,46,54,65]   i = [00,11,22,33,46,55,64]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,35,46,54,63]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,45,54,66]   e = [00,10,22,33,45,54,66]   f = [00,10,22,33,45,56,64]   g = [00,10,22,33,46,54,65]   h = [00,11,22,33,44,56,65]   i = [00,11,22,33,45,54,66]   j = [00,11,22,33,45,56,64]   k = [00,11,22,33,46,54,65]   l = [00,11,22,33,46,55,64]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,35,46,54,63]   c = [01,10,23,32,45,54,66]   d = [02,12,20,33,44,56,65]   e = [00,11,22,33,44,56,65]   f = [00,11,22,33,45,54,66]   g = [00,11,22,33,45,56,64]   h = [00,11,22,33,46,54,65]   i = [00,11,22,33,46,55,64]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,35,46,54,63]   c = [01,10,23,32,45,54,66]   d = [02,12,20,33,45,56,64]   e = [00,10,22,33,45,56,64]   f = [00,11,22,33,44,56,65]   g = [00,11,22,33,45,54,66]   h = [00,11,22,33,45,56,64]   i = [00,11,22,33,46,54,65]   j = [00,11,22,33,46,55,64]   (29)
   a == [00,10,22,33,44,56,65]   b = [00,15,22,35,46,54,63]   c = [01,10,23,32,46,55,64]   d = [02,12,20,33,46,54,65]   e = [00,10,22,33,46,54,65]   f = [00,11,22,33,44,56,65]   g = [00,11,22,33,45,54,66]   h = [00,11,22,33,45,56,64]   i = [00,11,22,33,46,54,65]   j = [00,11,22,33,46,55,64]   (29)
   a == [00,11,23,34,45,52,62]   b = [05,16,22,33,40,54,61]   c = [01,10,22,33,44,55,66]   d = [00,11,23,32,44,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [05,16,23,32,40,54,61]   c = [01,10,22,33,44,55,66]   d = [00,11,23,32,44,55,66]   (29)
   a == [00,10,22,33,45,56,64]   b = [02,10,21,34,45,56,63]   c = [03,13,22,30,45,56,64]   d = [02,11,20,34,45,56,63]   (29)
   a == [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [00,16,22,35,44,53,61]   d = [02,11,20,33,44,55,66]   (29)
   a == [00,10,21,33,44,55,66]   b = [03,10,20,34,45,56,62]   c = [00,10,22,33,44,55,66]   d = [00,11,21,33,44,55,66]   e = [00,12,22,33,44,55,66]   f = [00,12,21,33,44,55,66]   (30)
   a == [00,10,23,34,45,52,62]   b = [01,15,23,32,44,56,61]   c = [00,16,23,32,44,55,61]   d = [01,11,23,32,44,56,65]   e = [00,11,23,32,44,55,66]   (29)
   a == [00,10,23,34,45,52,62]   b = [01,15,24,33,42,56,61]   c = [00,16,24,32,43,55,61]   d = [00,16,24,33,42,55,61]   e = [01,11,24,33,42,56,65]   f = [00,11,22,34,43,55,66]   g = [00,11,23,32,44,55,66]   h = [00,11,23,34,42,55,66]   i = [00,11,24,32,43,55,66]   j = [00,11,24,33,42,55,66]   (29)
   a == [00,11,23,32,42,56,65]   b = [01,10,25,36,40,52,63]   c = [03,14,22,30,41,55,66]   d = [00,11,22,33,44,56,65]   (29)
   a == [00,11,23,32,42,56,65]   b = [01,10,25,36,40,52,63]   c = [03,14,22,30,41,56,65]   (30)
   a == [00,11,23,32,42,56,65]   b = [01,10,25,36,40,52,63]   c = [03,14,22,30,41,56,65]   d = [00,11,22,33,44,56,65]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,14,25,31,43,52,66]   c = [01,10,22,33,44,56,65]   d = [00,11,22,33,44,56,65]   e = [01,10,22,33,44,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,14,25,31,43,52,66]   c = [01,10,22,33,44,56,65]   d = [00,11,22,33,44,56,65]   e = [03,11,22,30,44,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,14,25,31,43,52,66]   c = [01,10,22,33,44,56,65]   d = [00,11,22,34,43,55,66]   e = [01,10,22,33,44,55,66]   f = [03,11,22,30,44,55,66]   g = [03,11,22,34,40,55,66]   h = [04,11,22,30,43,55,66]   i = [04,11,22,33,40,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,14,25,31,43,52,66]   c = [04,11,22,33,40,56,65]   d = [00,11,22,33,44,56,65]   e = [03,14,25,31,40,52,66]   f = [04,11,22,30,45,53,63]   g = [04,11,22,33,40,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,14,25,31,43,52,66]   c = [00,11,22,33,44,56,65]   d = [03,14,25,31,40,52,66]   e = [01,10,22,33,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]   c = [02,10,23,34,45,56,60]   d = [02,12,23,34,45,56,61]   e = [02,12,23,34,45,56,60]   (30)
   a == [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]   c = [02,10,23,34,45,56,60]   d = [02,12,23,34,45,56,60]   (31)
   a == [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]   c = [02,12,23,34,45,56,61]   d = [02,12,23,34,45,56,60]   (31)
   a == [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]   c = [02,12,23,34,45,56,60]   (32)
   a == [00,11,22,34,45,53,63]   b = [00,14,25,33,41,52,66]   c = [03,10,22,31,44,56,65]   (30)
   a == [00,11,22,34,45,53,63]   b = [00,14,25,33,41,52,66]   c = [03,10,22,31,44,56,65]   d = [00,13,22,31,44,56,65]   e = [00,14,22,33,41,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,14,25,33,41,52,66]   c = [03,10,22,31,44,56,65]   d = [00,14,22,33,41,55,66]   e = [03,10,22,31,44,55,66]   f = [03,10,22,34,41,55,66]   g = [03,11,22,34,40,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,15,26,33,44,51,62]   c = [01,10,22,33,44,55,66]   d = [00,16,25,33,44,51,62]   e = [01,10,22,34,43,55,66]   f = [00,11,22,34,43,55,66]   (30)
   a == [00,11,22,34,45,53,63]   b = [00,15,26,33,44,51,62]   c = [02,10,21,33,44,55,66]   d = [01,10,22,33,44,55,66]   e = [00,16,25,33,44,51,62]   f = [00,11,22,33,44,56,65]   g = [00,11,22,34,43,55,66]   h = [00,11,22,34,43,56,65]   i = [00,12,21,33,44,55,66]   j = [00,12,21,33,44,56,65]   k = [00,12,21,34,43,55,66]   l = [00,12,21,34,43,56,65]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,15,26,33,44,51,62]   c = [02,11,20,33,44,55,66]   d = [00,16,25,33,44,51,62]   e = [00,11,22,34,43,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,15,26,34,43,51,62]   c = [01,10,22,33,44,55,66]   d = [00,16,25,34,43,51,62]   e = [00,11,22,34,43,55,66]   (30)
   a == [00,11,22,34,45,53,63]   b = [00,15,26,34,43,51,62]   c = [02,10,21,33,44,55,66]   d = [01,10,22,33,44,55,66]   e = [00,16,25,34,43,51,62]   f = [00,11,22,33,44,56,65]   g = [00,11,22,34,43,55,66]   h = [00,11,22,34,43,56,65]   i = [00,12,21,33,44,55,66]   j = [00,12,21,33,44,56,65]   (29)
   a == [00,11,22,33,45,54,64]   b = [01,10,24,35,42,53,60]   c = [05,16,22,33,44,50,61]   d = [00,11,23,32,44,55,66]   (30)
   a == [00,11,23,32,42,56,65]   b = [00,14,22,31,43,55,66]   c = [05,11,26,33,44,50,62]   d = [00,11,26,33,44,55,62]   e = [00,13,22,31,44,55,66]   f = [00,11,22,33,44,56,65]   g = [00,11,22,34,43,55,66]   h = [05,11,22,33,44,50,66]   i = [05,11,22,33,44,56,60]   j = [05,11,22,34,43,50,66]   k = [06,11,22,33,44,50,65]   l = [06,11,22,33,44,55,60]   (29)
   a == [01,10,23,34,45,52,62]   b = [01,16,23,34,42,50,65]   c = [00,11,23,34,42,55,66]   (29)
   a == [00,10,23,32,45,56,64]   b = [01,10,24,34,42,55,66]   c = [03,11,22,30,44,55,66]   d = [00,11,22,33,44,56,65]   (29)
   a == [00,11,22,34,45,53,63]   b = [01,13,25,30,44,52,66]   c = [00,13,22,31,44,56,65]   d = [01,10,22,33,44,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [01,13,25,30,44,52,66]   c = [00,14,22,31,43,56,65]   (29)
   a == [00,11,22,34,45,53,63]   b = [01,14,25,30,43,52,66]   c = [00,13,22,31,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,14,22,33,41,55,66]   f = [01,10,22,33,44,55,66]   g = [03,11,22,30,44,55,66]   h = [04,10,22,33,41,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [01,14,25,30,43,52,66]   c = [03,11,22,30,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,14,22,33,41,55,66]   f = [01,10,22,33,44,55,66]   g = [03,10,22,34,41,55,66]   h = [03,11,22,30,44,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [01,14,25,33,40,52,66]   c = [00,14,22,31,43,56,65]   d = [00,11,22,34,43,55,66]   e = [01,10,22,33,44,55,66]   f = [01,13,22,30,44,55,66]   g = [03,11,22,30,44,55,66]   h = [04,10,22,33,41,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [00,11,22,33,44,56,65]   d = [00,11,22,34,43,56,65]   e = [01,10,22,34,43,56,65]   f = [00,11,22,34,43,55,66]   g = [01,10,22,33,44,55,66]   h = [01,10,22,34,43,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [00,11,22,34,43,56,65]   d = [01,10,22,34,43,56,65]   e = [00,11,22,34,43,55,66]   f = [01,10,22,33,44,55,66]   g = [01,10,22,34,43,55,66]   h = [01,13,22,34,40,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [00,11,22,34,43,56,65]   d = [03,11,22,34,40,56,65]   e = [00,11,22,34,43,55,66]   f = [01,10,22,33,44,55,66]   g = [01,13,22,30,44,55,66]   h = [03,11,22,30,44,55,66]   i = [03,11,22,34,40,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [00,11,22,34,43,56,65]   d = [00,11,22,34,43,55,66]   e = [01,10,22,33,44,55,66]   f = [01,10,22,34,43,55,66]   g = [03,11,22,30,44,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [00,13,22,31,44,56,65]   d = [00,14,22,33,41,55,66]   e = [03,14,22,30,41,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [01,10,22,33,44,56,65]   d = [01,10,22,34,43,56,65]   e = [01,10,22,34,45,53,63]   f = [00,11,22,34,43,55,66]   g = [01,10,22,33,44,55,66]   h = [01,10,22,34,43,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [01,10,22,34,43,56,65]   d = [03,11,22,30,44,55,66]   e = [00,11,22,34,43,55,66]   f = [01,10,22,33,44,55,66]   g = [01,10,22,34,43,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [01,10,22,34,43,56,65]   d = [00,11,22,34,43,55,66]   e = [01,10,22,33,44,55,66]   f = [01,10,22,34,43,55,66]   (30)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [00,11,22,33,44,56,65]   d = [00,11,22,34,43,56,65]   e = [01,10,22,34,45,53,63]   f = [00,11,22,34,43,55,66]   g = [01,10,22,33,44,55,66]   h = [01,10,22,34,43,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [00,11,22,33,44,56,65]   d = [01,10,22,33,44,56,65]   e = [01,10,22,34,43,56,65]   f = [00,11,22,34,43,55,66]   g = [01,10,22,33,44,55,66]   h = [01,10,22,34,43,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [00,11,22,33,44,56,65]   d = [01,10,22,33,44,56,65]   e = [03,11,22,34,40,55,66]   f = [00,11,22,34,43,55,66]   g = [01,10,22,33,44,55,66]   h = [01,10,22,34,43,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [00,11,22,33,44,56,65]   d = [00,11,22,34,43,55,66]   e = [01,10,22,33,44,55,66]   f = [01,10,22,34,43,55,66]   (30)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [01,10,22,33,44,56,65]   d = [01,10,22,34,43,55,66]   e = [03,11,22,30,44,55,66]   f = [03,11,22,34,40,55,66]   g = [00,11,22,34,43,55,66]   h = [01,10,22,33,44,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [01,10,22,33,44,56,65]   d = [01,13,22,30,44,55,66]   e = [03,11,22,30,44,55,66]   f = [03,11,22,34,40,55,66]   g = [00,11,22,34,43,55,66]   h = [01,10,22,33,44,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [01,10,22,33,44,56,65]   d = [00,11,22,34,43,55,66]   e = [01,10,22,33,44,55,66]   (30)
   a == [00,11,23,32,42,56,65]   b = [02,13,20,35,41,54,66]   c = [02,14,20,35,41,53,66]   (32)
   a == [00,11,23,32,42,56,65]   b = [02,14,25,31,43,50,66]   c = [02,11,25,33,44,50,66]   d = [02,11,25,34,43,50,66]   e = [02,13,25,31,44,50,66]   (29)
   a == [00,11,23,32,42,56,65]   b = [02,14,25,31,43,50,66]   c = [02,11,25,34,43,50,66]   d = [02,11,25,34,43,56,60]   (29)
   a == [00,10,22,33,45,56,64]   b = [00,12,24,33,45,52,66]   c = [01,10,22,35,44,56,63]   d = [03,13,22,30,45,56,64]   e = [00,10,25,33,42,56,64]   f = [00,11,24,33,42,55,66]   (29)
   a == [00,11,23,32,42,56,65]   b = [02,14,20,35,41,53,66]   c = [00,11,22,34,43,55,66]   (31)
   a == [00,10,22,33,45,56,64]   b = [00,14,22,34,43,56,65]   c = [01,10,23,32,45,54,66]   d = [02,12,20,33,45,56,64]   e = [00,11,22,33,44,56,65]   f = [00,11,22,33,45,54,66]   g = [00,11,22,33,45,56,64]   h = [00,11,22,33,46,54,65]   i = [00,11,22,33,46,55,64]   (29)
   a == [00,10,22,33,45,56,64]   b = [00,14,22,34,45,56,63]   c = [01,10,23,32,46,55,64]   d = [02,12,20,33,45,56,64]   e = [00,11,22,33,44,56,65]   f = [00,11,22,33,45,54,66]   (30)
   a == [00,11,23,32,42,56,65]   b = [00,12,21,35,43,56,64]   c = [01,10,23,32,42,56,65]   (29)
   a == [00,10,23,32,42,56,65]   b = [00,14,25,33,41,52,66]   c = [01,11,22,34,43,55,66]   d = [00,11,25,33,44,52,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,13,24,31,40,55,66]   c = [02,14,20,34,43,55,66]   d = [05,15,22,33,44,50,66]   e = [00,11,22,33,44,56,65]   f = [02,13,20,33,44,55,66]   g = [02,12,20,33,44,55,66]   (29)
   a == [01,10,20,34,43,56,65]   b = [01,10,23,34,43,56,65]   c = [05,13,24,31,42,50,66]   (30)
   a == [01,10,20,34,43,56,65]   b = [01,10,23,34,43,56,65]   c = [04,12,21,35,40,53,66]   (30)
   a == [01,10,23,34,42,52,65]   b = [00,12,21,35,43,56,63]   c = [01,10,22,33,44,55,66]   (29)
   a == [01,10,20,34,43,56,65]   b = [01,10,23,34,45,56,63]   c = [06,12,21,33,44,55,60]   (29)
   a == [01,10,23,34,42,52,65]   b = [01,12,20,35,43,56,63]   c = [01,10,22,33,44,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,11,24,35,42,53,66]   c = [01,10,22,33,44,56,65]   d = [01,12,20,33,44,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,11,24,35,42,53,66]   c = [00,12,21,33,44,56,65]   d = [01,10,22,33,44,55,66]   e = [02,10,21,33,44,55,66]   f = [04,10,22,33,41,55,66]   g = [00,12,21,33,44,55,66]   h = [00,14,22,33,41,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,11,24,35,42,53,66]   c = [00,12,21,33,44,56,65]   d = [01,10,22,33,44,55,66]   e = [00,11,22,33,44,56,65]   f = [00,12,21,33,44,55,66]   g = [00,14,22,33,41,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,11,25,36,44,52,63]   c = [00,13,21,32,44,55,66]   d = [04,11,22,33,40,55,66]   e = [04,11,22,33,40,56,65]   f = [00,12,21,33,44,55,66]   g = [00,11,26,35,44,52,63]   h = [00,11,22,33,44,56,65]   i = [00,11,23,32,44,55,66]   j = [00,11,23,32,44,56,65]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,11,25,36,44,52,63]   c = [02,14,20,33,41,55,66]   d = [00,11,26,35,44,52,63]   e = [00,14,26,35,41,52,63]   f = [02,11,20,33,44,55,66]   g = [00,14,25,36,41,52,63]   h = [00,14,22,33,45,51,61]   i = [00,15,22,33,41,54,64]   j = [00,15,22,33,44,51,61]   k = [00,14,22,33,41,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,11,25,36,44,52,63]   c = [00,12,21,33,44,55,66]   d = [00,11,26,35,44,52,63]   e = [04,11,22,33,40,55,66]   (30)
   a == [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,12,23,31,44,55,66]   d = [04,11,22,33,40,55,66]   e = [04,11,22,33,40,56,65]   f = [04,11,23,32,40,56,65]   g = [00,13,22,31,44,55,66]   h = [00,11,22,33,44,56,65]   i = [00,11,23,32,44,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,12,24,35,41,53,66]   c = [04,11,20,33,42,56,65]   d = [02,10,21,33,44,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,14,25,36,41,52,63]   c = [03,11,20,32,44,55,66]   d = [02,11,20,33,44,55,66]   e = [00,11,22,33,44,56,65]   f = [00,11,23,32,44,55,66]   g = [00,14,22,33,41,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,11,22,35,44,56,63]   c = [00,11,24,33,42,55,66]   d = [00,12,21,33,44,55,66]   e = [01,10,22,33,44,55,66]   f = [00,11,24,33,42,56,65]   g = [00,11,22,36,44,55,63]   h = [00,11,22,33,44,56,65]   (29)
   a == [00,11,22,33,45,54,64]   b = [01,10,24,35,42,53,66]   c = [00,11,22,33,44,56,65]   d = [00,12,21,33,44,55,66]   e = [04,11,22,33,40,55,66]   f = [04,12,21,33,40,55,66]   g = [01,10,22,33,44,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [01,10,24,35,42,53,66]   c = [01,10,22,33,44,56,65]   d = [01,12,20,33,44,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [01,10,25,36,44,52,63]   c = [01,13,20,32,44,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [01,12,24,35,40,53,66]   c = [00,14,22,33,41,56,65]   d = [00,14,22,33,41,55,66]   e = [02,10,21,33,44,55,66]   f = [02,11,20,33,44,55,66]   g = [02,14,20,33,41,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [01,12,24,35,40,53,66]   c = [02,10,24,33,41,56,65]   d = [01,12,20,33,44,55,66]   e = [01,12,24,33,40,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [01,12,24,35,40,53,66]   c = [02,14,20,33,41,56,65]   d = [00,14,22,33,41,55,66]   e = [02,11,20,33,44,55,66]   f = [02,14,20,33,41,55,66]   (29)
   a == [00,10,22,33,45,54,64]   b = [00,16,22,33,44,55,61]   c = [01,11,23,34,42,56,65]   d = [00,11,23,32,44,55,66]   e = [00,11,23,34,42,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [01,14,26,30,43,52,65]   c = [00,14,22,33,41,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [01,14,26,30,43,52,65]   c = [01,10,22,33,44,55,66]   (29)
   a == [00,10,22,33,45,54,64]   b = [00,16,23,32,44,55,61]   c = [01,11,22,34,43,56,65]   d = [00,11,23,32,44,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [01,16,24,32,43,50,65]   c = [00,11,22,34,43,55,66]   d = [00,11,23,32,44,55,66]   e = [00,11,23,34,42,55,66]   f = [00,11,24,32,43,55,66]   g = [00,11,24,33,42,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [01,16,24,33,42,50,65]   c = [00,11,22,34,43,55,66]   d = [00,11,23,32,44,55,66]   e = [00,11,23,34,42,55,66]   f = [00,11,24,32,43,55,66]   g = [00,11,24,33,42,55,66]   (29)
   a == [00,10,22,33,45,54,64]   b = [00,16,23,34,42,55,61]   c = [01,11,23,32,44,56,65]   d = [00,11,23,32,44,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [01,14,23,36,40,52,65]   c = [01,10,22,33,45,54,64]   d = [00,14,22,33,41,55,66]   e = [01,10,22,33,44,55,66]   f = [01,14,22,33,40,55,66]   g = [04,10,22,33,41,55,66]   h = [04,11,22,33,40,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,12,26,33,44,51,65]   c = [03,11,22,30,44,55,66]   d = [03,11,22,34,40,55,66]   e = [04,11,22,30,43,55,66]   f = [04,11,22,33,40,55,66]   g = [00,11,22,34,43,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,13,26,31,44,52,65]   c = [01,10,22,34,45,53,63]   (30)
   a == [00,11,22,34,45,53,63]   b = [00,13,26,31,44,52,65]   c = [01,10,22,34,45,53,63]   d = [04,11,22,30,43,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,13,26,31,44,52,65]   c = [01,10,22,33,44,55,66]   d = [03,11,22,30,44,55,66]   e = [04,11,22,33,40,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [00,13,26,31,44,52,65]   c = [03,10,22,31,44,56,65]   d = [00,13,22,31,44,56,65]   (29)
   a == [00,10,23,32,42,56,65]   b = [01,13,22,34,41,55,66]   c = [00,11,25,33,44,52,66]   d = [00,14,22,33,41,55,66]   e = [01,11,22,34,43,55,66]   f = [00,11,22,33,44,56,65]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,12,24,35,41,56,63]   c = [01,10,22,33,44,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,12,24,35,41,56,63]   c = [02,11,20,33,44,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [01,10,22,33,45,54,64]   (31)
   a == [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [01,10,22,33,45,54,64]   d = [00,12,24,35,41,53,66]   (30)
   a == [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [01,10,22,33,44,55,66]   d = [01,12,20,33,44,55,66]   e = [02,11,20,33,44,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [01,10,22,33,44,55,66]   d = [04,11,22,33,40,55,66]   e = [00,12,24,35,41,53,66]   f = [02,11,20,33,44,55,66]   (29)
   a == [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [01,10,22,33,44,55,66]   d = [02,11,20,33,44,55,66]   (30)
   a == [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [04,10,22,33,41,56,65]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,10,23,31,44,55,66]   c = [04,14,22,33,40,55,66]   d = [00,11,22,33,45,56,64]   e = [00,11,22,33,46,54,65]   f = [00,11,22,33,45,54,66]   g = [00,11,22,33,46,55,64]   h = [04,14,22,33,40,56,65]   i = [02,10,23,31,44,56,65]   j = [00,10,22,33,44,56,65]   k = [00,11,22,33,44,56,65]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,10,23,31,44,55,66]   c = [04,14,22,33,40,55,66]   d = [00,11,22,33,45,54,66]   e = [00,11,22,33,44,56,65]   (30)
   a == [00,11,22,33,45,54,64]   b = [00,12,26,34,43,51,65]   c = [03,11,22,30,44,55,66]   d = [03,11,22,34,40,55,66]   e = [04,11,22,30,43,55,66]   f = [04,11,22,33,40,55,66]   g = [00,11,22,34,43,55,66]   (29)
   a == [00,12,21,31,43,56,65]   b = [02,15,20,31,46,51,64]   c = [00,12,21,34,43,56,65]   (29)
   a == [00,12,21,31,43,56,65]   b = [03,15,22,30,45,54,66]   c = [00,12,21,34,43,56,65]   d = [00,12,24,31,43,56,65]   (29)
   a == [00,12,21,31,45,56,64]   b = [02,14,20,33,45,56,61]   c = [00,11,23,32,44,55,66]   (29)
   a == [00,12,21,31,45,56,64]   b = [02,14,20,33,46,51,65]   c = [00,11,23,32,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,12,21,33,44,56,65]   d = [00,12,21,34,43,56,65]   e = [00,11,22,34,43,55,66]   f = [00,11,23,32,44,55,66]   g = [00,12,21,33,44,55,66]   h = [00,12,21,34,43,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,12,23,31,44,56,65]   d = [00,11,23,34,42,55,66]   e = [00,12,23,31,44,55,66]   f = [00,12,23,34,41,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,13,21,32,44,56,65]   d = [00,13,22,31,44,56,65]   e = [00,11,22,34,43,55,66]   f = [00,11,23,32,44,55,66]   g = [00,11,23,34,42,55,66]   h = [00,11,24,32,43,55,66]   i = [00,11,24,33,42,55,66]   j = [00,12,21,33,44,55,66]   k = [00,12,21,34,43,55,66]   l = [00,12,23,31,44,55,66]   m = [00,12,23,34,41,55,66]   n = [00,12,24,31,43,55,66]   o = [00,12,24,33,41,55,66]   p = [00,13,21,32,44,55,66]   q = [00,13,22,31,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,14,22,31,43,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [00,11,23,34,42,55,66]   g = [00,12,23,31,44,55,66]   h = [00,14,22,31,43,55,66]   i = [00,14,23,31,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,14,23,31,42,56,65]   d = [00,11,23,32,44,55,66]   e = [00,12,23,31,44,55,66]   f = [00,14,23,31,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,14,23,32,41,56,65]   d = [00,11,23,32,44,55,66]   e = [00,12,23,31,44,55,66]   f = [00,14,22,33,41,55,66]   g = [00,14,23,32,41,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,12,21,33,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [00,11,23,34,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,12,21,33,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,12,21,33,44,55,66]   f = [00,12,21,34,43,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,12,21,34,43,56,65]   d = [00,11,22,34,43,55,66]   e = [00,12,21,34,43,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,13,21,34,42,56,65]   d = [00,11,22,34,43,55,66]   e = [00,12,21,34,43,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,13,21,34,42,56,65]   d = [00,11,23,32,44,55,66]   e = [00,11,24,33,42,55,66]   f = [00,12,21,33,44,55,66]   g = [00,12,23,31,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,13,22,31,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [00,11,23,34,42,55,66]   g = [00,11,24,32,43,55,66]   h = [00,11,24,33,42,55,66]   i = [00,12,21,33,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,13,22,31,44,56,65]   d = [00,11,23,32,44,55,66]   e = [00,11,24,33,42,55,66]   f = [00,12,21,33,44,55,66]   g = [00,12,23,31,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,13,22,34,41,56,65]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,12,21,33,44,56,65]   d = [00,12,21,34,43,56,65]   e = [00,12,23,31,44,56,65]   f = [00,12,23,34,41,56,65]   g = [00,11,22,34,43,55,66]   h = [00,11,23,32,44,55,66]   i = [00,11,23,34,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,12,21,33,44,56,65]   d = [00,12,23,31,44,56,65]   e = [00,11,22,34,43,55,66]   f = [00,11,23,32,44,55,66]   g = [00,11,23,34,42,55,66]   h = [00,11,24,32,43,55,66]   i = [00,11,24,33,42,55,66]   j = [00,12,21,33,44,55,66]   k = [00,12,23,31,44,55,66]   l = [00,13,21,32,44,55,66]   m = [00,13,22,31,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,12,21,33,44,56,65]   d = [00,12,21,33,44,55,66]   e = [00,12,24,33,41,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,12,24,31,43,56,65]   d = [00,12,24,33,41,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,12,24,33,41,56,65]   d = [00,11,23,32,44,55,66]   e = [00,12,24,33,41,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,12,24,33,41,56,65]   d = [00,12,21,33,44,55,66]   e = [00,12,24,33,41,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,14,22,31,43,56,65]   d = [00,11,23,32,44,55,66]   e = [00,12,21,33,44,55,66]   f = [00,12,23,31,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,23,34,42,50,66]   c = [00,13,21,34,42,56,65]   d = [00,11,23,34,42,55,66]   e = [00,11,24,33,42,55,66]   f = [00,12,21,33,44,55,66]   g = [00,12,23,31,44,55,66]   h = [00,12,23,34,41,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,11,23,34,42,50,66]   c = [00,13,21,34,42,56,65]   d = [00,11,23,34,42,55,66]   e = [00,11,24,33,42,55,66]   f = [00,12,23,34,41,55,66]   g = [00,13,21,34,42,55,66]   h = [00,13,24,31,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,21,33,44,50,66]   c = [00,13,21,32,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [00,12,21,33,44,55,66]   g = [00,12,21,34,43,55,66]   h = [00,12,23,31,44,55,66]   i = [00,13,21,32,44,55,66]   j = [00,13,22,31,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,21,33,44,50,66]   c = [00,14,21,32,43,56,65]   d = [00,14,22,31,43,56,65]   e = [00,11,22,34,43,55,66]   f = [00,11,23,32,44,55,66]   g = [00,11,23,34,42,55,66]   h = [00,12,21,33,44,55,66]   i = [00,12,21,34,43,55,66]   j = [00,12,23,31,44,55,66]   k = [00,12,23,34,41,55,66]   l = [00,13,21,32,44,55,66]   m = [00,13,22,31,44,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [06,11,23,32,44,50,65]   c = [00,12,21,33,44,55,66]   d = [00,13,22,31,44,55,66]   (29)
   a == [00,10,23,34,45,52,62]   b = [00,16,22,33,44,55,61]   c = [01,11,23,34,42,56,65]   d = [00,11,23,34,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,11,22,33,44,56,65]   d = [00,12,21,34,43,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,13,21,32,44,56,65]   d = [00,13,21,34,42,56,65]   e = [05,12,23,34,41,50,66]   f = [00,11,24,33,42,55,66]   g = [00,12,21,33,44,55,66]   h = [00,12,23,31,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,13,21,32,44,56,65]   d = [00,13,21,34,42,56,65]   e = [00,11,22,34,43,55,66]   f = [00,12,21,34,43,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,13,21,32,44,56,65]   d = [00,13,21,34,42,56,65]   e = [00,11,24,33,42,55,66]   f = [00,12,21,33,44,55,66]   g = [00,12,21,34,43,55,66]   h = [00,12,23,31,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,13,21,32,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,34,42,55,66]   f = [00,12,21,33,44,55,66]   g = [00,12,21,34,43,55,66]   h = [00,12,23,31,44,55,66]   i = [00,14,21,33,42,55,66]   j = [00,14,23,31,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,13,21,32,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,24,33,42,55,66]   f = [00,12,21,33,44,55,66]   g = [00,12,21,34,43,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,13,21,32,44,56,65]   d = [00,11,24,33,42,55,66]   e = [00,12,21,33,44,55,66]   f = [00,12,21,34,43,55,66]   g = [00,12,23,31,44,55,66]   h = [00,14,23,31,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,13,21,34,42,56,65]   d = [00,11,24,33,42,55,66]   e = [00,12,21,33,44,55,66]   f = [00,12,21,34,43,55,66]   g = [00,12,23,31,44,55,66]   h = [00,13,24,31,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,13,22,34,41,56,65]   d = [00,11,22,34,43,55,66]   e = [00,12,21,34,43,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,23,31,44,50,66]   c = [00,14,22,31,43,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [00,11,23,34,42,55,66]   g = [00,12,21,33,44,55,66]   h = [00,12,21,34,43,55,66]   i = [00,12,23,31,44,55,66]   j = [00,12,23,34,41,55,66]   k = [00,13,21,32,44,55,66]   l = [00,13,22,31,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,23,31,44,50,66]   c = [00,14,22,31,43,56,65]   d = [00,11,23,32,44,55,66]   e = [00,11,23,34,42,55,66]   f = [00,11,24,33,42,55,66]   g = [00,12,21,33,44,55,66]   h = [00,12,23,31,44,55,66]   i = [00,13,21,32,44,55,66]   j = [00,13,22,31,44,55,66]   (29)
   a == [00,10,23,34,45,52,62]   b = [00,16,22,34,43,55,61]   c = [01,11,24,32,43,56,65]   d = [00,16,23,34,42,55,61]   e = [00,11,22,34,43,55,66]   f = [00,11,23,32,44,55,66]   g = [00,11,23,34,42,55,66]   h = [00,11,24,32,43,55,66]   i = [00,11,24,33,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,23,34,41,50,66]   c = [00,11,22,33,44,56,65]   d = [00,11,23,32,44,56,65]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,23,34,41,50,66]   c = [00,11,22,33,44,56,65]   d = [00,12,23,34,41,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,23,34,41,50,66]   c = [00,13,21,32,44,56,65]   d = [00,13,21,34,42,56,65]   e = [00,11,24,33,42,55,66]   f = [00,12,21,33,44,55,66]   g = [00,12,23,31,44,55,66]   h = [00,12,23,34,41,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,23,34,41,50,66]   c = [00,13,21,32,44,56,65]   d = [00,11,23,32,44,55,66]   e = [00,12,21,33,44,55,66]   f = [00,12,23,31,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,23,34,41,50,66]   c = [00,13,21,32,44,56,65]   d = [00,11,24,33,42,55,66]   e = [00,12,21,33,44,55,66]   f = [00,12,23,31,44,55,66]   g = [00,12,23,34,41,55,66]   h = [00,14,23,31,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,23,34,41,50,66]   c = [00,13,21,34,42,56,65]   d = [00,11,23,34,42,55,66]   e = [00,11,24,33,42,55,66]   f = [00,12,21,33,44,55,66]   g = [00,12,23,34,41,55,66]   h = [00,13,21,34,42,55,66]   i = [00,13,22,34,41,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,23,34,41,50,66]   c = [00,13,21,34,42,56,65]   d = [00,11,23,34,42,55,66]   e = [00,12,21,33,44,55,66]   f = [00,12,23,31,44,55,66]   g = [00,12,23,34,41,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,12,23,34,41,50,66]   c = [00,13,21,34,42,56,65]   d = [00,11,24,33,42,55,66]   e = [00,12,21,33,44,55,66]   f = [00,12,23,31,44,55,66]   g = [00,12,23,34,41,55,66]   h = [00,13,24,31,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,13,22,34,41,50,66]   c = [00,13,21,32,44,56,65]   d = [00,11,23,32,44,55,66]   e = [00,11,24,33,42,55,66]   f = [00,13,21,32,44,55,66]   g = [00,13,24,31,42,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [05,13,22,34,41,50,66]   c = [00,13,22,31,44,56,65]   (29)
   a == [01,10,20,34,43,56,65]   b = [03,15,21,30,44,56,62]   c = [00,11,22,34,43,55,66]   d = [04,11,22,33,40,55,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [01,15,26,33,44,50,62]   c = [00,12,21,33,44,55,66]   d = [00,11,22,34,43,55,66]   (29)
   a == [00,11,23,32,42,56,65]   b = [00,13,25,31,44,52,66]   c = [05,11,22,34,43,50,66]   (29)
   a == [00,11,22,34,45,53,63]   b = [01,15,26,34,43,50,62]   c = [00,12,21,33,44,55,66]   d = [00,11,22,34,43,55,66]   (29)
   a == [00,10,22,32,44,55,66]   b = [02,13,24,30,45,56,61]   c = [00,10,22,33,44,55,66]   d = [00,11,22,32,44,55,66]   (30)
   a == [00,11,23,32,42,56,65]   b = [04,15,26,33,40,51,62]   c = [00,11,24,32,42,56,65]   (30)
   a == [00,12,21,31,45,56,64]   b = [03,11,20,32,44,55,66]   c = [00,14,22,33,46,55,61]   d = [02,11,20,33,44,55,66]   e = [00,11,22,33,44,56,65]   f = [00,11,22,33,45,54,66]   g = [00,11,22,33,45,56,64]   h = [00,11,22,33,46,54,65]   i = [00,11,22,33,46,55,64]   j = [00,11,23,32,44,55,66]   (29)
   a == [00,10,22,34,45,53,63]   b = [00,16,22,33,44,55,61]   c = [01,11,23,32,44,56,65]   d = [00,11,23,32,44,55,66]   (29)
   a == [00,10,22,34,45,53,63]   b = [00,16,22,33,44,55,61]   c = [01,11,24,32,43,56,65]   d = [00,16,23,32,44,55,61]   e = [00,11,22,34,43,55,66]   f = [00,11,23,32,44,55,66]   g = [00,11,23,34,42,55,66]   h = [00,11,24,32,43,55,66]   i = [00,11,24,33,42,55,66]   (29)
   a == [00,12,21,31,45,56,64]   b = [03,11,20,32,44,56,65]   c = [00,14,22,33,41,56,65]   d = [02,11,20,33,44,56,65]   e = [00,11,22,33,44,56,65]   f = [00,11,22,33,45,54,66]   g = [00,11,22,33,45,56,64]   h = [00,11,22,33,46,54,65]   i = [00,11,22,33,46,55,64]   j = [00,11,23,32,44,55,66]   k = [00,11,23,32,44,56,65]   (29)
   a == [00,10,22,34,45,53,63]   b = [00,16,22,34,43,55,61]   c = [01,11,23,32,44,56,65]   d = [00,16,23,34,42,55,61]   e = [00,11,22,34,43,55,66]   f = [00,11,23,32,44,55,66]   g = [00,11,23,34,42,55,66]   h = [00,11,24,32,43,55,66]   i = [00,11,24,33,42,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,11,23,32,44,50,66]   c = [00,13,21,32,44,56,65]   d = [00,12,21,33,44,55,66]   (29)
   a == [00,10,22,33,44,55,66]   b = [02,13,24,31,45,50,66]   c = [00,10,24,35,42,53,66]   d = [06,16,22,33,44,55,60]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,11,24,32,43,50,66]   c = [00,13,21,32,44,56,65]   d = [00,12,21,33,44,55,66]   e = [00,12,21,34,43,55,66]   f = [00,13,21,32,44,55,66]   g = [00,13,24,32,41,55,66]   h = [00,14,22,33,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,11,24,32,43,50,66]   c = [00,13,21,32,44,56,65]   d = [00,12,21,33,44,55,66]   e = [00,12,21,34,43,55,66]   f = [00,13,22,34,41,55,66]   g = [00,14,22,33,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,11,24,32,43,50,66]   c = [00,13,22,34,41,56,65]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,11,24,33,42,50,66]   c = [00,11,23,32,44,56,65]   d = [00,12,21,33,44,55,66]   e = [00,13,22,31,44,55,66]   f = [00,13,24,31,42,55,66]   g = [00,14,22,33,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,11,24,33,42,50,66]   c = [00,14,23,32,41,56,65]   d = [00,12,21,33,44,55,66]   e = [00,12,23,34,41,55,66]   f = [00,14,21,32,43,55,66]   g = [00,14,22,33,41,55,66]   (29)
   a == [00,11,23,32,42,56,65]   b = [02,13,20,31,44,55,66]   c = [05,11,22,34,43,50,66]   d = [00,11,22,34,43,55,66]   e = [00,11,22,33,44,56,65]   (29)
   a == [00,11,23,32,42,56,65]   b = [02,13,20,31,44,56,65]   c = [00,11,22,34,43,55,66]   d = [05,11,26,33,44,52,60]   e = [00,11,22,33,44,56,65]   (29)
   a == [00,11,23,32,42,56,65]   b = [02,13,25,31,44,50,66]   c = [00,11,25,34,43,56,62]   d = [00,11,22,33,44,56,65]   (29)
   a == [00,11,23,32,42,56,65]   b = [02,13,25,31,44,56,60]   c = [02,11,26,34,43,50,65]   d = [00,11,22,33,44,56,65]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,12,24,31,43,50,66]   c = [00,11,22,33,44,56,65]   d = [00,12,24,31,43,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,12,24,31,43,50,66]   c = [00,13,21,32,44,56,65]   d = [00,12,23,31,44,55,66]   e = [00,12,23,34,41,55,66]   f = [00,12,24,31,43,55,66]   g = [00,12,24,33,41,55,66]   h = [00,13,22,31,44,55,66]   i = [00,13,22,34,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,12,24,31,43,50,66]   c = [00,13,21,32,44,56,65]   d = [00,12,23,31,44,55,66]   e = [00,12,23,34,41,55,66]   f = [00,12,24,31,43,55,66]   g = [00,13,22,31,44,55,66]   h = [00,14,22,33,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,12,24,31,43,50,66]   c = [00,13,21,32,44,56,65]   d = [00,13,22,31,44,55,66]   e = [00,13,22,34,41,55,66]   f = [00,14,22,33,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,12,24,33,41,50,66]   c = [00,11,23,32,44,56,65]   d = [00,13,21,32,44,56,65]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,12,24,33,41,50,66]   c = [00,11,23,32,44,56,65]   d = [00,12,21,33,44,55,66]   e = [00,12,24,33,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,12,24,33,41,50,66]   c = [00,13,21,32,44,56,65]   d = [00,13,21,32,44,55,66]   e = [00,13,22,34,41,55,66]   f = [00,14,22,33,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,12,24,33,41,50,66]   c = [00,13,24,32,41,56,65]   d = [00,12,24,33,41,55,66]   e = [00,13,24,32,41,55,66]   f = [00,14,22,33,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,13,24,31,42,50,66]   c = [00,11,22,33,44,56,65]   d = [00,12,21,33,44,56,65]   e = [00,12,21,34,43,56,65]   f = [00,11,22,34,43,55,66]   g = [00,12,21,33,44,55,66]   h = [00,12,21,34,43,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,13,24,31,42,50,66]   c = [00,11,24,32,43,56,65]   d = [00,12,21,33,44,55,66]   e = [00,12,21,34,43,55,66]   f = [00,12,23,31,44,55,66]   g = [00,12,23,34,41,55,66]   h = [00,13,22,31,44,55,66]   i = [00,13,22,34,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,13,24,31,42,50,66]   c = [00,12,21,33,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,12,21,33,44,55,66]   f = [00,12,21,34,43,55,66]   (30)
   a == [00,12,21,34,45,53,63]   b = [05,13,24,31,42,50,66]   c = [00,13,21,32,44,56,65]   d = [00,12,23,31,44,55,66]   e = [00,12,23,34,41,55,66]   f = [00,13,22,31,44,55,66]   g = [00,13,24,31,42,55,66]   h = [00,14,22,33,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,11,22,33,44,56,65]   d = [00,11,22,34,43,56,65]   e = [00,12,21,34,43,56,65]   f = [00,11,22,34,43,55,66]   g = [00,12,21,33,44,55,66]   h = [00,12,21,34,43,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,11,22,34,43,56,65]   d = [00,11,22,34,43,55,66]   e = [00,12,21,33,44,55,66]   f = [00,12,21,34,43,55,66]   (30)
   a == [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,11,23,32,44,56,65]   d = [00,13,21,32,44,56,65]   e = [00,13,21,34,42,56,65]   f = [00,12,21,33,44,55,66]   g = [00,12,21,34,43,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,12,21,33,44,56,65]   d = [00,12,21,33,44,55,66]   e = [00,12,21,34,43,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,12,21,34,43,56,65]   d = [00,13,21,32,44,56,65]   e = [00,12,21,33,44,55,66]   f = [00,12,21,34,43,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,13,21,32,44,56,65]   d = [00,12,21,33,44,55,66]   e = [00,12,21,34,43,55,66]   f = [00,13,22,34,41,55,66]   g = [00,14,22,33,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,13,21,32,44,56,65]   d = [00,12,21,34,43,55,66]   e = [00,12,24,33,41,55,66]   f = [00,13,22,34,41,55,66]   g = [00,13,24,32,41,55,66]   h = [00,14,22,33,41,55,66]   (29)
   a == [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,13,22,34,41,56,65]   d = [00,12,21,33,44,55,66]   e = [00,12,21,34,43,55,66]   f = [00,13,22,34,41,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [06,12,23,31,44,50,65]   c = [05,12,23,31,44,50,66]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   f = [00,12,21,33,44,55,66]   g = [00,12,23,31,44,55,66]   h = [00,12,23,31,44,56,65]   i = [00,13,21,32,44,55,66]   j = [00,13,22,31,44,55,66]   (29)
   a == [00,12,23,34,45,51,61]   b = [06,13,22,34,41,50,65]   c = [05,11,22,34,43,50,66]   d = [00,13,22,31,44,56,65]   (29)
   a == [00,12,23,34,45,51,61]   b = [06,13,22,34,41,50,65]   c = [00,11,23,32,44,55,66]   d = [00,11,24,33,42,55,66]   e = [00,12,21,33,44,55,66]   f = [00,13,22,31,44,56,65]   (29)
   a == [00,11,23,32,42,56,65]   b = [03,15,21,30,44,56,62]   c = [00,11,26,34,43,55,62]   (29)
   a == [00,10,22,33,44,56,65]   b = [02,10,23,31,44,56,65]   c = [05,15,22,33,46,54,60]   d = [05,15,22,33,44,56,60]   e = [00,10,22,33,46,54,65]   f = [00,11,22,33,44,56,65]   g = [00,11,22,33,45,54,66]   h = [00,11,22,33,45,56,64]   i = [00,11,22,33,46,54,65]   j = [00,11,22,33,46,55,64]   (29)
   a == [00,10,22,32,44,55,66]   b = [01,12,23,31,44,55,66]   c = [00,10,24,34,42,55,66]   d = [00,11,22,33,45,54,66]   e = [00,11,22,33,44,56,65]   f = [00,13,22,31,44,55,66]   g = [01,11,23,32,44,55,66]   (29)
   a == [00,11,23,32,42,56,65]   b = [03,15,26,30,44,51,62]   c = [00,11,24,32,42,56,65]   (30)
   a == [00,11,23,32,42,56,65]   b = [03,15,26,30,44,51,62]   c = [00,11,22,34,43,55,66]   (30)
   a == [00,11,23,32,42,56,65]   b = [03,15,26,30,44,51,62]   c = [00,11,22,34,43,55,66]   d = [00,15,26,33,44,51,62]   (29)
   a == [00,11,23,34,45,52,62]   b = [01,16,22,33,44,50,65]   c = [00,11,22,34,43,55,66]   d = [00,11,23,32,44,55,66]   e = [00,11,23,34,42,55,66]   f = [00,11,24,32,43,55,66]   g = [00,11,24,33,42,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [01,16,22,34,43,50,65]   c = [00,11,22,34,43,55,66]   d = [00,11,23,32,44,55,66]   e = [00,11,23,34,42,55,66]   f = [00,11,24,32,43,55,66]   g = [00,11,24,33,42,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [01,16,23,32,44,50,65]   c = [00,11,22,34,43,55,66]   d = [00,11,23,32,44,55,66]   e = [00,11,23,34,42,55,66]   f = [00,11,24,32,43,55,66]   g = [00,11,24,33,42,55,66]   (29)
   a == [00,11,23,34,45,52,62]   b = [02,16,20,33,44,51,65]   c = [02,15,20,33,44,51,66]   d = [02,11,20,33,44,55,66]   e = [02,11,20,33,44,56,65]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,16,20,32,44,51,65]   c = [03,15,20,32,44,51,66]   d = [03,11,20,32,44,55,66]   e = [03,11,20,32,44,56,65]   (29)
   a == [00,11,23,34,45,52,62]   b = [03,16,20,32,44,51,65]   c = [03,11,20,32,44,56,65]   d = [03,11,20,34,42,56,65]   (29)
   a == [00,11,23,34,42,52,65]   b = [00,12,21,35,43,56,63]   c = [01,10,22,33,44,55,66]   d = [00,11,22,35,43,56,63]   (29)
nsol_test = 0 = 0
nsol_found(36) = 0 + 1 = 1
nsol_bound(36) = 0 + 1 = 1
nsol_sym(36) = 0 + 1 = 1
nsol_all(36) = 0 + 5040 = 5040
nsol_smin_sym(36) = 0 + 1 = 1
nsol_smin_all(36) = 0 + 5040 = 5040
nsol_min_sym(36) = 0 + 1 = 1
nsol_min_all(36) = 0 + 5040 = 5040
nsol_found(35) = 0 + 1 = 1
nsol_bound(35) = 0 = 0
nsol_sym(35) = 0 = 0
nsol_all(35) = 0 = 0
nsol_smin_sym(35) = 0 = 0
nsol_smin_all(35) = 0 = 0
nsol_min_sym(35) = 0 = 0
nsol_min_all(35) = 0 = 0
nsol_found(34) = 0 + 1 = 1
nsol_bound(34) = 0 = 0
nsol_sym(34) = 0 = 0
nsol_all(34) = 0 = 0
nsol_smin_sym(34) = 0 = 0
nsol_smin_all(34) = 0 = 0
nsol_min_sym(34) = 0 = 0
nsol_min_all(34) = 0 = 0
nsol_found(33) = 0 + 1 = 1
nsol_bound(33) = 0 = 0
nsol_sym(33) = 0 = 0
nsol_all(33) = 0 = 0
nsol_smin_sym(33) = 0 = 0
nsol_smin_all(33) = 0 = 0
nsol_min_sym(33) = 0 = 0
nsol_min_all(33) = 0 = 0
nsol_found(32) = 0 + 1 + 3 = 4
nsol_bound(32) = 0 + 0 + 3 = 3
nsol_sym(32) = 0 + 0 + 3 = 3
nsol_all(32) = 0 + 0 + 15120 = 15120
nsol_smin_sym(32) = 0 = 0
nsol_smin_all(32) = 0 = 0
nsol_min_sym(32) = 0 = 0
nsol_min_all(32) = 0 = 0
nsol_found(31) = 0 + 3 + 5 + 5 = 13
nsol_bound(31) = 0 + 2 + 2 + 5 = 9
nsol_sym(31) = 0 + 2 + 2 + 4 = 8
nsol_all(31) = 0 + 10080 + 10080 + 20160 = 40320
nsol_smin_sym(31) = 0 + 2 + 2 = 4
nsol_smin_all(31) = 0 + 10080 + 10080 = 20160
nsol_min_sym(31) = 0 + 2 + 1 = 3
nsol_min_all(31) = 0 + 10080 + 5040 = 15120
nsol_found(30) = 0 + 10 + 17 + 11 + 9 + 11 + 0 + 3 + 2 + 1 + 1 = 65
nsol_bound(30) = 0 + 7 + 12 + 6 + 9 + 11 + 0 + 3 + 2 + 1 + 1 = 52
nsol_sym(30) = 0 + 7 + 10 + 6 + 9 + 11 + 0 + 3 + 2 + 1 + 1 = 50
nsol_all(30) = 0 + 35280 + 50400 + 30240 + 45360 + 55440 + 0 + 15120 + 10080 + 5040 + 5040 = 252000
nsol_smin_sym(30) = 0 + 7 + 7 + 1 = 15
nsol_smin_all(30) = 0 + 35280 + 35280 + 5040 = 75600
nsol_min_sym(30) = 0 + 7 + 7 = 14
nsol_min_all(30) = 0 + 35280 + 35280 = 70560
nsol_found(29) = 0 + 27 + 43 + 53 + 48 + 42 + 37 + 42 + 27 + 21 + 15 + 26 + 6 + 1 + 1 + 0 + 2 + 0 + 0 + 0 + 2 = 393
nsol_bound(29) = 0 + 17 + 26 + 42 + 39 + 31 + 37 + 39 + 25 + 20 + 14 + 26 + 6 + 1 + 1 + 0 + 2 + 0 + 0 + 0 + 2 = 328
nsol_sym(29) = 0 + 17 + 26 + 41 + 38 + 31 + 36 + 39 + 23 + 20 + 14 + 22 + 5 + 1 + 1 + 0 + 2 + 0 + 0 + 0 + 2 = 318
nsol_all(29) = 0 + 85680 + 131040 + 206640 + 191520 + 156240 + 181440 + 196560 + 115920 + 100800 + 63000 + 110880 + 25200 + 5040 + 5040 + 0 + 7560 + 0 + 0 + 0 + 7560 = 1590120
nsol_smin_sym(29) = 0 + 17 + 20 + 5 = 42
nsol_smin_all(29) = 0 + 85680 + 100800 + 25200 = 211680
nsol_min_sym(29) = 0 + 17 + 16 + 1 = 34
nsol_min_all(29) = 0 + 85680 + 80640 + 5040 = 171360
nsol_found = 0 = 0
nsol_bound = 0 = 0
search_calls = 0 = 0
syncing_pairs_calls = 0 = 0
sync_upper_bound_calls = 0 = 0
time = 0.000000, 0.000000, 0.000000


==> anc/sa7s29w/ssa7s29wmaxs.log <==
nsol_test = 0 = 0
nsol_found(36) = 0 + 1 = 1
nsol_bound(36) = 0 + 1 = 1
nsol_sym(36) = 0 + 1 = 1
nsol_all(36) = 0 + 5040 = 5040
nsol_smin_sym(36) = 0 + 1 = 1
nsol_smin_all(36) = 0 + 5040 = 5040
nsol_min_sym(36) = 0 + 1 = 1
nsol_min_all(36) = 0 + 5040 = 5040
nsol_found(35) = 0 + 1 = 1
nsol_bound(35) = 0 = 0
nsol_sym(35) = 0 = 0
nsol_all(35) = 0 = 0
nsol_smin_sym(35) = 0 = 0
nsol_smin_all(35) = 0 = 0
nsol_min_sym(35) = 0 = 0
nsol_min_all(35) = 0 = 0
nsol_found(34) = 0 + 1 = 1
nsol_bound(34) = 0 = 0
nsol_sym(34) = 0 = 0
nsol_all(34) = 0 = 0
nsol_smin_sym(34) = 0 = 0
nsol_smin_all(34) = 0 = 0
nsol_min_sym(34) = 0 = 0
nsol_min_all(34) = 0 = 0
nsol_found(33) = 0 + 1 = 1
nsol_bound(33) = 0 = 0
nsol_sym(33) = 0 = 0
nsol_all(33) = 0 = 0
nsol_smin_sym(33) = 0 = 0
nsol_smin_all(33) = 0 = 0
nsol_min_sym(33) = 0 = 0
nsol_min_all(33) = 0 = 0
nsol_found(32) = 0 + 1 + 3 = 4
nsol_bound(32) = 0 + 0 + 3 = 3
nsol_sym(32) = 0 + 0 + 3 = 3
nsol_all(32) = 0 + 0 + 15120 = 15120
nsol_smin_sym(32) = 0 = 0
nsol_smin_all(32) = 0 = 0
nsol_min_sym(32) = 0 = 0
nsol_min_all(32) = 0 = 0
nsol_found(31) = 0 + 3 + 5 + 5 = 13
nsol_bound(31) = 0 + 2 + 2 + 5 = 9
nsol_sym(31) = 0 + 2 + 2 + 4 = 8
nsol_all(31) = 0 + 10080 + 10080 + 20160 = 40320
nsol_smin_sym(31) = 0 + 2 + 2 = 4
nsol_smin_all(31) = 0 + 10080 + 10080 = 20160
nsol_min_sym(31) = 0 + 2 + 1 = 3
nsol_min_all(31) = 0 + 10080 + 5040 = 15120
nsol_found(30) = 0 + 10 + 17 + 11 + 9 + 11 + 0 + 3 + 2 + 1 + 1 = 65
nsol_bound(30) = 0 + 7 + 12 + 6 + 9 + 11 + 0 + 3 + 2 + 1 + 1 = 52
nsol_sym(30) = 0 + 7 + 10 + 6 + 9 + 11 + 0 + 3 + 2 + 1 + 1 = 50
nsol_all(30) = 0 + 35280 + 50400 + 30240 + 45360 + 55440 + 0 + 15120 + 10080 + 5040 + 5040 = 252000
nsol_smin_sym(30) = 0 + 7 + 7 + 1 = 15
nsol_smin_all(30) = 0 + 35280 + 35280 + 5040 = 75600
nsol_min_sym(30) = 0 + 7 + 7 = 14
nsol_min_all(30) = 0 + 35280 + 35280 = 70560
nsol_found(29) = 0 + 27 + 43 + 53 + 48 + 42 + 37 + 42 + 27 + 21 + 15 + 26 + 6 + 1 + 1 + 0 + 2 + 0 + 0 + 0 + 2 = 393
nsol_bound(29) = 0 + 17 + 26 + 42 + 39 + 31 + 37 + 39 + 25 + 20 + 14 + 26 + 6 + 1 + 1 + 0 + 2 + 0 + 0 + 0 + 2 = 328
nsol_sym(29) = 0 + 17 + 26 + 41 + 38 + 31 + 36 + 39 + 23 + 20 + 14 + 22 + 5 + 1 + 1 + 0 + 2 + 0 + 0 + 0 + 2 = 318
nsol_all(29) = 0 + 85680 + 131040 + 206640 + 191520 + 156240 + 181440 + 196560 + 115920 + 100800 + 63000 + 110880 + 25200 + 5040 + 5040 + 0 + 7560 + 0 + 0 + 0 + 7560 = 1590120
nsol_smin_sym(29) = 0 + 17 + 20 + 5 = 42
nsol_smin_all(29) = 0 + 85680 + 100800 + 25200 = 211680
nsol_min_sym(29) = 0 + 17 + 16 + 1 = 34
nsol_min_all(29) = 0 + 85680 + 80640 + 5040 = 171360
nsol_found = 0 = 0
nsol_bound = 0 = 0
search_calls = 0 = 0
syncing_pairs_calls = 0 = 0
sync_upper_bound_calls = 0 = 0
time = 0.000000, 0.000000, 0.000000


==> anc/sa7s29w/ssa7s29ws.log <==
nsol_found(36) = 0 + 1 = 1
nsol_bound(36) = 0 + 1 = 1
nsol_sym(36) = 0 + 1 = 1
nsol_all(36) = 0 + 5040 = 5040
nsol_smin_sym(36) = 0 + 1 = 1
nsol_smin_all(36) = 0 + 5040 = 5040
nsol_min_sym(36) = 0 + 1 = 1
nsol_min_all(36) = 0 + 5040 = 5040
nsol_found(35) = 0 + 1 = 1
nsol_bound(35) = 0 = 0
nsol_sym(35) = 0 = 0
nsol_all(35) = 0 = 0
nsol_smin_sym(35) = 0 = 0
nsol_smin_all(35) = 0 = 0
nsol_min_sym(35) = 0 = 0
nsol_min_all(35) = 0 = 0
nsol_found(34) = 0 + 1 = 1
nsol_bound(34) = 0 = 0
nsol_sym(34) = 0 = 0
nsol_all(34) = 0 = 0
nsol_smin_sym(34) = 0 = 0
nsol_smin_all(34) = 0 = 0
nsol_min_sym(34) = 0 = 0
nsol_min_all(34) = 0 = 0
nsol_found(33) = 0 + 1 = 1
nsol_bound(33) = 0 = 0
nsol_sym(33) = 0 = 0
nsol_all(33) = 0 = 0
nsol_smin_sym(33) = 0 = 0
nsol_smin_all(33) = 0 = 0
nsol_min_sym(33) = 0 = 0
nsol_min_all(33) = 0 = 0
nsol_found(32) = 0 + 4 + 3 = 7
nsol_bound(32) = 0 + 3 + 3 = 6
nsol_sym(32) = 0 + 3 + 3 = 6
nsol_all(32) = 0 + 15120 + 15120 = 30240
nsol_smin_sym(32) = 0 + 3 = 3
nsol_smin_all(32) = 0 + 15120 = 15120
nsol_min_sym(32) = 0 + 3 = 3
nsol_min_all(32) = 0 + 15120 = 15120
nsol_found(31) = 0 + 7 + 13 + 5 = 25
nsol_bound(31) = 0 + 3 + 10 + 5 = 18
nsol_sym(31) = 0 + 3 + 8 + 4 = 15
nsol_all(31) = 0 + 15120 + 40320 + 20160 = 75600
nsol_smin_sym(31) = 0 + 3 + 4 = 7
nsol_smin_all(31) = 0 + 15120 + 20160 = 35280
nsol_min_sym(31) = 0 + 3 + 2 = 5
nsol_min_all(31) = 0 + 15120 + 10080 = 25200
nsol_found(30) = 0 + 21 + 64 + 101 + 153 + 195 + 183 + 113 + 44 + 10 + 1 = 885
nsol_bound(30) = 0 + 14 + 51 + 96 + 153 + 195 + 183 + 113 + 44 + 10 + 1 = 860
nsol_sym(30) = 0 + 13 + 44 + 90 + 148 + 194 + 183 + 113 + 44 + 10 + 1 = 840
nsol_all(30) = 0 + 65520 + 221760 + 453600 + 745920 + 977760 + 922320 + 569520 + 221760 + 50400 + 5040 = 4233600
nsol_smin_sym(30) = 0 + 13 + 32 + 9 + 4 + 1 = 59
nsol_smin_all(30) = 0 + 65520 + 161280 + 45360 + 20160 + 5040 = 297360
nsol_min_sym(30) = 0 + 13 + 29 + 8 + 4 + 1 = 55
nsol_min_all(30) = 0 + 65520 + 146160 + 40320 + 20160 + 5040 = 277200
nsol_found(29) = 0 + 60 + 442 + 2059 + 8030 + 26346 + 71264 + 156513 + 277908 + 399747 + 467195 + 444262 + 343249 + 214403 + 107231 + 42275 + 12825 + 2884 + 452 + 44 + 2 = 2577191
nsol_bound(29) = 0 + 39 + 378 + 1958 + 7877 + 26151 + 71081 + 156400 + 277864 + 399737 + 467194 + 444262 + 343249 + 214403 + 107231 + 42275 + 12825 + 2884 + 452 + 44 + 2 = 2576306
nsol_sym(29) = 0 + 39 + 373 + 1902 + 7416 + 23486 + 60544 + 126448 + 213970 + 294678 + 331780 + 306068 + 231142 + 142256 + 70713 + 27980 + 8620 + 2000 + 332 + 36 + 2 = 1849785
nsol_all(29) = 0 + 196560 + 1879920 + 9505440 + 36892800 + 116776800 + 301250880 + 629969760 + 1067754240 + 1472834160 + 1660291920 + 1532762280 + 1157781240 + 712225080 + 353518200 + 139434120 + 42676200 + 9767520 + 1572480 + 158760 + 7560 = 9247255920
nsol_smin_sym(29) = 0 + 39 + 281 + 233 + 80 + 8 = 641
nsol_smin_all(29) = 0 + 196560 + 1416240 + 1154160 + 385560 + 35280 = 3187800
nsol_min_sym(29) = 0 + 39 + 257 + 145 + 55 + 4 = 500
nsol_min_all(29) = 0 + 196560 + 1295280 + 720720 + 269640 + 17640 = 2499840
nsol_found = 0 + 60 + 442 + 2059 + 8030 + 26346 + 71264 + 156513 + 277908 + 399747 + 467195 + 444262 + 343249 + 214403 + 107231 + 42275 + 12825 + 2884 + 452 + 44 + 2 = 2577191
nsol_bound = 0 + 39 + 378 + 1958 + 7877 + 26151 + 71081 + 156400 + 277864 + 399737 + 467194 + 444262 + 343249 + 214403 + 107231 + 42275 + 12825 + 2884 + 452 + 44 + 2 = 2576306
search_calls = 1 + 164 + 269208 + 32931855 + 606403806 + 3965309564 + 15395800664 + 1417054260 + 473499104 + 21251454 + 413796 + 467195 + 444262 + 343249 + 214403 + 107231 + 42275 + 12825 + 2884 + 452 + 44 + 2 = 21914568698
syncing_pairs_calls = 47781000017254 = 47781000017254
sync_upper_bound_calls = 733175072416 + 29853480107 = 763028552523
time = 58290.848531, 269161075.554845, 146810422.081064


==> anc/sa7s29w/ssa7s29wsmin.log <==
   a = [00,11,23,34,45,52,62]   b = [04,16,20,32,43,51,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,16,23,30,42,51,65]   (29)
   a = [00,10,23,32,42,56,65]   b = [01,13,25,34,41,56,62]   (30)
   a = [00,10,23,32,42,56,65]   b = [03,14,25,31,43,52,66]   (30)
   a = [01,12,20,30,45,56,64]   b = [00,11,24,32,45,56,63]   (29)
   a = [01,12,20,30,45,56,64]   b = [01,10,24,32,45,56,63]   (29)
   a = [00,12,21,31,45,56,64]   b = [02,14,23,30,46,51,65]   (29)
   a = [00,12,21,31,45,56,64]   b = [03,14,20,32,41,55,66]   (29)
   a = [00,12,21,31,45,56,64]   b = [03,14,20,32,45,56,61]   (30)
   a = [00,10,21,33,44,55,66]   b = [03,10,20,34,45,56,62]   (30)
   a = [00,10,23,34,45,52,62]   b = [01,15,23,32,44,56,61]   (29)
   a = [00,10,23,34,45,52,62]   b = [01,15,24,33,42,56,61]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]   (36)
   a = [00,10,22,33,44,55,66]   b = [02,13,24,30,45,56,61]   (31)
   a = [01,10,23,34,45,52,62]   b = [01,16,23,34,42,50,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,12,20,34,45,53,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,12,20,35,43,54,66]   (30)
   a = [00,11,23,32,42,56,65]   b = [01,14,25,30,43,56,62]   (30)
   a = [00,11,23,32,42,56,65]   b = [02,13,20,35,41,54,66]   (32)
   a = [00,11,23,32,42,56,65]   b = [02,14,25,31,43,50,66]   (32)
   a = [00,11,23,32,42,56,65]   b = [02,15,20,36,43,54,61]   (29)
   a = [00,11,23,32,42,56,65]   b = [03,15,21,34,40,52,66]   (30)
   a = [00,11,23,32,42,56,65]   b = [04,15,21,30,43,56,62]   (29)
   a = [01,12,23,34,40,50,65]   b = [00,11,22,35,43,56,63]   (29)
   a = [01,12,23,34,40,50,65]   b = [01,14,22,36,40,53,63]   (29)
   a = [01,12,23,34,40,50,65]   b = [02,11,20,35,46,53,66]   (29)
   a = [01,12,23,34,40,50,65]   b = [03,12,21,30,45,56,65]   (29)
   a = [01,10,23,34,42,52,65]   b = [00,12,21,35,43,56,63]   (29)
   a = [01,10,23,34,42,52,65]   b = [01,12,20,35,43,56,63]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,14,25,30,43,56,62]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,14,26,30,43,52,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,16,24,32,43,50,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,16,24,33,42,50,65]   (29)
   a = [01,12,23,34,45,50,60]   b = [01,12,23,34,45,56,61]   (30)
   a = [01,12,23,34,45,50,60]   b = [01,12,23,34,46,56,60]   (30)
   a = [01,12,23,34,45,50,60]   b = [01,12,23,34,45,56,60]   (31)
   a = [01,12,23,34,45,50,60]   b = [01,12,23,34,46,50,65]   (32)
   a = [01,12,23,34,45,50,60]   b = [03,12,21,30,46,54,65]   (30)
   a = [00,11,22,33,45,54,64]   b = [01,12,26,34,43,50,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,14,23,36,40,52,65]   (29)
   a = [00,12,21,31,43,56,65]   b = [02,15,20,31,46,51,64]   (29)
   a = [00,12,21,31,43,56,65]   b = [03,15,22,30,45,54,66]   (29)
   a = [00,12,21,34,45,53,63]   b = [01,10,23,32,46,52,64]   (31)
   a = [00,12,21,34,45,53,63]   b = [06,11,23,32,44,50,65]   (30)
   a = [01,10,20,34,43,56,65]   b = [03,12,25,34,40,51,65]   (29)
   a = [01,10,20,34,43,56,65]   b = [00,13,25,34,46,52,61]   (30)
   a = [01,10,20,34,43,56,65]   b = [03,15,21,30,44,56,62]   (30)
   a = [00,10,22,32,44,55,66]   b = [02,13,24,30,45,56,61]   (30)
   a = [00,12,23,34,45,51,61]   b = [06,12,23,31,44,50,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [06,13,22,34,41,50,65]   (29)
   a = [00,12,23,34,41,51,65]   b = [01,10,22,36,44,53,63]   (29)
   a = [00,11,23,34,42,52,65]   b = [01,15,22,30,43,56,63]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,16,22,33,44,50,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,16,22,34,43,50,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,16,23,32,44,50,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,16,24,33,42,50,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [02,16,20,33,44,51,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,16,20,32,44,51,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,16,20,34,42,51,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,16,22,30,44,51,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,21,34,43,55,61]   c = [03,15,26,30,44,51,62]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,21,34,43,55,61]   c = [03,15,26,34,40,51,62]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,21,34,43,55,61]   c = [00,15,26,33,44,51,62]   d = [03,11,22,30,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,21,34,43,55,61]   c = [00,15,26,33,44,51,62]   d = [03,11,22,34,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,21,34,43,55,61]   c = [00,15,26,33,44,51,62]   d = [04,11,22,30,43,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,21,34,43,55,61]   c = [00,15,26,33,44,51,62]   d = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,21,34,43,55,61]   c = [00,15,26,34,43,51,62]   d = [03,11,22,30,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,21,34,43,55,61]   c = [00,15,26,34,43,51,62]   d = [03,11,22,34,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,21,34,43,55,61]   c = [00,15,26,34,43,51,62]   d = [04,11,22,30,43,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,21,34,43,55,61]   c = [00,15,26,34,43,51,62]   d = [04,11,22,33,40,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,21,35,46,53,64]   c = [03,13,22,34,41,56,65]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,21,35,46,54,63]   c = [03,13,22,34,41,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,21,35,46,54,63]   c = [05,15,22,34,43,56,61]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,21,33,44,55,66]   c = [03,13,22,31,44,55,66]   d = [00,11,22,34,43,55,66]   e = [00,11,22,33,45,54,66]   f = [00,11,22,33,44,56,65]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,21,33,44,55,66]   c = [03,13,22,31,44,55,66]   d = [00,11,22,34,43,56,65]   e = [00,11,22,33,45,56,64]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,21,33,44,55,66]   c = [03,10,20,34,45,56,62]   (31)
   a = [00,10,22,33,44,55,66]   b = [00,12,21,33,45,56,64]   c = [04,14,22,36,43,55,61]   (29)
   a = [00,10,22,33,44,56,65]   b = [01,12,20,34,45,53,66]   c = [03,13,22,30,44,55,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,21,34,43,56,65]   c = [03,13,22,31,45,54,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,21,34,45,56,63]   c = [03,13,22,35,44,51,66]   (30)
   a = [00,10,22,33,44,55,66]   b = [00,12,21,34,45,56,63]   c = [03,13,22,35,44,51,66]   d = [00,11,22,35,46,53,64]   (29)
   a = [00,10,22,33,44,55,66]   b = [01,12,20,33,44,55,66]   c = [03,13,22,31,44,55,66]   d = [00,11,22,34,43,55,66]   e = [00,11,22,33,45,54,66]   f = [00,11,22,33,44,56,65]   (29)
   a = [00,10,22,33,44,55,66]   b = [01,12,20,33,44,55,66]   c = [03,13,22,31,44,55,66]   d = [00,11,22,34,43,56,65]   e = [00,11,22,33,45,56,64]   (29)
   a = [00,10,22,33,44,55,66]   b = [01,12,20,33,45,56,64]   c = [04,14,22,36,40,55,63]   (29)
   a = [00,10,22,33,44,56,65]   b = [02,10,21,33,44,55,66]   c = [03,13,22,30,44,55,66]   d = [00,11,22,34,43,55,66]   e = [00,11,22,33,45,54,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [02,10,21,33,44,55,66]   c = [03,13,22,30,44,55,66]   d = [00,11,22,34,43,56,65]   e = [00,11,22,33,45,56,64]   (29)
   a = [00,10,23,32,42,56,65]   b = [01,13,25,34,41,56,62]   c = [00,11,26,33,44,52,65]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,10,21,33,45,56,64]   c = [04,14,22,35,40,53,66]   (30)
   a = [00,10,22,33,44,55,66]   b = [02,10,21,33,45,56,64]   c = [04,14,22,33,40,55,66]   d = [00,11,22,35,44,53,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,10,21,33,45,56,64]   c = [04,14,22,33,40,55,66]   d = [00,11,22,36,44,55,63]   (29)
   a = [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [02,11,23,34,40,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [02,11,24,33,40,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [00,11,24,32,43,56,65]   d = [02,11,24,30,43,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [00,11,24,32,43,56,65]   d = [03,11,22,30,44,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [00,11,24,32,43,56,65]   d = [04,11,22,30,43,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [00,11,24,33,42,56,65]   d = [02,11,23,30,44,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [00,11,24,33,42,56,65]   d = [03,11,22,30,44,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [00,15,22,33,44,51,66]   c = [00,11,24,33,42,56,65]   d = [04,11,22,30,43,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [02,10,21,34,45,53,66]   c = [04,14,22,33,40,55,66]   (30)
   a = [00,11,23,34,45,52,62]   b = [00,15,23,32,44,51,66]   c = [00,11,24,32,43,56,65]   d = [02,11,23,30,44,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [00,15,23,32,44,51,66]   c = [00,11,24,32,43,56,65]   d = [03,11,22,30,44,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [00,15,23,32,44,51,66]   c = [00,11,24,33,42,56,65]   d = [03,11,22,30,44,55,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,22,33,44,55,66]   c = [03,14,25,30,41,52,66]   d = [06,13,23,32,45,54,60]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,22,33,44,55,66]   c = [03,14,25,30,41,52,66]   d = [05,15,26,34,43,50,62]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,36,44,52,65]   c = [00,14,22,33,41,55,66]   d = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,36,44,52,65]   c = [00,14,22,33,41,55,66]   d = [01,10,22,33,44,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,36,44,52,65]   c = [01,14,22,33,40,55,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,23,32,44,55,66]   c = [01,10,22,34,43,55,66]   d = [04,14,25,36,40,52,63]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,23,32,44,55,66]   c = [01,10,22,34,43,55,66]   d = [04,14,22,33,40,56,65]   e = [00,11,25,33,44,52,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,23,32,44,55,66]   c = [02,13,20,31,44,55,66]   d = [04,14,22,33,40,55,66]   e = [00,11,22,33,45,54,66]   f = [00,11,22,33,44,56,65]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,23,32,44,56,65]   c = [01,10,22,34,43,55,66]   d = [00,11,25,33,44,52,66]   e = [04,14,22,33,40,56,65]   (29)
   a = [00,10,22,33,44,56,65]   b = [02,11,20,33,44,55,66]   c = [01,10,22,33,44,55,66]   d = [03,13,22,30,44,55,66]   e = [00,11,22,34,43,55,66]   f = [00,11,22,33,45,54,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [02,11,20,33,44,55,66]   c = [01,10,22,33,44,55,66]   d = [03,13,22,30,44,55,66]   e = [00,11,22,34,43,56,65]   f = [00,11,22,33,45,56,64]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,23,34,42,55,66]   c = [04,14,25,36,41,53,62]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,12,23,34,45,52,66]   c = [01,10,24,33,42,56,65]   d = [06,16,23,34,42,55,60]   (29)
   a = [00,10,22,34,43,56,65]   b = [00,12,21,35,46,53,64]   c = [03,13,22,34,41,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [02,15,20,33,44,51,66]   c = [02,11,20,33,44,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [02,15,20,33,44,51,66]   c = [02,11,23,30,44,56,65]   (29)
   a = [00,10,22,33,44,56,65]   b = [02,13,21,30,44,55,66]   c = [00,11,24,33,42,55,66]   d = [05,15,22,33,44,56,60]   (29)
   a = [00,10,22,33,44,56,65]   b = [02,13,21,30,44,55,66]   c = [05,15,24,33,42,50,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,36,44,52,65]   c = [00,14,22,33,41,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,36,44,52,65]   c = [01,14,22,33,40,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,15,20,32,44,51,66]   c = [00,11,24,32,43,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,15,20,32,44,51,66]   c = [02,11,20,33,44,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,15,20,32,44,51,66]   c = [02,11,20,34,43,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,15,20,32,44,51,66]   c = [03,11,20,32,44,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,15,20,32,44,51,66]   c = [03,11,20,34,42,56,65]   (29)
   a = [00,10,22,34,43,56,65]   b = [03,15,22,34,46,51,60]   c = [02,12,20,33,44,55,66]   (30)
   a = [00,10,22,34,43,56,65]   b = [03,15,22,34,46,51,60]   c = [02,12,20,34,43,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,15,22,30,44,51,66]   c = [00,11,24,33,42,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,15,22,30,44,51,66]   c = [02,11,20,33,44,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,15,22,30,44,51,66]   c = [02,11,20,34,43,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,15,22,30,44,51,66]   c = [02,11,24,30,43,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [03,15,22,30,44,51,66]   c = [03,11,20,34,42,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,20,32,43,51,66]   c = [00,11,22,33,44,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,20,32,43,51,66]   c = [00,11,22,34,43,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,20,32,43,51,66]   c = [03,11,22,30,44,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,20,33,42,51,66]   c = [00,11,22,33,44,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,20,33,42,51,66]   c = [00,11,22,34,43,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,20,33,42,51,66]   c = [00,11,23,32,44,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,20,33,42,51,66]   c = [03,11,22,30,44,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,12,21,34,43,56,65]   d = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,12,21,34,43,56,65]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,12,21,34,43,56,65]   d = [02,10,21,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,12,21,34,43,56,65]   d = [02,11,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,11,25,36,44,52,63]   d = [01,14,22,33,40,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,11,25,36,44,52,63]   d = [00,14,22,33,41,55,66]   e = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,11,25,36,44,52,63]   d = [00,14,22,33,41,55,66]   e = [01,10,23,32,44,55,62]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,11,25,36,44,52,63]   d = [00,14,22,33,41,55,66]   e = [01,10,22,33,45,54,64]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,11,25,36,44,52,63]   d = [00,14,22,33,41,55,66]   e = [01,10,22,33,44,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [01,10,25,36,44,52,63]   d = [00,14,22,33,41,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [01,10,25,36,44,52,63]   d = [01,14,22,33,40,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,22,30,43,51,66]   c = [00,11,23,32,44,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,22,30,43,51,66]   c = [00,11,23,34,42,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,22,30,43,51,66]   c = [02,11,20,33,44,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,22,30,43,51,66]   c = [02,11,20,34,43,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,22,30,43,51,66]   c = [03,11,20,32,44,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,11,22,34,43,56,65]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,11,22,34,43,56,65]   d = [00,12,21,33,44,55,66]   e = [02,11,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,11,22,34,43,56,65]   d = [00,12,21,33,44,55,66]   e = [01,10,23,32,44,55,62]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,11,22,34,43,56,65]   d = [00,12,21,33,44,55,66]   e = [01,10,22,33,45,54,64]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,11,22,34,43,56,65]   d = [00,12,21,33,44,55,66]   e = [01,10,22,33,44,55,66]   (30)
   a = [00,11,23,34,45,52,62]   b = [04,15,22,30,43,51,66]   c = [03,11,20,34,42,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,22,30,43,51,66]   c = [04,11,23,30,42,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [01,10,22,34,43,56,65]   d = [00,12,21,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [01,10,22,34,43,56,65]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,14,25,36,41,52,63]   d = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,14,25,36,41,52,63]   d = [01,14,22,33,40,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,14,25,36,41,52,63]   d = [04,10,22,33,41,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,23,32,44,55,62]   c = [00,14,25,36,41,52,63]   d = [04,11,22,33,40,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,22,33,40,51,66]   c = [03,11,20,32,44,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,10,23,34,42,55,60]   c = [05,16,24,33,42,50,61]   (30)
   a = [00,11,23,34,45,52,62]   b = [01,10,23,34,42,55,60]   c = [05,16,24,33,42,50,61]   d = [00,11,23,34,42,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,10,23,34,42,55,60]   c = [05,16,24,33,42,50,61]   d = [00,11,24,32,43,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,10,23,34,42,55,60]   c = [05,16,24,33,42,50,61]   d = [00,11,24,33,42,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [04,15,23,30,42,51,66]   c = [04,11,23,30,42,56,65]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,10,23,34,42,55,60]   c = [05,16,22,34,43,50,61]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,10,23,34,42,55,60]   c = [05,16,23,32,44,50,61]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,10,23,34,42,55,60]   c = [05,16,24,32,43,50,61]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,13,20,34,43,56,65]   c = [03,14,25,30,41,52,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,13,20,34,43,56,65]   c = [03,15,22,30,46,51,64]   (30)
   a = [00,10,22,33,44,56,65]   b = [00,12,23,32,44,55,66]   c = [01,10,22,34,43,55,66]   d = [04,14,25,33,40,52,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,23,32,44,55,66]   c = [01,10,22,34,43,55,66]   d = [00,10,25,33,44,52,66]   e = [04,14,22,33,40,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,23,32,44,55,66]   c = [01,10,22,34,43,55,66]   d = [00,11,25,33,44,52,66]   e = [04,14,22,33,40,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,23,32,44,55,66]   c = [01,10,25,34,43,52,66]   d = [04,14,22,33,40,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,23,32,44,56,65]   c = [01,10,22,34,43,55,66]   d = [00,11,25,33,44,52,66]   e = [04,14,22,33,40,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,10,24,32,43,55,60]   c = [05,16,22,33,44,50,61]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,10,24,32,43,55,60]   c = [05,16,23,32,44,50,61]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,10,24,32,43,55,60]   c = [05,16,24,32,43,50,61]   (29)
   a = [00,11,23,34,45,52,62]   b = [01,10,24,32,43,55,60]   c = [05,16,24,33,42,50,61]   (29)
   a = [00,12,21,31,45,56,64]   b = [03,14,20,32,45,56,61]   c = [02,14,20,33,45,56,61]   (29)
   a = [00,12,21,31,45,56,64]   b = [03,14,20,32,45,56,61]   c = [00,11,22,33,46,54,65]   (29)
   a = [00,12,21,31,45,56,64]   b = [03,14,20,32,45,56,61]   c = [00,11,22,33,46,55,64]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,23,35,44,56,62]   c = [01,10,22,33,46,55,64]   d = [04,14,22,33,40,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,23,35,44,56,62]   c = [01,10,23,32,46,55,64]   d = [04,14,22,33,40,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,25,32,44,53,66]   c = [01,10,25,34,43,52,66]   d = [04,14,22,33,40,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,25,32,44,53,66]   c = [01,10,25,34,43,52,66]   d = [04,14,25,33,40,52,66]   (29)
   a = [00,10,22,33,45,54,64]   b = [01,15,22,33,44,56,61]   c = [00,11,22,34,43,55,66]   d = [00,11,23,32,44,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,25,32,44,56,63]   c = [01,10,25,34,43,52,66]   d = [04,14,22,33,40,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,25,32,44,56,63]   c = [01,10,25,34,43,52,66]   d = [04,14,25,33,40,52,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,25,32,44,56,63]   c = [01,10,26,34,43,55,62]   d = [04,14,22,33,40,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,25,32,44,56,63]   c = [01,10,26,34,43,55,62]   d = [04,14,25,33,40,56,62]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,34,43,55,61]   c = [03,15,26,30,44,51,62]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,34,43,55,61]   c = [00,15,26,33,44,51,62]   d = [03,12,21,30,44,55,61]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,34,43,55,61]   c = [00,15,26,33,44,51,62]   d = [04,12,21,33,40,55,61]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,34,43,55,61]   c = [00,15,26,33,44,51,62]   d = [03,11,22,30,44,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,34,43,55,61]   c = [00,15,26,33,44,51,62]   d = [03,11,22,34,40,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,34,43,55,61]   c = [00,15,26,33,44,51,62]   d = [04,11,22,30,43,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,34,43,55,61]   c = [00,15,26,33,44,51,62]   d = [04,11,22,33,40,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,25,32,44,56,63]   c = [01,10,22,34,43,55,66]   d = [04,14,22,33,40,55,66]   e = [00,11,26,33,44,52,65]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,12,25,32,44,56,63]   c = [01,10,22,34,43,55,66]   d = [04,14,22,33,40,55,66]   e = [00,11,26,33,44,55,62]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,25,36,44,51,63]   c = [04,15,23,32,40,51,62]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,25,36,44,51,63]   c = [00,15,23,32,44,51,62]   d = [04,11,22,33,45,50,60]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,25,36,44,51,63]   c = [00,15,23,32,44,51,62]   d = [05,11,22,33,40,54,64]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,25,36,44,51,63]   c = [00,15,23,32,44,51,62]   d = [05,11,22,33,44,50,60]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,25,36,44,51,63]   c = [00,15,23,32,44,51,62]   d = [04,11,22,33,40,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [00,12,25,36,44,51,63]   c = [00,15,23,32,44,51,62]   d = [04,11,22,33,40,55,66]   e = [00,15,22,33,44,51,61]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [01,10,22,34,43,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [01,12,20,34,43,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [02,10,21,34,43,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [02,11,20,34,43,56,65]   (30)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [02,11,20,34,43,56,65]   d = [01,12,23,30,44,55,60]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [04,11,22,30,43,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [00,11,22,34,43,56,65]   d = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [00,11,22,34,43,56,65]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [00,11,22,34,43,56,65]   d = [02,10,21,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [00,11,22,34,43,56,65]   d = [02,11,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [00,12,21,34,43,56,65]   d = [02,10,23,31,44,55,61]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [00,12,21,34,43,56,65]   d = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [00,12,21,34,43,56,65]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [00,12,21,34,43,56,65]   d = [02,10,21,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,23,31,44,55,61]   c = [00,12,21,34,43,56,65]   d = [02,11,20,33,44,55,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [05,15,22,34,43,51,66]   (30)
   a = [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [05,15,22,34,43,51,66]   d = [01,11,22,33,44,55,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [05,15,24,33,42,50,66]   d = [01,11,22,33,44,55,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [05,15,24,33,42,50,66]   d = [01,10,22,33,44,55,66]   (30)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,33,45,54,66]   c = [01,10,24,36,42,55,63]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,33,45,54,66]   c = [01,10,24,36,42,55,63]   d = [02,12,20,36,44,55,63]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,33,45,54,66]   c = [01,10,22,34,43,55,66]   d = [03,13,25,30,44,52,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,33,45,54,66]   c = [01,10,22,34,43,55,66]   d = [03,13,26,30,44,55,62]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,33,45,54,66]   c = [01,10,22,34,43,55,66]   d = [03,13,22,30,44,55,66]   e = [00,10,25,33,44,52,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,33,45,54,66]   c = [01,10,22,34,43,55,66]   d = [03,13,22,30,44,55,66]   e = [00,10,26,33,44,55,62]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,33,45,54,66]   c = [01,10,22,34,43,55,66]   d = [03,13,22,30,44,55,66]   e = [00,11,25,33,44,52,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,33,45,54,66]   c = [01,10,22,34,43,55,66]   d = [03,13,22,30,44,55,66]   e = [00,11,26,33,44,55,62]   (30)
   a = [00,11,22,33,45,54,64]   b = [01,15,24,36,42,50,63]   c = [05,13,22,31,44,50,61]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,15,24,36,42,50,63]   c = [05,13,24,31,42,50,61]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,33,45,56,64]   c = [01,10,24,36,42,55,63]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,13,21,30,44,55,66]   c = [00,11,24,33,42,55,66]   d = [05,15,22,33,44,50,66]   e = [00,11,22,33,44,56,65]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,13,21,30,44,56,65]   c = [00,11,24,33,42,55,66]   d = [05,15,22,33,44,56,60]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,13,21,30,44,56,65]   c = [05,15,24,33,42,50,66]   (31)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,34,45,53,66]   c = [01,10,24,33,42,55,66]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,34,45,53,66]   c = [01,10,24,35,42,53,66]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,34,45,53,66]   c = [01,10,24,35,42,53,66]   d = [02,12,20,35,44,53,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,34,45,56,63]   c = [01,10,24,33,42,55,66]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,34,45,56,63]   c = [01,10,24,35,42,53,66]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,34,45,56,63]   c = [01,10,24,35,42,53,66]   d = [02,12,20,35,44,56,63]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,35,46,53,64]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,35,46,53,64]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,46,55,64]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,35,46,53,64]   c = [01,10,23,32,46,55,64]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,35,46,53,64]   c = [01,10,23,32,46,55,64]   d = [02,12,20,33,46,55,64]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,35,46,54,63]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,35,46,54,63]   c = [01,10,23,32,44,56,65]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,35,46,54,63]   c = [01,10,23,32,44,56,65]   d = [02,12,20,33,46,54,65]   (29)
   a = [00,10,22,33,44,56,65]   b = [00,15,22,35,46,54,63]   c = [01,10,23,32,45,54,66]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,22,33,40,56,65]   c = [03,14,25,30,41,56,62]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,22,33,40,56,65]   c = [05,12,21,34,43,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,22,33,40,56,65]   c = [03,14,22,30,41,55,66]   d = [00,11,25,33,44,52,66]   (30)
   a = [00,11,23,32,42,56,65]   b = [01,10,22,33,40,56,65]   c = [03,14,22,30,41,55,66]   d = [00,11,25,33,44,52,66]   e = [00,11,26,33,44,55,62]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,22,33,40,56,65]   c = [03,14,22,30,41,55,66]   d = [00,11,25,33,44,56,62]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,22,33,40,56,65]   c = [03,14,22,30,41,56,65]   d = [00,11,25,33,44,52,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,22,33,40,56,65]   c = [03,14,22,30,41,56,65]   d = [00,11,25,33,44,56,62]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,22,33,40,56,65]   c = [00,12,21,34,43,55,66]   d = [05,11,22,33,44,50,66]   (30)
   a = [00,11,23,32,42,56,65]   b = [01,10,22,33,40,56,65]   c = [00,12,21,34,43,55,66]   d = [05,11,22,33,44,50,66]   e = [06,11,22,33,44,55,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,22,33,40,56,65]   c = [00,12,21,34,43,55,66]   d = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,22,33,40,56,65]   c = [00,12,21,34,43,56,65]   d = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,22,33,40,56,65]   c = [00,12,21,34,43,56,65]   d = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,14,22,30,43,55,66]   c = [00,11,25,33,44,52,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,14,22,30,43,55,66]   c = [00,11,25,33,44,56,62]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,14,22,30,43,56,65]   c = [00,11,25,33,44,52,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,14,22,30,43,56,65]   c = [00,11,25,33,44,56,62]   (29)
   a = [00,11,23,34,45,52,62]   b = [05,16,22,33,40,54,61]   c = [01,10,22,33,44,55,66]   (29)
   a = [00,10,22,34,43,56,65]   b = [00,13,22,34,45,53,66]   c = [01,10,25,33,44,56,62]   d = [02,12,20,33,44,56,65]   (29)
   a = [00,10,22,34,43,56,65]   b = [00,13,22,34,45,56,63]   c = [01,10,26,33,44,55,62]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,11,23,34,45,52,62]   b = [05,16,23,32,40,54,61]   c = [01,10,22,33,44,55,66]   (29)
   a = [00,10,22,34,43,56,65]   b = [00,13,22,34,45,56,63]   c = [01,10,26,34,43,55,62]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,34,43,56,65]   b = [00,13,22,35,44,53,66]   c = [01,10,25,33,44,56,62]   d = [02,12,20,33,44,56,65]   (29)
   a = [00,10,22,33,45,56,64]   b = [02,10,21,34,45,56,63]   c = [03,13,22,30,45,56,64]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [02,14,20,33,41,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [02,14,23,30,41,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [00,16,22,35,44,53,61]   d = [02,11,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [05,16,22,33,44,50,61]   d = [00,11,22,34,43,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [05,16,22,33,44,50,61]   d = [00,11,22,34,43,55,66]   e = [00,11,24,33,42,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [05,16,22,33,44,50,61]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,45,54,64]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [05,16,22,33,44,50,61]   d = [00,11,23,34,42,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [05,16,23,32,44,50,61]   d = [00,11,22,34,43,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [05,16,23,32,44,50,61]   d = [00,11,23,34,42,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [00,14,22,33,41,56,65]   d = [02,11,20,33,44,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [00,14,22,33,41,56,65]   d = [02,11,20,33,44,55,66]   e = [03,11,22,30,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [00,14,22,33,41,56,65]   d = [02,11,20,33,44,55,66]   e = [00,11,23,32,45,54,64]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [00,14,22,33,41,56,65]   d = [02,11,23,30,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [00,14,23,32,41,56,65]   d = [02,11,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,32,44,55,60]   c = [00,14,23,32,41,56,65]   d = [02,11,23,30,44,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,25,33,40,52,66]   c = [03,14,22,30,41,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,25,33,40,52,66]   c = [03,14,22,30,41,56,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,25,33,40,52,66]   c = [03,14,26,30,41,52,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,25,33,40,56,62]   c = [03,14,22,30,41,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,25,33,40,56,62]   c = [03,14,22,30,41,56,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,25,33,40,56,62]   c = [03,14,25,30,41,52,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,34,42,55,60]   c = [05,16,22,33,44,50,61]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,23,34,42,55,60]   c = [05,16,23,32,44,50,61]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,42,54,63]   c = [00,11,23,32,45,54,62]   d = [00,15,22,33,44,51,61]   e = [01,10,22,33,44,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,25,36,40,52,63]   c = [03,14,22,30,41,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,10,25,36,40,52,63]   c = [03,14,22,30,41,56,65]   (30)
   a = [00,11,23,32,42,56,65]   b = [01,10,25,36,40,52,63]   c = [03,14,22,30,41,56,65]   d = [00,11,22,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,14,25,31,43,52,66]   c = [01,10,22,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,14,25,31,43,52,66]   c = [04,11,22,33,40,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,14,25,31,43,52,66]   c = [00,11,22,33,44,56,65]   d = [03,14,25,31,40,52,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,14,25,31,43,52,66]   c = [00,11,22,33,44,56,65]   d = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,14,25,31,43,52,66]   c = [00,11,22,33,44,56,65]   d = [03,11,22,30,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,14,25,31,43,52,66]   c = [00,11,22,33,44,56,65]   d = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,23,32,44,55,60]   c = [05,16,22,33,44,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,23,32,44,55,60]   c = [05,16,22,34,43,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,23,32,44,55,60]   c = [05,16,23,32,44,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,23,32,44,55,60]   c = [05,16,23,34,42,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,14,25,33,41,52,66]   c = [03,10,22,31,44,56,65]   (30)
   a = [00,11,22,34,45,53,63]   b = [00,14,25,33,41,52,66]   c = [03,10,22,31,44,56,65]   d = [00,13,22,31,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,14,25,33,41,52,66]   c = [03,10,22,31,44,56,65]   d = [00,14,22,33,41,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,14,25,33,41,52,66]   c = [03,10,22,31,44,56,65]   d = [03,10,22,31,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,14,25,33,41,52,66]   c = [03,10,22,31,44,56,65]   d = [03,10,22,34,41,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,14,25,33,41,52,66]   c = [03,10,22,31,44,56,65]   d = [03,11,22,34,40,55,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,13,24,30,45,56,61]   c = [00,11,22,32,44,55,66]   (30)
   a = [00,10,22,33,44,55,66]   b = [02,13,24,30,45,56,61]   c = [00,11,22,33,44,55,63]   (30)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,51,62]   c = [01,10,22,33,44,55,66]   d = [00,16,25,34,43,51,62]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,51,62]   c = [01,10,22,33,44,55,66]   d = [00,11,22,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,51,62]   c = [01,10,22,33,44,55,66]   d = [00,11,22,34,43,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,51,62]   c = [01,10,22,33,44,55,66]   d = [00,12,21,33,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,51,62]   c = [01,10,22,33,44,55,66]   d = [00,12,21,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,51,62]   c = [01,10,22,33,44,55,66]   d = [00,12,21,34,43,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,51,62]   c = [01,10,22,33,44,55,66]   d = [00,12,21,34,43,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,51,62]   c = [02,10,21,33,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,33,44,55,66]   (30)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,33,44,55,66]   d = [00,15,26,34,43,52,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,33,44,55,66]   d = [00,16,25,34,43,52,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,33,44,55,66]   d = [00,11,22,35,43,54,64]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,33,44,55,66]   d = [00,11,22,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,33,44,55,66]   d = [00,11,22,34,43,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,33,44,55,66]   d = [00,12,21,33,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,33,44,55,66]   d = [00,12,21,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,33,44,55,66]   d = [00,12,21,34,43,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,33,44,55,66]   d = [00,12,21,34,43,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,34,43,55,66]   (30)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,34,43,55,66]   d = [00,16,25,34,43,52,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,33,44,52,61]   c = [02,11,20,34,43,55,66]   d = [00,11,22,35,43,54,64]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,51,62]   c = [01,10,22,33,44,55,66]   d = [00,11,22,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,51,62]   c = [01,10,22,33,44,55,66]   d = [00,11,22,34,43,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,51,62]   c = [01,10,22,33,44,55,66]   d = [00,12,21,33,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,51,62]   c = [01,10,22,33,44,55,66]   d = [00,12,21,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,51,62]   c = [02,10,21,33,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,52,61]   c = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,52,61]   c = [02,11,20,33,44,55,66]   (30)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,52,61]   c = [02,11,20,33,44,55,66]   d = [00,11,22,35,43,54,64]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,52,61]   c = [02,11,20,33,44,55,66]   d = [00,11,22,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,52,61]   c = [02,11,20,33,44,55,66]   d = [00,11,22,34,43,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,52,61]   c = [02,11,20,33,44,55,66]   d = [00,12,21,33,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,52,61]   c = [02,11,20,33,44,55,66]   d = [00,12,21,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,15,26,34,43,52,61]   c = [02,11,20,34,43,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,24,35,42,53,60]   c = [05,16,22,33,44,50,61]   (30)
   a = [00,11,22,34,45,53,63]   b = [01,10,23,34,42,55,60]   c = [05,16,22,33,44,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,23,34,42,55,60]   c = [05,16,22,34,43,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,23,34,42,55,60]   c = [05,16,23,34,42,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,23,34,42,55,60]   c = [05,16,24,33,42,50,61]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,55,66]   c = [05,11,26,33,44,50,62]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,55,66]   c = [00,11,25,33,44,52,66]   d = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,55,66]   c = [00,11,25,33,44,52,66]   d = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,55,66]   c = [00,11,25,33,44,52,66]   d = [06,11,22,33,44,50,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,55,66]   c = [00,11,25,33,44,52,66]   d = [06,11,22,33,44,55,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,55,66]   c = [00,11,25,33,44,52,66]   d = [06,11,22,34,43,55,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,55,66]   c = [02,11,20,33,44,55,66]   d = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,55,66]   c = [02,11,20,33,44,55,66]   d = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,55,66]   c = [02,11,20,33,44,56,65]   d = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,55,66]   c = [02,11,20,33,44,56,65]   d = [05,11,22,33,44,56,60]   (29)
   a = [00,10,23,32,45,56,64]   b = [01,10,24,34,42,55,66]   c = [03,11,22,30,44,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,56,65]   c = [02,11,20,33,44,55,66]   d = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,56,65]   c = [02,11,20,33,44,55,66]   d = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,56,65]   c = [02,11,20,33,44,56,65]   d = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,14,22,31,43,56,65]   c = [02,11,20,33,44,56,65]   d = [05,11,22,33,44,56,60]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,13,25,30,44,52,66]   c = [00,13,22,31,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,13,25,30,44,52,66]   c = [00,14,22,31,43,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,14,25,30,43,52,66]   c = [00,13,22,31,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,14,25,30,43,52,66]   c = [03,11,22,30,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,14,25,33,40,52,66]   c = [00,14,22,31,43,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [00,11,22,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [00,11,22,34,43,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [00,13,22,31,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [01,10,22,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [01,10,22,34,43,56,65]   (30)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [01,10,22,34,43,56,65]   d = [01,13,22,34,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [01,10,22,34,43,56,65]   d = [03,11,22,30,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,30,41,52,66]   c = [03,11,22,34,40,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [00,11,22,33,44,56,65]   (30)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [00,11,22,33,44,56,65]   d = [01,10,22,33,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [00,11,22,33,44,56,65]   d = [03,11,22,34,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [00,11,22,33,44,56,65]   d = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [00,11,22,34,43,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [01,10,22,33,44,56,65]   (30)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [01,10,22,33,44,56,65]   d = [01,10,22,34,43,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [01,10,22,33,44,56,65]   d = [01,13,22,30,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [01,10,22,33,44,56,65]   d = [03,11,22,30,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [01,10,22,33,44,56,65]   d = [03,11,22,34,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [01,10,22,34,43,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [03,14,25,31,40,52,66]   c = [04,11,22,33,40,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,24,32,43,55,60]   c = [05,16,22,34,43,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,24,32,43,55,60]   c = [05,16,23,34,42,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,24,32,43,55,60]   c = [05,16,24,32,43,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,24,32,43,55,60]   c = [05,16,24,33,42,50,61]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,12,23,30,44,55,60]   c = [00,11,22,34,43,56,65]   (30)
   a = [00,11,22,33,45,54,64]   b = [01,12,23,30,44,55,60]   c = [00,11,22,34,43,56,65]   d = [01,10,22,34,43,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,12,23,30,44,55,60]   c = [00,12,21,34,43,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,12,23,30,44,55,60]   c = [01,10,22,34,43,56,65]   (30)
   a = [00,11,22,33,45,54,64]   b = [01,12,23,30,44,55,60]   c = [01,12,20,34,43,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,12,23,30,44,55,60]   c = [02,10,21,34,43,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,12,23,30,44,55,60]   c = [02,11,20,34,43,56,65]   (30)
   a = [00,11,22,33,45,54,64]   b = [01,12,23,30,44,55,60]   c = [02,11,20,34,43,56,65]   d = [01,12,20,33,45,54,64]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,12,23,30,44,55,60]   c = [02,11,20,34,43,56,65]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,12,23,30,44,55,60]   c = [02,11,20,34,43,56,65]   d = [02,10,21,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,12,23,30,44,55,60]   c = [02,11,20,34,43,56,65]   d = [02,11,20,33,44,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,14,25,30,43,56,62]   c = [00,11,22,33,44,56,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,14,25,30,43,56,62]   c = [00,11,25,33,44,52,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,14,25,30,43,56,62]   c = [00,11,25,33,44,56,62]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,14,25,30,43,56,62]   c = [00,11,26,33,44,52,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,14,25,30,43,56,62]   c = [00,11,26,33,44,55,62]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,24,33,42,55,60]   c = [05,16,22,33,44,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,24,33,42,55,60]   c = [05,16,22,34,43,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,24,33,42,55,60]   c = [05,16,23,34,42,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,10,24,33,42,55,60]   c = [05,16,24,33,42,50,61]   (29)
   a = [00,11,23,32,42,56,65]   b = [02,13,20,35,41,54,66]   c = [00,11,22,34,43,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [02,14,25,31,43,50,66]   c = [02,11,25,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [02,14,25,31,43,50,66]   c = [02,11,25,34,43,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [02,14,25,31,43,50,66]   c = [02,11,25,34,43,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [02,14,25,31,43,50,66]   c = [02,13,25,31,44,50,66]   (30)
   a = [00,10,22,33,45,56,64]   b = [00,12,24,33,45,52,66]   c = [01,10,22,35,44,56,63]   d = [03,13,22,30,44,56,65]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,12,24,33,45,56,62]   c = [01,10,22,36,44,55,63]   d = [03,13,22,30,44,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [02,14,20,35,41,53,66]   c = [00,11,22,34,43,55,66]   (31)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,43,55,66]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,43,55,66]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,44,56,65]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,43,55,66]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,45,54,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,43,55,66]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,46,55,64]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,43,55,66]   c = [01,10,23,32,44,56,65]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,43,55,66]   c = [01,10,23,32,44,56,65]   d = [02,12,20,33,44,56,65]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,43,56,65]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,43,56,65]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,44,56,65]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,43,56,65]   c = [01,10,23,32,44,56,65]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,43,56,65]   c = [01,10,23,32,44,56,65]   d = [02,12,20,33,44,56,65]   (29)
   a = [00,10,22,33,45,56,64]   b = [02,10,23,31,44,56,65]   c = [06,16,22,33,44,50,65]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,45,53,66]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,45,54,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,45,53,66]   c = [01,10,23,32,45,54,66]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,45,53,66]   c = [01,10,23,32,45,54,66]   d = [02,12,20,33,45,54,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,45,56,63]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,44,55,66]   e = [00,11,22,33,46,54,65]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,45,56,63]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,44,55,66]   e = [00,11,22,33,46,55,64]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,45,56,63]   c = [01,10,23,32,45,54,66]   d = [02,12,20,33,45,54,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,45,56,63]   c = [01,10,23,32,46,55,64]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,46,53,65]   c = [01,10,23,32,45,54,66]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,46,53,65]   c = [01,10,23,32,45,54,66]   d = [02,12,20,33,46,54,65]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,46,53,65]   c = [01,10,23,32,46,55,64]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,46,53,65]   c = [01,10,23,32,46,55,64]   d = [02,12,20,33,46,55,64]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,46,55,63]   c = [01,10,23,32,44,55,66]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,46,55,63]   c = [01,10,23,32,44,56,65]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,46,55,63]   c = [01,10,23,32,46,55,64]   d = [02,12,20,33,44,55,66]   (29)
   a = [00,10,22,33,45,56,64]   b = [00,14,22,34,46,55,63]   c = [01,10,23,32,46,55,64]   d = [02,12,20,33,46,55,64]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,12,20,33,44,55,60]   c = [05,11,26,33,44,50,62]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,12,20,33,44,55,60]   c = [00,11,23,32,44,56,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,12,21,35,43,56,64]   c = [01,10,23,32,42,56,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,35,41,54,66]   c = [02,11,20,33,44,55,66]   (29)
   a = [00,10,23,32,42,56,65]   b = [00,14,22,33,41,55,66]   c = [01,11,22,34,43,55,66]   d = [00,11,25,33,44,52,66]   (29)
   a = [00,10,23,32,42,56,65]   b = [00,14,25,33,41,52,66]   c = [01,11,22,34,43,55,66]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,13,24,31,40,55,66]   c = [02,14,20,34,43,55,66]   d = [05,15,22,33,44,50,66]   e = [00,11,22,33,44,56,65]   (29)
   a = [01,10,20,34,43,56,65]   b = [01,10,23,34,43,56,65]   c = [05,13,24,31,42,50,66]   (30)
   a = [01,10,20,34,43,56,65]   b = [01,10,23,34,43,56,65]   c = [04,12,21,35,40,53,66]   (30)
   a = [01,10,20,34,43,56,65]   b = [01,10,23,34,45,56,63]   c = [06,12,21,33,44,55,60]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,53,66]   c = [00,11,22,33,44,56,65]   d = [00,12,24,33,41,55,66]   e = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,53,66]   c = [00,11,22,33,44,56,65]   d = [00,11,24,33,42,55,66]   e = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,53,66]   c = [00,11,22,33,44,56,65]   d = [00,11,24,33,42,55,66]   e = [00,12,21,33,44,55,66]   f = [02,11,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,53,66]   c = [00,11,22,33,44,56,65]   d = [00,11,24,33,42,55,66]   e = [00,12,21,33,44,55,66]   f = [01,10,22,33,44,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,53,66]   c = [00,11,22,33,44,56,65]   d = [01,10,24,33,42,55,66]   e = [00,12,21,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,53,66]   c = [00,11,22,33,44,56,65]   d = [01,10,24,33,42,55,66]   e = [01,12,20,33,44,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,53,66]   c = [00,11,22,33,44,56,65]   d = [01,10,24,33,42,55,66]   e = [01,12,20,33,44,55,66]   f = [02,10,21,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,53,66]   c = [00,12,21,33,44,56,65]   d = [04,11,22,33,40,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,53,66]   c = [00,12,21,33,44,56,65]   d = [04,11,22,33,40,55,66]   e = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,53,66]   c = [00,12,21,33,44,56,65]   d = [04,12,21,33,40,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,53,66]   c = [00,12,21,33,44,56,65]   d = [04,12,21,33,40,55,66]   e = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,24,35,42,53,66]   c = [00,11,22,33,44,56,65]   d = [00,12,21,33,44,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,24,35,42,53,66]   c = [00,11,22,33,44,56,65]   d = [00,14,22,33,41,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,24,35,42,53,66]   c = [01,10,22,33,44,56,65]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,24,35,42,53,66]   c = [00,12,21,33,44,56,65]   d = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,24,35,42,53,66]   c = [00,12,21,33,44,56,65]   d = [02,10,21,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,24,35,42,53,66]   c = [00,12,21,33,44,56,65]   d = [04,10,22,33,41,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,52,63]   c = [00,13,21,32,44,55,66]   d = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,52,63]   c = [00,13,21,32,44,55,66]   d = [04,11,22,33,40,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,52,63]   c = [00,12,21,33,44,55,66]   d = [04,11,22,33,40,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,52,63]   c = [00,12,21,33,44,55,66]   d = [00,11,22,33,44,56,65]   e = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,52,63]   c = [00,12,21,33,44,55,66]   d = [00,11,23,32,44,55,66]   e = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,52,63]   c = [00,12,21,33,44,55,66]   d = [00,11,23,32,44,56,65]   e = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [03,14,22,30,41,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,12,23,31,44,55,66]   d = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,12,23,31,44,55,66]   d = [04,11,22,33,40,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,12,23,31,44,55,66]   d = [04,11,23,32,40,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,13,22,31,44,55,66]   d = [04,11,26,35,40,53,62]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,13,22,31,44,55,66]   d = [04,11,22,33,45,50,60]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,13,22,31,44,55,66]   d = [05,11,22,33,40,54,64]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,13,22,31,44,55,66]   d = [05,11,22,33,44,50,60]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,13,22,31,44,55,66]   d = [04,11,22,33,40,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,13,22,31,44,55,66]   d = [04,11,22,33,40,55,66]   e = [00,11,22,33,44,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,13,22,31,44,55,66]   d = [04,11,22,33,40,55,66]   e = [00,11,23,32,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,13,22,31,44,55,66]   d = [04,11,22,33,40,55,66]   e = [00,11,23,32,44,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,13,22,31,44,55,66]   d = [04,11,22,33,40,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,25,36,44,53,62]   c = [00,13,22,31,44,55,66]   d = [04,11,23,32,40,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,35,44,53,66]   c = [00,11,22,33,44,56,65]   d = [04,11,22,33,40,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,35,44,53,66]   c = [00,11,22,33,44,56,65]   d = [04,11,22,33,40,55,66]   e = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,35,44,53,66]   c = [00,11,22,33,44,56,65]   d = [04,12,21,33,40,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,35,44,53,66]   c = [00,11,22,33,44,56,65]   d = [04,12,21,33,40,55,66]   e = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,35,44,53,66]   c = [00,12,21,33,44,56,65]   d = [04,11,22,33,40,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,35,44,53,66]   c = [00,12,21,33,44,56,65]   d = [04,11,22,33,40,55,66]   e = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,35,44,53,66]   c = [00,12,21,33,44,56,65]   d = [04,12,21,33,40,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,35,44,53,66]   c = [00,12,21,33,44,56,65]   d = [04,12,21,33,40,55,66]   e = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,24,35,41,53,66]   c = [04,11,20,33,42,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,14,25,36,41,52,63]   c = [03,11,20,32,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,14,25,36,41,52,63]   c = [02,11,20,33,44,55,66]   d = [00,11,22,33,44,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,14,25,36,41,52,63]   c = [02,11,20,33,44,55,66]   d = [00,11,23,32,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,14,25,36,41,53,62]   c = [03,11,22,30,45,54,64]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,14,25,36,41,53,62]   c = [03,11,22,30,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,14,25,36,41,53,62]   c = [03,14,22,30,41,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,56,63]   c = [00,11,24,33,42,55,66]   d = [00,12,21,33,44,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,56,63]   c = [00,11,24,33,42,56,65]   d = [00,12,21,33,44,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,35,44,56,63]   c = [01,10,24,33,42,55,66]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,24,35,42,53,66]   c = [00,11,22,33,44,56,65]   d = [00,12,21,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,24,35,42,53,66]   c = [00,11,22,33,44,56,65]   d = [00,14,22,33,41,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,24,35,42,53,66]   c = [00,11,22,33,44,56,65]   d = [02,14,20,33,41,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,24,35,42,53,66]   c = [01,10,22,33,44,56,65]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,25,36,44,52,63]   c = [01,13,20,32,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,10,25,36,44,53,62]   c = [00,13,22,31,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,53,65]   c = [00,11,24,33,42,55,66]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,53,65]   c = [00,11,24,33,42,55,66]   d = [00,12,21,33,44,55,66]   e = [02,11,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,53,65]   c = [00,11,24,33,42,55,66]   d = [00,12,21,33,44,55,66]   e = [01,10,22,35,44,53,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,53,65]   c = [00,11,24,33,42,55,66]   d = [00,12,21,33,44,55,66]   e = [01,10,22,33,44,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,53,65]   c = [00,11,24,33,42,55,66]   d = [00,12,21,33,44,55,66]   e = [01,10,22,33,44,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,53,65]   c = [01,10,24,33,42,55,66]   d = [00,12,21,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,53,65]   c = [01,10,24,33,42,55,66]   d = [01,12,20,33,44,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,53,65]   c = [01,10,24,33,42,55,66]   d = [01,12,20,33,44,55,66]   e = [02,10,21,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,53,65]   c = [01,10,24,33,42,55,66]   d = [01,12,20,33,44,55,66]   e = [01,10,22,35,44,53,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,53,65]   c = [01,10,24,33,42,55,66]   d = [01,12,20,33,44,55,66]   e = [01,10,22,33,44,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,53,65]   c = [00,12,24,33,41,55,66]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,12,24,35,40,53,66]   c = [00,14,22,33,41,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,12,24,35,40,53,66]   c = [02,10,24,33,41,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [01,12,24,35,40,53,66]   c = [02,14,20,33,41,56,65]   (29)
   a = [00,10,22,33,45,54,64]   b = [00,16,22,33,44,55,61]   c = [01,11,22,33,44,56,65]   d = [00,11,22,34,43,55,66]   e = [00,11,23,32,44,55,66]   (29)
   a = [00,10,22,33,45,54,64]   b = [00,16,22,33,44,55,61]   c = [01,11,23,34,42,56,65]   (29)
   a = [00,10,22,33,45,54,64]   b = [00,16,23,32,44,55,61]   c = [01,11,22,34,43,56,65]   (29)
   a = [00,10,22,33,45,54,64]   b = [00,16,23,34,42,55,61]   c = [01,11,23,32,44,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,36,44,53,65]   c = [04,11,22,33,40,55,66]   d = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,36,44,53,65]   c = [04,11,22,33,40,55,66]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,36,44,53,65]   c = [04,12,21,33,40,55,66]   d = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,21,36,44,53,65]   c = [04,12,21,33,40,55,66]   d = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,26,33,44,51,65]   c = [03,11,22,30,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,26,33,44,51,65]   c = [03,11,22,34,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,26,33,44,51,65]   c = [04,11,22,30,43,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,26,33,44,51,65]   c = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,26,34,43,51,65]   c = [03,11,22,30,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,26,34,43,51,65]   c = [03,11,22,34,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,26,34,43,51,65]   c = [04,11,22,30,43,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,12,26,34,43,51,65]   c = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,13,26,31,44,52,65]   c = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,13,26,31,44,52,65]   c = [03,10,22,31,44,56,65]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,13,26,31,44,52,65]   c = [03,11,22,30,44,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,13,26,31,44,52,65]   c = [04,11,22,30,43,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [00,13,26,31,44,52,65]   c = [04,11,22,33,40,55,66]   (29)
   a = [00,10,23,32,42,56,65]   b = [01,13,22,34,41,55,66]   c = [00,11,25,33,44,52,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,24,35,41,56,63]   c = [02,11,20,33,45,54,64]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,24,35,41,56,63]   c = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,24,35,41,56,63]   c = [02,11,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [01,10,22,33,45,54,64]   (31)
   a = [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [01,10,22,33,44,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [01,10,22,33,44,55,66]   d = [00,12,24,35,41,53,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [01,12,20,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [02,11,20,33,44,55,66]   (30)
   a = [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [02,11,20,33,44,55,66]   d = [00,12,24,35,41,53,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [04,10,22,33,41,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,26,34,43,51,65]   c = [03,11,22,30,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,26,34,43,51,65]   c = [03,11,22,34,40,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,26,34,43,51,65]   c = [04,11,22,30,43,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,12,26,34,43,51,65]   c = [04,11,22,33,40,55,66]   (29)
   a = [00,12,21,31,45,56,64]   b = [02,11,20,33,44,55,66]   c = [00,11,23,32,44,55,66]   d = [00,14,22,33,46,55,61]   (29)
   a = [00,12,21,31,45,56,64]   b = [02,11,20,33,44,56,65]   c = [00,11,23,32,44,55,66]   d = [00,14,22,33,41,56,65]   (29)
   a = [00,12,21,31,45,56,64]   b = [02,11,20,33,44,56,65]   c = [00,11,23,32,44,56,65]   d = [00,14,22,33,41,56,65]   (29)
   a = [00,12,21,31,45,56,64]   b = [02,14,20,33,45,56,61]   c = [00,11,23,32,44,55,66]   (29)
   a = [00,12,21,31,45,56,64]   b = [02,14,20,33,46,51,65]   c = [00,11,23,32,44,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,15,22,33,41,56,60]   c = [02,11,20,34,43,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,15,22,33,41,56,60]   c = [02,11,20,34,43,56,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,15,22,33,41,56,60]   c = [02,16,20,34,43,51,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,15,22,33,41,56,60]   c = [02,16,20,34,43,55,61]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,15,22,33,45,56,60]   c = [00,12,21,34,43,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,15,22,33,45,56,60]   c = [00,12,21,34,43,56,65]   (30)
   a = [00,11,23,32,42,56,65]   b = [01,15,22,33,45,56,60]   c = [05,12,21,34,43,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [01,15,22,33,45,56,60]   c = [06,12,21,34,43,50,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,12,21,33,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,12,21,34,43,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,12,23,31,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,13,21,32,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,13,22,31,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,14,22,31,43,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,14,23,31,42,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,33,44,50,66]   c = [00,14,23,32,41,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,12,21,33,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,12,21,34,43,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,13,21,34,42,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,13,22,31,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,22,34,43,50,66]   c = [00,13,22,34,41,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,12,21,33,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,12,21,34,43,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,12,23,31,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,12,23,34,41,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,12,24,31,43,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,12,24,33,41,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,23,32,44,50,66]   c = [00,14,22,31,43,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,11,23,34,42,50,66]   c = [00,13,21,34,42,56,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [05,16,22,33,45,50,61]   c = [02,11,20,34,43,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [05,16,22,33,45,50,61]   c = [02,16,20,34,43,51,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [05,16,22,33,45,50,61]   c = [02,16,20,34,43,55,61]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,55,63]   c = [00,11,24,33,42,55,66]   d = [00,11,22,33,44,56,65]   e = [00,12,21,33,44,55,66]   f = [01,10,22,33,44,55,66]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,55,63]   c = [01,10,24,33,42,55,66]   d = [01,12,20,33,44,55,66]   e = [00,11,22,33,44,56,65]   (29)
   a = [00,11,22,33,45,54,64]   b = [00,11,22,36,44,55,63]   c = [00,11,24,33,42,56,65]   d = [00,12,21,33,44,55,66]   e = [01,10,22,33,44,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [05,16,22,33,45,51,60]   c = [02,11,20,34,43,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [05,16,22,33,45,51,60]   c = [02,11,20,34,43,56,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [05,16,22,33,45,51,60]   c = [02,15,20,34,43,51,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [05,16,22,33,45,51,60]   c = [02,15,20,34,43,56,61]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,21,33,44,50,66]   c = [00,13,21,32,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,21,33,44,50,66]   c = [00,14,21,32,43,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,21,33,44,50,66]   c = [00,14,22,31,43,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [06,11,23,32,44,50,65]   c = [00,12,21,33,44,55,66]   (29)
   a = [00,12,21,34,45,53,63]   b = [06,11,23,32,44,50,65]   c = [00,13,22,31,44,55,66]   (29)
   a = [00,12,21,34,45,53,63]   b = [06,11,23,32,44,50,65]   c = [00,14,22,31,43,55,66]   (29)
   a = [00,10,23,34,45,52,62]   b = [00,16,22,33,44,55,61]   c = [01,11,23,34,42,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,11,22,33,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,13,21,32,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,13,21,34,42,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,21,34,43,50,66]   c = [00,13,22,34,41,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,23,31,44,50,66]   c = [00,12,23,31,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,23,31,44,50,66]   c = [00,14,22,31,43,56,65]   (29)
   a = [00,10,23,34,45,52,62]   b = [00,16,22,34,43,55,61]   c = [01,11,24,32,43,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,23,34,41,50,66]   c = [00,11,22,33,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,23,34,41,50,66]   c = [00,11,23,32,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,23,34,41,50,66]   c = [00,13,21,32,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,12,23,34,41,50,66]   c = [00,13,21,34,42,56,65]   (29)
   a = [00,10,23,34,45,52,62]   b = [00,16,23,32,44,55,61]   c = [01,11,23,32,44,56,65]   (29)
   a = [00,10,23,34,45,52,62]   b = [00,16,23,34,42,55,61]   c = [01,11,24,32,43,56,65]   (29)
   a = [00,10,23,34,45,52,62]   b = [00,16,24,32,43,55,61]   c = [01,11,24,33,42,56,65]   (29)
   a = [00,10,23,34,45,52,62]   b = [00,16,24,33,42,55,61]   c = [01,11,24,33,42,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,13,22,34,41,50,66]   c = [00,13,21,32,44,56,65]   (29)
   a = [00,12,23,34,45,51,61]   b = [05,13,22,34,41,50,66]   c = [00,13,22,31,44,56,65]   (29)
   a = [01,10,20,34,43,56,65]   b = [03,15,21,30,44,56,62]   c = [00,11,22,34,43,55,66]   (29)
   a = [01,10,20,34,43,56,65]   b = [03,15,21,30,44,56,62]   c = [04,11,22,33,40,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,55,66]   d = [05,11,26,33,44,50,62]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,55,66]   d = [00,11,25,33,44,52,66]   e = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,55,66]   d = [00,11,25,33,44,52,66]   e = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,55,66]   d = [00,11,25,33,44,52,66]   e = [06,11,22,33,44,50,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,55,66]   d = [00,11,25,33,44,52,66]   e = [06,11,22,33,44,55,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,55,66]   d = [02,11,20,33,44,55,66]   e = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,55,66]   d = [02,11,20,33,44,55,66]   e = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,55,66]   d = [02,11,20,33,44,56,65]   e = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,55,66]   d = [02,11,20,33,44,56,65]   e = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,56,65]   d = [02,11,20,33,44,55,66]   e = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,56,65]   d = [02,11,20,33,44,55,66]   e = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,56,65]   d = [02,11,20,33,44,56,65]   e = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [00,11,22,34,43,56,65]   d = [02,11,20,33,44,56,65]   e = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [05,11,22,34,43,50,66]   d = [00,11,26,33,44,55,62]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,55,66]   c = [05,11,22,34,43,50,66]   d = [05,11,26,33,44,50,62]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,56,65]   c = [00,11,22,34,43,55,66]   d = [02,11,20,33,44,55,66]   e = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,56,65]   c = [00,11,22,34,43,55,66]   d = [02,11,20,33,44,55,66]   e = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,56,65]   c = [00,11,22,34,43,55,66]   d = [02,11,20,33,44,56,65]   e = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,56,65]   c = [00,11,22,34,43,55,66]   d = [02,11,20,33,44,56,65]   e = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,56,65]   c = [00,11,22,34,43,56,65]   d = [02,11,20,33,44,55,66]   e = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,56,65]   c = [00,11,22,34,43,56,65]   d = [02,11,20,33,44,55,66]   e = [05,11,22,33,44,56,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,56,65]   c = [00,11,22,34,43,56,65]   d = [02,11,20,33,44,56,65]   e = [05,11,22,33,44,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,22,31,44,56,65]   c = [00,11,22,34,43,56,65]   d = [02,11,20,33,44,56,65]   e = [05,11,22,33,44,56,60]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,15,26,33,44,50,62]   c = [04,12,21,33,45,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,15,26,33,44,50,62]   c = [05,12,21,33,44,50,61]   (30)
   a = [00,11,22,34,45,53,63]   b = [01,15,26,33,44,50,62]   c = [05,12,21,33,44,50,61]   d = [00,11,22,35,43,54,64]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,15,26,33,44,50,62]   c = [05,12,21,33,44,50,61]   d = [04,11,22,33,40,55,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,15,26,33,44,50,62]   c = [05,12,21,34,43,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,15,26,33,44,50,62]   c = [00,12,21,33,44,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [00,13,25,31,44,52,66]   c = [05,11,22,34,43,50,66]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,15,26,34,43,50,62]   c = [05,12,21,33,44,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,15,26,34,43,50,62]   c = [05,12,21,34,43,50,61]   (29)
   a = [00,11,22,34,45,53,63]   b = [01,15,26,34,43,50,62]   c = [00,12,21,33,44,55,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [04,15,26,33,40,51,62]   c = [00,11,24,32,42,56,65]   (30)
   a = [00,12,21,31,45,56,64]   b = [03,11,20,32,44,55,66]   c = [00,14,22,33,46,55,61]   (29)
   a = [00,10,22,34,45,53,63]   b = [00,16,22,33,44,55,61]   c = [01,11,23,32,44,56,65]   (29)
   a = [00,10,22,34,45,53,63]   b = [00,16,22,33,44,55,61]   c = [01,11,24,32,43,56,65]   (29)
   a = [00,12,21,31,45,56,64]   b = [03,11,20,32,44,56,65]   c = [00,14,22,33,41,56,65]   (29)
   a = [00,10,22,34,45,53,63]   b = [00,16,22,34,43,55,61]   c = [01,11,23,32,44,56,65]   (29)
   a = [00,10,22,34,45,53,63]   b = [00,16,23,32,44,55,61]   c = [01,11,24,32,43,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,11,23,32,44,50,66]   c = [00,13,21,32,44,56,65]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,13,24,31,45,50,66]   c = [00,10,24,35,42,53,66]   d = [06,16,22,33,44,55,60]   (29)
   a = [00,10,22,34,45,53,63]   b = [00,16,23,34,42,55,61]   c = [01,11,23,32,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,11,24,32,43,50,66]   c = [00,13,21,32,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,11,24,32,43,50,66]   c = [00,13,22,34,41,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,11,24,33,42,50,66]   c = [00,11,23,32,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,11,24,33,42,50,66]   c = [00,14,23,32,41,56,65]   (29)
   a = [00,11,23,32,42,56,65]   b = [02,13,20,31,44,55,66]   c = [05,11,22,34,43,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [02,13,20,31,44,56,65]   c = [00,11,22,34,43,55,66]   d = [05,11,26,33,44,52,60]   (29)
   a = [00,11,23,32,42,56,65]   b = [02,13,25,31,44,50,66]   c = [00,11,25,34,43,56,62]   (29)
   a = [00,11,23,32,42,56,65]   b = [02,13,25,31,44,50,66]   c = [02,11,25,34,43,50,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [02,13,25,31,44,56,60]   c = [02,11,26,34,43,50,65]   (29)
   a = [00,10,22,33,44,55,66]   b = [00,11,21,33,44,55,66]   c = [03,10,20,34,45,56,62]   (30)
   a = [00,12,21,34,45,53,63]   b = [05,12,24,31,43,50,66]   c = [00,11,22,33,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,12,24,31,43,50,66]   c = [00,13,21,32,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,12,24,33,41,50,66]   c = [00,11,23,32,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,12,24,33,41,50,66]   c = [00,13,21,32,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,12,24,33,41,50,66]   c = [00,13,24,32,41,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,31,42,50,66]   c = [00,11,22,33,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,31,42,50,66]   c = [00,11,24,32,43,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,31,42,50,66]   c = [00,12,21,33,44,56,65]   (30)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,31,42,50,66]   c = [00,12,21,34,43,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,31,42,50,66]   c = [00,13,21,32,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,11,22,33,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,11,22,34,43,56,65]   (30)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,11,23,32,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,12,21,33,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,12,21,34,43,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,13,21,32,44,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,13,21,34,42,56,65]   (29)
   a = [00,12,21,34,45,53,63]   b = [05,13,24,32,41,50,66]   c = [00,13,22,34,41,56,65]   (29)
   a = [00,10,22,33,44,56,65]   b = [02,10,23,31,44,55,66]   c = [04,14,22,33,40,55,66]   d = [00,11,22,33,45,54,66]   (29)
   a = [00,11,23,32,42,56,65]   b = [03,15,21,30,44,56,62]   c = [00,11,26,34,43,55,62]   (29)
   a = [00,11,23,32,42,56,65]   b = [03,15,26,30,44,51,62]   c = [00,11,24,32,42,56,65]   (30)
   a = [00,11,23,32,42,56,65]   b = [03,15,26,30,44,51,62]   c = [00,11,22,34,43,55,66]   (30)
   a = [00,11,23,32,42,56,65]   b = [03,15,26,30,44,51,62]   c = [00,11,22,34,43,55,66]   d = [00,15,26,33,44,51,62]   (29)
   a = [00,10,22,33,44,55,66]   b = [02,11,22,33,44,55,66]   c = [02,12,23,34,45,56,61]   (30)
   a = [00,11,23,34,42,52,65]   b = [00,12,21,35,43,56,63]   c = [01,10,22,33,44,55,66]   (29)
nsol_found(36) = 0 + 1 = 1
nsol_bound(36) = 0 + 1 = 1
nsol_sym(36) = 0 + 1 = 1
nsol_all(36) = 0 + 5040 = 5040
nsol_smin_sym(36) = 0 + 1 = 1
nsol_smin_all(36) = 0 + 5040 = 5040
nsol_min_sym(36) = 0 + 1 = 1
nsol_min_all(36) = 0 + 5040 = 5040
nsol_found(35) = 0 + 1 = 1
nsol_bound(35) = 0 = 0
nsol_sym(35) = 0 = 0
nsol_all(35) = 0 = 0
nsol_smin_sym(35) = 0 = 0
nsol_smin_all(35) = 0 = 0
nsol_min_sym(35) = 0 = 0
nsol_min_all(35) = 0 = 0
nsol_found(34) = 0 + 1 = 1
nsol_bound(34) = 0 = 0
nsol_sym(34) = 0 = 0
nsol_all(34) = 0 = 0
nsol_smin_sym(34) = 0 = 0
nsol_smin_all(34) = 0 = 0
nsol_min_sym(34) = 0 = 0
nsol_min_all(34) = 0 = 0
nsol_found(33) = 0 + 1 = 1
nsol_bound(33) = 0 = 0
nsol_sym(33) = 0 = 0
nsol_all(33) = 0 = 0
nsol_smin_sym(33) = 0 = 0
nsol_smin_all(33) = 0 = 0
nsol_min_sym(33) = 0 = 0
nsol_min_all(33) = 0 = 0
nsol_found(32) = 0 + 4 = 4
nsol_bound(32) = 0 + 3 = 3
nsol_sym(32) = 0 + 3 = 3
nsol_all(32) = 0 + 15120 = 15120
nsol_smin_sym(32) = 0 + 3 = 3
nsol_smin_all(32) = 0 + 15120 = 15120
nsol_min_sym(32) = 0 + 3 = 3
nsol_min_all(32) = 0 + 15120 = 15120
nsol_found(31) = 0 + 7 + 4 = 11
nsol_bound(31) = 0 + 3 + 4 = 7
nsol_sym(31) = 0 + 3 + 4 = 7
nsol_all(31) = 0 + 15120 + 20160 = 35280
nsol_smin_sym(31) = 0 + 3 + 4 = 7
nsol_smin_all(31) = 0 + 15120 + 20160 = 35280
nsol_min_sym(31) = 0 + 3 + 2 = 5
nsol_min_all(31) = 0 + 15120 + 10080 = 25200
nsol_found(30) = 0 + 21 + 40 + 10 + 5 + 1 = 77
nsol_bound(30) = 0 + 14 + 36 + 10 + 5 + 1 = 66
nsol_sym(30) = 0 + 13 + 32 + 9 + 4 + 1 = 59
nsol_all(30) = 0 + 65520 + 161280 + 45360 + 20160 + 5040 = 297360
nsol_smin_sym(30) = 0 + 13 + 32 + 9 + 4 + 1 = 59
nsol_smin_all(30) = 0 + 65520 + 161280 + 45360 + 20160 + 5040 = 297360
nsol_min_sym(30) = 0 + 13 + 29 + 8 + 4 + 1 = 55
nsol_min_all(30) = 0 + 65520 + 146160 + 40320 + 20160 + 5040 = 277200
nsol_found(29) = 0 + 60 + 326 + 255 + 91 + 9 = 741
nsol_bound(29) = 0 + 39 + 286 + 245 + 86 + 8 = 664
nsol_sym(29) = 0 + 39 + 281 + 233 + 80 + 8 = 641
nsol_all(29) = 0 + 196560 + 1416240 + 1154160 + 385560 + 35280 = 3187800
nsol_smin_sym(29) = 0 + 39 + 281 + 233 + 80 + 8 = 641
nsol_smin_all(29) = 0 + 196560 + 1416240 + 1154160 + 385560 + 35280 = 3187800
nsol_min_sym(29) = 0 + 39 + 257 + 145 + 55 + 4 = 500
nsol_min_all(29) = 0 + 196560 + 1295280 + 720720 + 269640 + 17640 = 2499840
nsol_found = 0 = 0
nsol_bound = 0 = 0
search_calls = 0 = 0
syncing_pairs_calls = 0 = 0
sync_upper_bound_calls = 0 = 0
time = 0.000000, 0.000000, 0.000000


==> anc/sa7s29w/ssa7s29wsmins.log <==
nsol_found(36) = 0 + 1 = 1
nsol_bound(36) = 0 + 1 = 1
nsol_sym(36) = 0 + 1 = 1
nsol_all(36) = 0 + 5040 = 5040
nsol_smin_sym(36) = 0 + 1 = 1
nsol_smin_all(36) = 0 + 5040 = 5040
nsol_min_sym(36) = 0 + 1 = 1
nsol_min_all(36) = 0 + 5040 = 5040
nsol_found(35) = 0 + 1 = 1
nsol_bound(35) = 0 = 0
nsol_sym(35) = 0 = 0
nsol_all(35) = 0 = 0
nsol_smin_sym(35) = 0 = 0
nsol_smin_all(35) = 0 = 0
nsol_min_sym(35) = 0 = 0
nsol_min_all(35) = 0 = 0
nsol_found(34) = 0 + 1 = 1
nsol_bound(34) = 0 = 0
nsol_sym(34) = 0 = 0
nsol_all(34) = 0 = 0
nsol_smin_sym(34) = 0 = 0
nsol_smin_all(34) = 0 = 0
nsol_min_sym(34) = 0 = 0
nsol_min_all(34) = 0 = 0
nsol_found(33) = 0 + 1 = 1
nsol_bound(33) = 0 = 0
nsol_sym(33) = 0 = 0
nsol_all(33) = 0 = 0
nsol_smin_sym(33) = 0 = 0
nsol_smin_all(33) = 0 = 0
nsol_min_sym(33) = 0 = 0
nsol_min_all(33) = 0 = 0
nsol_found(32) = 0 + 4 = 4
nsol_bound(32) = 0 + 3 = 3
nsol_sym(32) = 0 + 3 = 3
nsol_all(32) = 0 + 15120 = 15120
nsol_smin_sym(32) = 0 + 3 = 3
nsol_smin_all(32) = 0 + 15120 = 15120
nsol_min_sym(32) = 0 + 3 = 3
nsol_min_all(32) = 0 + 15120 = 15120
nsol_found(31) = 0 + 7 + 4 = 11
nsol_bound(31) = 0 + 3 + 4 = 7
nsol_sym(31) = 0 + 3 + 4 = 7
nsol_all(31) = 0 + 15120 + 20160 = 35280
nsol_smin_sym(31) = 0 + 3 + 4 = 7
nsol_smin_all(31) = 0 + 15120 + 20160 = 35280
nsol_min_sym(31) = 0 + 3 + 2 = 5
nsol_min_all(31) = 0 + 15120 + 10080 = 25200
nsol_found(30) = 0 + 21 + 40 + 10 + 5 + 1 = 77
nsol_bound(30) = 0 + 14 + 36 + 10 + 5 + 1 = 66
nsol_sym(30) = 0 + 13 + 32 + 9 + 4 + 1 = 59
nsol_all(30) = 0 + 65520 + 161280 + 45360 + 20160 + 5040 = 297360
nsol_smin_sym(30) = 0 + 13 + 32 + 9 + 4 + 1 = 59
nsol_smin_all(30) = 0 + 65520 + 161280 + 45360 + 20160 + 5040 = 297360
nsol_min_sym(30) = 0 + 13 + 29 + 8 + 4 + 1 = 55
nsol_min_all(30) = 0 + 65520 + 146160 + 40320 + 20160 + 5040 = 277200
nsol_found(29) = 0 + 60 + 326 + 255 + 91 + 9 = 741
nsol_bound(29) = 0 + 39 + 286 + 245 + 86 + 8 = 664
nsol_sym(29) = 0 + 39 + 281 + 233 + 80 + 8 = 641
nsol_all(29) = 0 + 196560 + 1416240 + 1154160 + 385560 + 35280 = 3187800
nsol_smin_sym(29) = 0 + 39 + 281 + 233 + 80 + 8 = 641
nsol_smin_all(29) = 0 + 196560 + 1416240 + 1154160 + 385560 + 35280 = 3187800
nsol_min_sym(29) = 0 + 39 + 257 + 145 + 55 + 4 = 500
nsol_min_all(29) = 0 + 196560 + 1295280 + 720720 + 269640 + 17640 = 2499840
nsol_found = 0 = 0
nsol_bound = 0 = 0
search_calls = 0 = 0
syncing_pairs_calls = 0 = 0
sync_upper_bound_calls = 0 = 0
time = 0.000000, 0.000000, 0.000000


==> anc/syncauto.cpp <==
#include <stdio.h>
#include <time.h>

#include <assert.h>

#include <algorithm>
#include <vector>
#include <set>

#include "powerauto_dfa.h"

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

// N is number of states
int const N = 5;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// Nover2 = N over 2, NoverM = N over M
template <int N, int M> struct binomial
{
	enum { val = N * binomial<N-1,M-1>::val / M };
};
template <int N> struct binomial<N,0>
{
	enum { val = 1 };
};
int const Nover2 = binomial<N,2>::val;
#define NoverM (binomial<N,M>::val)

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// ary12<N,M> = Nary12M = the N-ary number 12...M
// idsbiN = identity symbolindex
template <int N, int M> struct ary12
{
	enum { val = N * ary12<N,M-1>::val + M };
};
template <> struct ary12<N,0>
{
	enum { val = 0 };
};
int const idsbiN = ary12<N,N-1>::val;

// compute the conjugate of a symbol by a symmetry
int symbolconjugate (int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}
	
	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

// table of coded power automaton matrix for all N^N symbols
unsigned char powerautocoded[powNN][pow2N];
// table of doubleton automaton matrix for all N^N symbols
pairauto<N> pairautoplain[powNN];
// table of conjugates of symbols by swaps of adjacent states
int symbolswapconjugate[powNN][N-1];
// sequence of the swaps to be selected
int johnsontrotter[factN]; 

void generatejohnsontrotter ()
{
	johnsontrotter[1] = 0;
	johnsontrotter[0] = 0;
	int t = 2;
	for (int n=3; n<=N; n++) {
		for (int q=t; --q>=0; ) {
			for (int r=n; --r>=0; ) {
				if (q & 1) {
					if (r == n - 1) {
						johnsontrotter[q*n+r] = johnsontrotter[q];
					} else {
						johnsontrotter[q*n+r] = r;
					}
				} else {
					if (r == n - 1) {
						johnsontrotter[q*n+r] = johnsontrotter[q] + 1;
					} else {
						johnsontrotter[q*n+r] = n - 2 - r;
					}
				}
			}
		}
		t *= n;
	}
	
	int sbi = 0;
	for (int k=0; k<N-1; k++) {
		sbi *= N;
		sbi += k;
	}
	std::set<int> testset;
	for (int k=0; k<factN; k++) {
		testset.insert (sbi);
		sbi = symbolswapconjugate[sbi][johnsontrotter[k]];
	}
	assert (testset.size () == factN);
}

// sort table of symbols (indexed) in decending order,
// with respect to the number of doubletons which reduce
// to a singleton, in the power automaton with the table
// symbol in addition to the symbols in the search path
void sort_by_descending_syncing_pairs (const pairauto<N> &cumul2, 
							const int *symbol, int *sortedsymbol)
{
	static int bucket[Nover2+1][powNN+1];
	static int bucketsize[Nover2+1];
	
	int b, i, j;
	// initialize the buckets
	for (b=Nover2; b>=0; b--) {
		bucketsize[b] = 0;
	}
	// fill the buckets
	for	(i=0; symbol[i]>=0; i++) {
		pairauto<N> p2 = pairautoplain[symbol[i]];
		p2 |= cumul2;
		b = p2.syncing_pairs ();
		bucket[b][bucketsize[b]] = symbol[i];
		bucketsize[b]++;
	}
	// empty the buckets
	i = 0;
 	for (b=Nover2; b>=0; b--) {
		for (j=0; j<bucketsize[b]; j++) {
			sortedsymbol[i++] = bucket[b][j];
		}
	}
	sortedsymbol[i] = -1;
}

// sort table of symbols (indexed) in decending order,
// with respect to the number of doubletons which reduce
// to a singleton, in the power automaton with the table
// symbol in addition to the symbols in the search path
void sort_by_sync_length_bfs (const powerauto<N> &cumul, 
							const int *symbol, int *sortedsymbol)
{
	static int bucket[(N-1)*(N-1)+1][powNN+1];
	static int bucketsize[(N-1)*(N-1)+1];
	
	int b, i, j;
	// initialize the buckets
	for (b=(N-1)*(N-1); b>=0; b--) {
		bucketsize[b] = 0;
	}
	// fill the buckets
	for	(i=0; symbol[i]>=0; i++) {
		powerauto<N> p (powerautocoded[symbol[i]]); 
		p |= cumul;
		b = p.sync_length_bfs ();
		if (b > (N-1)*(N-1)) b = (N-1)*(N-1);
		bucket[b][bucketsize[b]] = symbol[i];
		bucketsize[b]++;
	}
	// empty the buckets
	i = 0;
 	for (b=0; b<=(N-1)*(N-1); b++) {
		for (j=0; j<bucketsize[b]; j++) {
			sortedsymbol[i++] = bucket[b][j];
		}
	}
	sortedsymbol[i] = -1;
}

// copy the symmetries, and remove in the copy the symmetries which
// are not satisfied by the indexed symbol
// required for symmetry reduction and hence a speedup of almost N!
void strip_symmetries (int sbi, const int *symmetry, int *newsymmetry)
{
	int j = 0;
	for (int i=0; symmetry[i]; i++) {
		if (sbi == symbolconjugate(sbi,symmetry[i])) {
			newsymmetry[j] = symmetry[i];
			j++;
		}
	}
	newsymmetry[j] = 0;
}

// remove the symmetrically equivalent conjugates of the first
// indexed symbol (with the list of symmetries which is satisfied
// by the symbols in the search path)
// required for symmetry reduction and hence a speedup of almost N!
void strip_conjugates_of_first (const int *symmetry, int *symbol)
{
	if (symmetry[0] == 0) return;
	
	static bool isconj[powNN];
	int sbi = symbol[0];
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = true;
	}
	
	int j = 1;
	for (int i=1; symbol[i]>=0; i++) {
		if (!isconj[symbol[i]]) {
			symbol[j++] = symbol[i];
		}
	}
	symbol[j] = -1;
	
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = false;
	}
}

// the arguments of the root call to the search routine
int startsymmetry[factN];
int startsymbol[powNN];
powerauto<N> startcumul;
pairauto<N> startcumul2;

// the number of solutions thus far, the recursion level of the search
// routine, and the indices of the symbols in the search path
int searchlevel, symbol_stack[powNN], startsubset;
int synchronization_stack[powNN];
long long recurcount[powNN+1];
long long nsol_found[powNN+1], nsol_bound[powNN+1];
long long nsol_sym[powNN+1], nsol_all[powNN+1];
long long nsol_smin_sym[powNN+1], nsol_smin_all[powNN+1];
long long nsol_min_sym[powNN+1], nsol_min_all[powNN+1];
long long nsol_trans_sym[powNN+1], nsol_trans_all[powNN+1];
long long nsol_smin_trans_sym[powNN+1], nsol_smin_trans_all[powNN+1];
long long nsol_min_trans_sym[powNN+1], nsol_min_trans_all[powNN+1];
std::set< std::vector<int> > solutions;

// to abort the search if solutions do not fit any more into memory 
bool abort_search = false;

// initialize the search
void init ()
{
	searchlevel = -1;
	
	// make a list of all symmetries
	for (int sym=1; sym<factN; sym++) {
		startsymmetry[sym-1] = sym;
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[factN-1] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// make a list of all symbols
	for (int sbi=0; sbi<powNN; sbi++) {
		powerauto<N> p(sbi);
		p.code (powerautocoded[sbi]);
		pairauto<N> p2(p);
		pairautoplain[sbi] = p2;
		// but do not include the identity symbol
		startsymbol[sbi-(sbi>idsbiN)] = sbi;
		// compute conjugates by adjacent swaps
		int t = 1;
		for (int s=0; s<N-1; s++) {
			symbolswapconjugate[sbi][s] = symbolconjugate (sbi, t);
			t *= s + 2;
		}
	}
	// and use a negative number as an end-of-list marker
	startsymbol[powNN-1] = -1;
	
	// start from the subset of all states
	startsubset = pow2N - 1;
	
	generatejohnsontrotter ();
}

void initsubset (int b)
{
	searchlevel = -1;
	
	// make a list of all symmetries
	int k = 0;
	for (int sym=1; sym<factN; sym++) {
		int s = sym;
		for (int j=0; j<b; j++) {
			s /= (j+1);
		}
		bool t = true;
		for (int j=b; j<N; j++) {
			t &= (s % (j + 1) <= j-b);
			s /= (j+1);
		}
		if (t) {
			startsymmetry[k++] = sym;
		}
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[k] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// start from the subset {0,1,...,b-1} of b states
	startsubset = (1 << b) - 1;
}

// to print symbols with printf, but only one symbol for each printf
char *symbolindex2string (int i)
{
	static char buf[3*N];
	for (int j=N-1; j>=0; j--) {
		buf[3*j+2] = ',';
		buf[3*j+1] = i % N + '0';
		buf[3*j] = j + '0';
		i /= N;
	}
	buf[3*N-1] = '\0';
	return buf;
}

// to print symbol tags with printf, but only one symbol for each printf
char *symboltag2string (int i)
{
	static char buf[3];
	if (i < 26) {
		buf[0] = 'a' + i;
		buf[1] = '\0';
	} else {
		buf[0] = 'a' + i / 26 - 1;
		buf[1] = 'a' + i % 26;
		buf[2] = '\0';
	}
	return buf;
}

int sync_length_excl (int nsb, const int *sbi, int excl)
{
	// compute the power automaton with one symbol omitted
	powerauto<N> pa[nsb], dpa;
	for (int j=0; j<nsb; j++) {
		if (j == excl) continue;
		int i = sbi[j];
		for (int s=N; --s>=0; ) {
			int t = i % N;
			i /= N;
			pa[j] (1 << t, 1 << s) = true;
		}
	}
	for (int j=0; j<nsb; j++) {
		for (int s=0; s<N; s++) {
			for (int t=0; t<N; t++) {
				if (pa[j] (1 << t, 1 << s)) {
					for (int c=0; c<(1<<s); c++) {
						for (int d=0; d<(1<<N); d++) {
							pa[j] (d | (1 << t), c | (1 << s)) 
									|= pa[j] (d, c);
						}
					}
				}
			}
		}
	}
	for (int j=0; j<nsb; j++) dpa |= pa[j];
	
	// merge the singleton states
	for (int s=1<<N; --s>=0; ) {
		for (int i=N; --i>0; ) {
			dpa (s,1<<0) |= dpa (s,1<<i);
			dpa (1<<0,s) |= dpa (1<<i,s);
			dpa (s,1<<i) = 0;
			dpa (1<<i,s) = 0;
		}
	}
	
	// compute the synchronization length
	if (startsubset == pow2N - 1) {
		return dpa.sync_length_bfs ();
	} else if (dpa.sync_length_bfs () < 0) {
		return -1;
	} else {
		int r = 0;
		for (int s=0; s<pow2N; s++) {
			if (bitweight[s] == bitweight[startsubset]) {
				int rr = dpa.sync_length_bfs (s);
				if (r < rr) r = rr;
			}
		}
		return r;
	}
}

bool solution_shown = false;

void show_solution ()
{
	// print the solution
	for (int j=0; j<=searchlevel; j++) {
		printf ("   %s", symboltag2string(j));
		printf (" = [%s]", symbolindex2string(symbol_stack[j]));
	}
	printf ("\n");
	fflush (stdout);
	
	solution_shown = true;
}

bool transitive_solution ()
{
	matBool<N,N> mb = zeroMatrix;
	for (int j=0; j<=searchlevel; j++) {
		int i = symbol_stack[j];
		for (int s=N; --s>=0; ) {
			int t = i % N;
			i /= N;
			mb (t, s) = true;
		}
	}
	mb.transclose ();
	bool r = mb(N-1,0);
	for (int s=N; --s>0; ) {
		r &= mb(s-1,s);
	}
	return r;
}

void count_solution ()
{
	std::vector<int> symbol = std::vector<int>(symbol_stack, 
								symbol_stack + searchlevel + 1);
	std::sort (symbol.begin (), symbol.end());
	std::vector<int> canonic_symbol (symbol);
	int freq = 1;
	
	// make first element of conjugates (set of rows of symbols)
	// the canonical form of solution
	for (int sym=0; sym<factN-1; sym++) {
		// conjugate symbols of solution
		for (int j=0; j<=searchlevel; j++) {
			symbol[j] = symbolswapconjugate[symbol[j]][johnsontrotter[sym]];
		}
		std::sort (symbol.begin (), symbol.end());
		if (canonic_symbol > symbol) {
			canonic_symbol = symbol;
			freq = 1;
		} else if (canonic_symbol == symbol) {
			freq++;
		}
	}
	
	if (!solutions.count (canonic_symbol)) {
		// solution found is new
		solutions.insert (canonic_symbol);
		int s = factN / freq;
		for (int j=0; j<=searchlevel; j++) {
			// solutions up to symmetry and sorting symbols
			nsol_sym[j]++;
			// solutions up to sorting symbols
			nsol_all[j] += s;
		}
		
		int l = synchronization_stack[searchlevel];
		int m = -1;
		if (searchlevel > 0) m = synchronization_stack[searchlevel-1];
		for (int j=searchlevel-1; j>=0; j--) {
			if (m == l) break;
			int mm = sync_length_excl (searchlevel + 1, symbol_stack, j);
			if ((m > mm && mm >= 0) || m < 0) m = mm;
		}
		
		if (m != l) {
			for (int j=0; j<=searchlevel; j++) { 
				// solutions up to symmetry and sorting symbols
				nsol_smin_sym[j]++;
				// solutions up to sorting symbols
				nsol_smin_all[j] += s;
			}
		}
		if (m < 0) {
			for (int j=0; j<=searchlevel; j++) { 
				// solutions up to symmetry and sorting symbols
				nsol_min_sym[j]++;
				// solutions up to sorting symbols
				nsol_min_all[j] += s;
			}
		}
		if (transitive_solution ()) {
			for (int j=0; j<=searchlevel; j++) {
				// solutions up to symmetry and sorting symbols
				nsol_trans_sym[j]++;
				// solutions up to sorting symbols
				nsol_trans_all[j] += s;
			}
			if (m != l) {
				for (int j=0; j<=searchlevel; j++) { 
					// solutions up to symmetry and sorting symbols
					nsol_smin_trans_sym[j]++;
					// solutions up to sorting symbols
					nsol_smin_trans_all[j] += s;
				}
			}
			if (m < 0) {
				for (int j=0; j<=searchlevel; j++) { 
					// solutions up to symmetry and sorting symbols
					nsol_min_trans_sym[j]++;
					// solutions up to sorting symbols
					nsol_min_trans_all[j] += s;
				}
			}
		}
	}
	abort_search = (nsol_sym[0] >= (16 << 20));
}

char process_solution_switch = 'S';

void process_solution (bool exact)
{
	for (int j=0; j<=searchlevel; j++) {
		nsol_found[j]++;
		nsol_bound[j] += exact;
	}
	
	if (!exact) return; // solution found is longer than bound
	
	switch (process_solution_switch) {
	  case 's': case 'S':
		show_solution (); break;
	  case 'c': case 'C':
		count_solution (); break;
	  case 'b': case 'B':
		show_solution (); count_solution (); break;
	}
}

// the (minimum) length of the longest synchronizing word
int bound = (N-1) * (N-1);
// the bound on which only semi-minimal solutions are searched
// above it, all solutions are searched, and below it, only 
// minimal solutions are searched
int smin_bound = 0;

// the maximum number of symbols
int alphabet_size = 0X7FFFFFFF; // no maximum

// search for critical and supercritical synchronizing automata
// with arguments the symbols in the search path, the power
// automaton of these symbols, the doubleton automaton of these
// symbols, and the symmetries which are satisfied by all symbols
void search (const powerauto<N> &cumul, const pairauto<N> &cumul2,
			 const int *symbol, const int *symmetry)
{
	searchlevel++;
	recurcount[searchlevel]++;
	
	// use heap memory for arrays
	int *sortedsymbol = new int[powNN];
	int *newsymmetry = new int[factN];
	
	// count the number of syncing pairs
	// adding a new symbol to the search path must increase
	// the number of syncing pairs
	int current_syncing_pairs = cumul2.syncing_pairs ();
	if (current_syncing_pairs == Nover2) {
		// except in the case where the number of syncing pairs
		// is maximal, that is, the automaton in synchronizing
		current_syncing_pairs--;
		// sort the symbols, to prioritize symbols which bring
		// the automaton of the search path faster to
		// shorter synchronization when added
		sort_by_sync_length_bfs (cumul, symbol, sortedsymbol);
	} else {
		// sort the symbols, to prioritize symbols which bring
		// the automaton of the search path faster to
		// synchronization when added
		sort_by_descending_syncing_pairs (cumul2, symbol, sortedsymbol);
	}
	
	// try all symbols as a new symbol one by one
	for (int i=0; sortedsymbol[i]>=0; i++) {
		// compute new doubleton automaton
		pairauto<N> p2 = pairautoplain[sortedsymbol[i]];
		p2 |= cumul2;
		// test if adding the new symbol to the search path
		// increases the number of syncing pairs (except in the
		// case where the automaton is already synchronizing)
		// if not, the remaining symbols will not do that either,
		// because the symbols are ordered accordingly
		int syncing_pairs_of_p2 = p2.syncing_pairs ();
		if (syncing_pairs_of_p2 == current_syncing_pairs) break;
		// the automaton must synchronize if no more symbols are allowed
		if (syncing_pairs_of_p2 < Nover2 && 
			searchlevel >= alphabet_size - 1) break;
		// compute new power automaton
		powerauto<N> p (powerautocoded[sortedsymbol[i]]); 
		p |= cumul;
		// compute synchronization upper bound and test if it is
		// at least "bound"
		int sync_upper_bound_of_p = p.sync_upper_bound (startsubset);
		
		if (sync_upper_bound_of_p >= bound) {
			// add symbol i to search path
			symbol_stack[searchlevel] = sortedsymbol[i];
			// go into recursion, but only if more symbols are allowed
			bool gorec = (searchlevel < alphabet_size - 1);
			// store synchronization length, -1 means not synchronizing
			synchronization_stack[searchlevel] = -1;
			// test if automaton is synchronizing
			if (syncing_pairs_of_p2 == Nover2) {
				// solution found, because the synchronization
				// upper bound is sharp for synchronizing automata
				synchronization_stack[searchlevel] = sync_upper_bound_of_p;
				process_solution (sync_upper_bound_of_p == bound);
				if (abort_search) break;
				if (bound == smin_bound) {
					// go into recursion to find semi-minimal solutions
					gorec &= (sync_upper_bound_of_p > bound);
				} else if (bound < smin_bound) {
					// go into recursion to find minimal solutions
					gorec &= (sync_upper_bound_of_p < 0);
				}
			}
			// go into recursion under conditions
			if (gorec) {
				// go into recursion
				// symmetry reduction: the symmetries which are not
				// satisfied by the new symbol are removed
				strip_symmetries (sortedsymbol[i], symmetry, newsymmetry);
				// in the recursion, only try the symbols which have not
				// been tried here thus far
				search (p, p2, sortedsymbol + i + 1, newsymmetry);
				if (abort_search) break;
			}
		}
		// symmetry reduction: symmetrically equivalent conjugates
		// of the new symbol are removed
		strip_conjugates_of_first (symmetry, sortedsymbol + i);
	}
	
	delete[] newsymmetry;
	delete[] sortedsymbol;
	
	searchlevel--;
	return;
}

void print_nsol (const long long int *nsol, const char *s)
{
	printf ("%s = %lld", s, nsol[0] - nsol[1]);
	if (nsol[0]) {
		for (int i=1; nsol[i]; i++) {
			printf (" + %lld", nsol[i] - nsol[i+1]);
		}
		printf (" = %lld", nsol[0]);
	}
	printf ("\n");
}

void print_recurcount (const char *s)
{
	printf ("%s = %lld", s, recurcount[0]);
	long long sc = recurcount[0];
	for (int i=1; recurcount[i]; i++) {
		printf (" + %lld", recurcount[i]);
		sc += recurcount[i];
	}
	printf (" = %lld\n", sc);
}

int main ()
{
	// prepare search (make tables)
	clock_t t = clock ();
	printf ("N = %d, preparing\n", N);
	init (); 
	printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
	printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	// search for DFAs which reach the Cerny bound (or beyond)
	syncing_pairs_calls = 0;
	sync_upper_bound_calls = sync_length_calls = 0;
	t = clock ();
	printf ("N = %d, bound = %d\n", N, bound);
	search (startcumul, startcumul2, startsymbol, startsymmetry);
	print_nsol (nsol_found, "nsol_found");
	print_nsol (nsol_bound, "nsol_bound");
	print_recurcount ("search calls");
	printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
	printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	// search for DFAs for which the length of longest path 
	// from a subset of size s to a singleton is at least as 
	// large as this length for the Cerny automaton
	process_solution_switch = 'B';
	for (int s=N; s>1; s--) {
		bound = 2 * N - s * ((N + s - 1) / s) - 1;
		bound = (N - 1) * (N - 1) - ((N - 1) / s) * bound;
		initsubset (s);
		for (int i=0; i<=powNN; i++) {
			recurcount[i] = 0;
			nsol_found[i] = 0;
			nsol_bound[i] = 0;
			nsol_sym[i] = 0;
			nsol_all[i] = 0;
			nsol_smin_sym[i] = 0;
			nsol_smin_all[i] = 0;
			nsol_min_sym[i] = 0;
			nsol_min_all[i] = 0;
			nsol_trans_sym[i] = 0;
			nsol_trans_all[i] = 0;
			nsol_smin_trans_sym[i] = 0;
			nsol_smin_trans_all[i] = 0;
			nsol_min_trans_sym[i] = 0;
			nsol_min_trans_all[i] = 0;
		}
		syncing_pairs_calls = 0;
		sync_upper_bound_calls = sync_length_calls = 0;
		t = clock ();
		printf ("N = %d, S = %d, bound = %d, all\n", N, s, bound);
		search (startcumul, startcumul2, startsymbol, startsymmetry);
		print_nsol (nsol_found, "nsol_found");
		print_nsol (nsol_bound, "nsol_bound");
		print_nsol (nsol_sym, "nsol_sym");
		print_nsol (nsol_all, "nsol_all");
		print_nsol (nsol_smin_sym, "nsol_smin_sym");
		print_nsol (nsol_smin_all, "nsol_smin_all");
		print_nsol (nsol_min_sym, "nsol_min_sym");
		print_nsol (nsol_min_all, "nsol_min_all");
		print_nsol (nsol_trans_sym, "nsol_trans_sym");
		print_nsol (nsol_trans_all, "nsol_trans_all");
		print_nsol (nsol_smin_trans_sym, "nsol_smin_trans_sym");
		print_nsol (nsol_smin_trans_all, "nsol_smin_trans_all");
		print_nsol (nsol_min_trans_sym, "nsol_min_trans_sym");
		print_nsol (nsol_min_trans_all, "nsol_min_trans_all");
		print_recurcount ("search calls");
		printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
		printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
				sync_upper_bound_calls, sync_length_calls,
				sync_upper_bound_calls + sync_length_calls);
		printf ("time = %f\n\n", (clock() - t)/1000000.0);
		fflush (stdout);
		solutions.clear ();
	}
	
	// search for DFAs with large synchronization
	// large enough to find only a few automata
	initsubset (N);
	process_solution_switch = 'C';
	bound = (N-1) * (N-1);
	smin_bound = (N == 4) ? 5 : (N == 5) ? 11 : (N == 6) ? 19 : 0;
	while (bound) {
		for (int i=0; i<=powNN; i++) {
			recurcount[i] = 0;
			nsol_found[i] = 0;
			nsol_bound[i] = 0;
			nsol_sym[i] = 0;
			nsol_all[i] = 0;
			nsol_smin_sym[i] = 0;
			nsol_smin_all[i] = 0;
			nsol_min_sym[i] = 0;
			nsol_min_all[i] = 0;
			nsol_trans_sym[i] = 0;
			nsol_trans_all[i] = 0;
			nsol_smin_trans_sym[i] = 0;
			nsol_smin_trans_all[i] = 0;
			nsol_min_trans_sym[i] = 0;
			nsol_min_trans_all[i] = 0;
		}
		syncing_pairs_calls = 0;
		sync_upper_bound_calls = sync_length_calls = 0;
		t = clock ();
		printf ("N = %d, bound = %d, %s\n", N, bound, smin_bound < bound ? 
				"all" : smin_bound == bound ? "semi-minimal" : "minimal");
		search (startcumul, startcumul2, startsymbol, startsymmetry);
		print_nsol (nsol_found, "nsol_found");
		print_nsol (nsol_bound, "nsol_bound");
		print_nsol (nsol_sym, "nsol_sym");
		print_nsol (nsol_all, "nsol_all");
		print_nsol (nsol_smin_sym, "nsol_smin_sym");
		print_nsol (nsol_smin_all, "nsol_smin_all");
		print_nsol (nsol_min_sym, "nsol_min_sym");
		print_nsol (nsol_min_all, "nsol_min_all");
		print_nsol (nsol_trans_sym, "nsol_trans_sym");
		print_nsol (nsol_trans_all, "nsol_trans_all");
		print_nsol (nsol_smin_trans_sym, "nsol_smin_trans_sym");
		print_nsol (nsol_smin_trans_all, "nsol_smin_trans_all");
		print_nsol (nsol_min_trans_sym, "nsol_min_trans_sym");
		print_nsol (nsol_min_trans_all, "nsol_min_trans_all");
		print_recurcount ("search calls");
		printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
		printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
				sync_upper_bound_calls, sync_length_calls,
				sync_upper_bound_calls + sync_length_calls);
		printf ("time = %f\n\n", (clock() - t)/1000000.0);
		fflush (stdout);
		solutions.clear ();
		if (abort_search) break;
		bound--; 
	}
	abort_search = false;
	
	return 0;
}

#pragma GCC pop_options



==> anc/syncauto2.log <==
N = 2, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000030

N = 2, bound = 1, all
   a = [00,10]
   a = [00,10]   b = [01,11]
   a = [00,10]   b = [01,11]   c = [01,10]
   a = [00,10]   b = [01,10]
nsol_found = 1 + 2 + 1 = 4
nsol_bound = 1 + 2 + 1 = 4
search calls = 1 + 1 + 2 + 1 = 5
syncing_pairs_calls = 13
sync_upper_bound_calls = 0 + 4 = 4
time = 0.000022

N = 2, S = 2, bound = 1, all
   a = [00,10]
   a = [00,10]   b = [01,11]
   a = [00,10]   b = [01,11]   c = [01,10]
   a = [00,10]   b = [01,10]
nsol_found = 1 + 2 + 1 = 4
nsol_bound = 1 + 2 + 1 = 4
nsol_sym = 1 + 2 + 1 = 4
nsol_all = 2 + 3 + 1 = 6
nsol_smin_sym = 1 = 1
nsol_smin_all = 2 = 2
nsol_min_sym = 1 = 1
nsol_min_all = 2 = 2
nsol_trans_sym = 0 + 2 + 1 = 3
nsol_trans_all = 0 + 3 + 1 = 4
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 1 + 2 + 1 = 5
syncing_pairs_calls = 13
sync_upper_bound_calls = 0 + 4 = 4
time = 0.000032

N = 2, bound = 1, all
nsol_found = 1 + 2 + 1 = 4
nsol_bound = 1 + 2 + 1 = 4
nsol_sym = 1 + 2 + 1 = 4
nsol_all = 2 + 3 + 1 = 6
nsol_smin_sym = 1 = 1
nsol_smin_all = 2 = 2
nsol_min_sym = 1 = 1
nsol_min_all = 2 = 2
nsol_trans_sym = 0 + 2 + 1 = 3
nsol_trans_all = 0 + 3 + 1 = 4
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 1 + 2 + 1 = 5
syncing_pairs_calls = 13
sync_upper_bound_calls = 0 + 4 = 4
time = 0.000014



==> anc/syncauto2max.log <==
N = 2, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000027

N = 2, bound = 1, max only
   a = [00,10]   b = [01,11]   c = [01,10]
nsol_test = 0 + 0 + 1 = 1
nsol_found = 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 1 = 1
search calls = 1 + 1 = 2
syncing_pairs_calls = 7
sync_upper_bound_calls = 0 + 1 = 1
time = 0.000016

N = 2, S = 2, bound = 1, max only
   a = [00,10]   b = [01,11]   c = [01,10]
nsol_test = 0 + 0 + 1 = 1
nsol_found = 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 1 = 1
nsol_sym = 0 + 0 + 1 = 1
nsol_all = 0 + 0 + 1 = 1
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 1 = 1
nsol_trans_all = 0 + 0 + 1 = 1
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 1 = 2
syncing_pairs_calls = 7
sync_upper_bound_calls = 0 + 1 = 1
time = 0.000026

N = 2, bound = 1, max only
   a = [00,10]   b = [01,11]   c = [01,10]
nsol_test = 0 + 0 + 1 = 1
nsol_found = 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 1 = 1
nsol_sym = 0 + 0 + 1 = 1
nsol_all = 0 + 0 + 1 = 1
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 1 = 1
nsol_trans_all = 0 + 0 + 1 = 1
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 1 = 2
syncing_pairs_calls = 7
sync_upper_bound_calls = 0 + 1 = 1
time = 0.000013



==> anc/syncauto2min.log <==
N = 2, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000028

N = 2, bound = 1, min only
   a = [00,10]
nsol_found = 1 = 1
nsol_bound = 1 = 1
search calls = 1 = 1
syncing_pairs_calls = 6
sync_upper_bound_calls = 0 + 1 = 1
time = 0.000012

N = 2, S = 2, bound = 1, min only
   a = [00,10]
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_sym = 1 = 1
nsol_all = 2 = 2
nsol_smin_sym = 1 = 1
nsol_smin_all = 2 = 2
nsol_min_sym = 1 = 1
nsol_min_all = 2 = 2
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 = 1
syncing_pairs_calls = 6
sync_upper_bound_calls = 0 + 1 = 1
time = 0.000021

N = 2, bound = 1, min only
   a = [00,10]
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_sym = 1 = 1
nsol_all = 2 = 2
nsol_smin_sym = 1 = 1
nsol_smin_all = 2 = 2
nsol_min_sym = 1 = 1
nsol_min_all = 2 = 2
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 = 1
syncing_pairs_calls = 6
sync_upper_bound_calls = 0 + 1 = 1
time = 0.000009



==> anc/syncauto2smin.log <==
N = 2, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000030

N = 2, bound = 1, semi-min only
   a = [00,10]
nsol_test = 1 = 1
nsol_found = 1 = 1
nsol_bound = 1 = 1
search calls = 1 + 1 = 2
syncing_pairs_calls = 7
sync_upper_bound_calls = 0 + 1 = 1
time = 0.000014

N = 2, S = 2, bound = 1, semi-min only
   a = [00,10]
nsol_test = 1 = 1
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_sym = 1 = 1
nsol_all = 2 = 2
nsol_smin_sym = 1 = 1
nsol_smin_all = 2 = 2
nsol_min_sym = 1 = 1
nsol_min_all = 2 = 2
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 1 = 2
syncing_pairs_calls = 7
sync_upper_bound_calls = 0 + 1 = 1
time = 0.000019

N = 2, bound = 1, semi-min only
   a = [00,10]
nsol_test = 1 = 1
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_sym = 1 = 1
nsol_all = 2 = 2
nsol_smin_sym = 1 = 1
nsol_smin_all = 2 = 2
nsol_min_sym = 1 = 1
nsol_min_all = 2 = 2
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 1 = 2
syncing_pairs_calls = 7
sync_upper_bound_calls = 0 + 1 = 1
time = 0.000012



==> anc/syncauto3.log <==
N = 3, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000036

N = 3, bound = 4, all
   a = [00,10,22]   b = [02,10,21]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [02,12,20]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [02,12,20]   e = [01,10,22]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [01,10,22]
   a = [00,10,22]   b = [02,10,21]   c = [02,12,20]
   a = [00,10,22]   b = [02,10,21]   c = [02,12,20]   d = [01,10,22]
   a = [00,10,22]   b = [02,10,21]   c = [01,10,22]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]   d = [02,12,20]
   a = [01,10,20]   b = [02,10,21]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]   d = [00,12,21]
   a = [01,10,20]   b = [02,10,21]   c = [00,12,21]
   a = [01,10,20]   b = [01,10,22]   c = [00,12,21]
nsol_found = 0 + 2 + 7 + 5 + 1 = 15
nsol_bound = 0 + 2 + 7 + 5 + 1 = 15
search calls = 1 + 2 + 4 + 7 + 5 + 1 = 20
syncing_pairs_calls = 129
sync_upper_bound_calls = 7 + 40 = 47
time = 0.000138

N = 3, S = 3, bound = 4, all
   a = [00,10,22]   b = [02,10,21]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [02,12,20]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [02,12,20]   e = [01,10,22]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [01,10,22]
   a = [00,10,22]   b = [02,10,21]   c = [02,12,20]
   a = [00,10,22]   b = [02,10,21]   c = [02,12,20]   d = [01,10,22]
   a = [00,10,22]   b = [02,10,21]   c = [01,10,22]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]   d = [02,12,20]
   a = [01,10,20]   b = [02,10,21]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]   d = [00,12,21]
   a = [01,10,20]   b = [02,10,21]   c = [00,12,21]
   a = [01,10,20]   b = [01,10,22]   c = [00,12,21]
nsol_found = 0 + 2 + 7 + 5 + 1 = 15
nsol_bound = 0 + 2 + 7 + 5 + 1 = 15
nsol_sym = 0 + 2 + 7 + 5 + 1 = 15
nsol_all = 0 + 12 + 42 + 30 + 6 = 90
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 12 + 12 = 24
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 12 + 12 = 24
nsol_trans_sym = 0 + 2 + 7 + 5 + 1 = 15
nsol_trans_all = 0 + 12 + 42 + 30 + 6 = 90
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 12 + 12 = 24
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 12 + 12 = 24
search calls = 1 + 2 + 4 + 7 + 5 + 1 = 20
syncing_pairs_calls = 129
sync_upper_bound_calls = 7 + 40 = 47
time = 0.000168

N = 3, S = 2, bound = 3, all
   a = [00,11,20]   b = [01,12,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [02,11,22]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [02,11,22]   e = [01,10,22]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [02,11,22]   e = [01,10,22]   f = [01,10,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [02,11,22]   e = [01,10,22]   f = [01,10,21]   g = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [02,11,22]   e = [01,10,22]   f = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [02,11,22]   e = [01,10,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [02,11,22]   e = [01,10,21]   f = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [02,11,22]   e = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [01,10,22]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [01,10,22]   e = [01,10,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [01,10,22]   e = [01,10,21]   f = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [01,10,22]   e = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [01,10,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [01,10,21]   e = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [02,11,22]
   a = [00,11,20]   b = [01,12,20]   c = [02,11,22]   d = [01,10,22]
   a = [00,11,20]   b = [01,12,20]   c = [02,11,22]   d = [01,10,22]   e = [01,10,21]
   a = [00,11,20]   b = [01,12,20]   c = [02,11,22]   d = [01,10,22]   e = [01,10,21]   f = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [02,11,22]   d = [01,10,22]   e = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [02,11,22]   d = [01,10,21]
   a = [00,11,20]   b = [01,12,20]   c = [02,11,22]   d = [01,10,21]   e = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [02,11,22]   d = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,10,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,10,21]   e = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,21]   d = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [02,11,20]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [02,11,22]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [02,11,22]   e = [02,11,20]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [02,11,22]   e = [02,11,20]   f = [01,10,21]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [02,11,22]   e = [01,10,21]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [02,11,20]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [02,11,20]   e = [01,10,21]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [01,10,21]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,22]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,22]   d = [02,11,20]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,22]   d = [02,11,20]   e = [01,10,21]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,22]   d = [01,10,21]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,20]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,20]   d = [01,10,21]
   a = [00,12,22]   b = [01,10,22]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [01,10,20]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [01,10,20]   e = [02,10,20]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [01,10,20]   e = [02,10,20]   f = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [01,10,20]   e = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [02,10,20]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [02,10,20]   e = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [01,10,20]
   a = [00,12,22]   b = [01,10,22]   c = [01,10,20]   d = [02,10,20]
   a = [00,12,22]   b = [01,10,22]   c = [01,10,20]   d = [02,10,20]   e = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [01,10,20]   d = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,20]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,20]   d = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [00,12,21]
   a = [00,12,22]   b = [02,10,21]
   a = [00,12,22]   b = [02,10,21]   c = [01,10,20]
   a = [00,12,22]   b = [02,10,21]   c = [01,10,20]   d = [02,10,20]
   a = [00,12,22]   b = [02,10,21]   c = [01,10,20]   d = [02,10,20]   e = [00,12,21]
   a = [00,12,22]   b = [02,10,21]   c = [01,10,20]   d = [00,12,21]
   a = [00,12,22]   b = [02,10,21]   c = [02,10,20]
   a = [00,12,22]   b = [02,10,21]   c = [02,10,20]   d = [00,12,21]
   a = [00,12,22]   b = [02,10,21]   c = [00,12,21]
   a = [01,10,20]   b = [02,10,21]
   a = [01,10,20]   b = [02,10,21]   c = [02,10,20]
   a = [01,10,20]   b = [02,10,21]   c = [02,10,20]   d = [01,10,22]
   a = [01,10,20]   b = [02,10,21]   c = [02,10,20]   d = [01,10,22]   e = [00,12,21]
   a = [01,10,20]   b = [02,10,21]   c = [02,10,20]   d = [00,12,21]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]   d = [00,12,21]
   a = [01,10,20]   b = [02,10,21]   c = [00,12,21]
   a = [01,10,20]   b = [01,10,22]   c = [02,10,20]
   a = [01,10,20]   b = [01,10,22]   c = [02,10,20]   d = [00,12,21]
   a = [01,10,20]   b = [01,10,22]   c = [00,12,21]
   a = [01,12,21]   b = [01,10,22]
   a = [01,12,21]   b = [01,10,22]   c = [01,12,20]
   a = [01,12,21]   b = [01,10,22]   c = [01,12,20]   d = [02,11,20]
   a = [01,12,21]   b = [01,10,22]   c = [02,11,20]
   a = [01,12,21]   b = [01,12,20]
   a = [01,12,21]   b = [01,12,20]   c = [02,11,20]
nsol_found = 0 + 6 + 23 + 30 + 20 + 7 + 1 = 87
nsol_bound = 0 + 6 + 23 + 30 + 20 + 7 + 1 = 87
nsol_sym = 0 + 6 + 23 + 30 + 20 + 7 + 1 = 87
nsol_all = 0 + 36 + 138 + 180 + 120 + 42 + 6 = 522
nsol_smin_sym = 0 + 6 + 2 = 8
nsol_smin_all = 0 + 36 + 12 = 48
nsol_min_sym = 0 + 6 + 2 = 8
nsol_min_all = 0 + 36 + 12 = 48
nsol_trans_sym = 0 + 5 + 23 + 30 + 20 + 7 + 1 = 86
nsol_trans_all = 0 + 30 + 138 + 180 + 120 + 42 + 6 = 516
nsol_smin_trans_sym = 0 + 5 + 2 = 7
nsol_smin_trans_all = 0 + 30 + 12 = 42
nsol_min_trans_sym = 0 + 5 + 2 = 7
nsol_min_trans_all = 0 + 30 + 12 = 42
search calls = 1 + 4 + 8 + 23 + 30 + 20 + 7 + 1 = 94
syncing_pairs_calls = 323
sync_upper_bound_calls = 9 + 138 = 147
time = 0.000583

N = 3, bound = 4, all
nsol_found = 0 + 2 + 7 + 5 + 1 = 15
nsol_bound = 0 + 2 + 7 + 5 + 1 = 15
nsol_sym = 0 + 2 + 7 + 5 + 1 = 15
nsol_all = 0 + 12 + 42 + 30 + 6 = 90
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 12 + 12 = 24
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 12 + 12 = 24
nsol_trans_sym = 0 + 2 + 7 + 5 + 1 = 15
nsol_trans_all = 0 + 12 + 42 + 30 + 6 = 90
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 12 + 12 = 24
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 12 + 12 = 24
search calls = 1 + 2 + 4 + 7 + 5 + 1 = 20
syncing_pairs_calls = 129
sync_upper_bound_calls = 7 + 40 = 47
time = 0.000121

N = 3, bound = 3, all
nsol_found = 0 + 6 + 47 + 114 + 148 + 117 + 57 + 16 + 2 = 507
nsol_bound = 0 + 4 + 40 + 109 + 147 + 117 + 57 + 16 + 2 = 492
nsol_sym = 0 + 4 + 32 + 85 + 107 + 81 + 39 + 10 + 2 = 360
nsol_all = 0 + 24 + 192 + 486 + 618 + 462 + 210 + 54 + 6 = 2052
nsol_smin_sym = 0 + 4 = 4
nsol_smin_all = 0 + 24 = 24
nsol_min_sym = 0 + 4 = 4
nsol_min_all = 0 + 24 = 24
nsol_trans_sym = 0 + 3 + 31 + 85 + 107 + 81 + 39 + 10 + 2 = 358
nsol_trans_all = 0 + 18 + 186 + 486 + 618 + 462 + 210 + 54 + 6 = 2040
nsol_smin_trans_sym = 0 + 3 = 3
nsol_smin_trans_all = 0 + 18 = 18
nsol_min_trans_sym = 0 + 3 = 3
nsol_min_trans_all = 0 + 18 = 18
search calls = 1 + 2 + 11 + 47 + 114 + 148 + 117 + 57 + 16 + 2 = 515
syncing_pairs_calls = 1159
sync_upper_bound_calls = 7 + 558 = 565
time = 0.001534

N = 3, bound = 2, all
nsol_found = 1 + 37 + 382 + 2212 + 9343 + 30954 + 82831 + 182104 + 332685 + 508870 + 654655 + 709800 + 648466 + 497980 + 319890 + 170560 + 74614 + 26334 + 7315 + 1540 + 231 + 22 + 1 = 4260827
nsol_bound = 1 + 31 + 335 + 2098 + 9195 + 30837 + 82774 + 182088 + 332683 + 508870 + 654655 + 709800 + 648466 + 497980 + 319890 + 170560 + 74614 + 26334 + 7315 + 1540 + 231 + 22 + 1 = 4260320
nsol_sym = 1 + 28 + 249 + 1410 + 5527 + 16833 + 40917 + 81881 + 136373 + 190932 + 225589 + 225589 + 190932 + 136375 + 81891 + 40956 + 16914 + 5638 + 1508 + 303 + 48 + 5 + 1 = 1399900
nsol_all = 6 + 153 + 1467 + 8304 + 33018 + 100485 + 244947 + 490260 + 817184 + 1144066 + 1352078 + 1352078 + 1144066 + 817190 + 490314 + 245157 + 100947 + 33649 + 8855 + 1771 + 253 + 23 + 1 = 8386272
nsol_smin_sym = 1 + 7 = 8
nsol_smin_all = 6 + 36 = 42
nsol_min_sym = 1 + 7 = 8
nsol_min_all = 6 + 36 = 42
nsol_trans_sym = 0 + 13 + 199 + 1329 + 5450 + 16785 + 40896 + 81876 + 136372 + 190932 + 225589 + 225589 + 190932 + 136375 + 81891 + 40956 + 16914 + 5638 + 1508 + 303 + 48 + 5 + 1 = 1399601
nsol_trans_all = 0 + 72 + 1176 + 7842 + 32580 + 100212 + 244836 + 490233 + 817181 + 1144066 + 1352078 + 1352078 + 1144066 + 817190 + 490314 + 245157 + 100947 + 33649 + 8855 + 1771 + 253 + 23 + 1 = 8384580
nsol_smin_trans_sym = 0 + 3 = 3
nsol_smin_trans_all = 0 + 15 = 15
nsol_min_trans_sym = 0 + 3 = 3
nsol_min_trans_all = 0 + 15 = 15
search calls = 1 + 3 + 42 + 382 + 2212 + 9343 + 30954 + 82831 + 182104 + 332685 + 508870 + 654655 + 709800 + 648466 + 497980 + 319890 + 170560 + 74614 + 26334 + 7315 + 1540 + 231 + 22 + 1 = 4260835
syncing_pairs_calls = 8521749
sync_upper_bound_calls = 7 + 4260828 = 4260835
time = 12.562585

N = 3, bound = 1, all
nsol_found = 2 + 50 + 538 + 3434 + 16207 + 60412 + 183217 + 460811 + 974469 + 1750253 + 2689831 + 3555292 + 4054570 + 3995228 + 3400116 + 2493527 + 1568998 + 841417 + 380911 + 143642 + 44295 + 10880 + 2047 + 277 + 24 + 1 = 26630449
nsol_bound = 1 + 13 + 156 + 1222 + 6864 + 29458 + 100386 + 278707 + 641784 + 1241383 + 2035176 + 2845492 + 3406104 + 3497248 + 3080226 + 2322967 + 1494384 + 815083 + 373596 + 142102 + 44064 + 10858 + 2046 + 277 + 24 + 1 = 22369622
nsol_sym = 1 + 13 + 145 + 1028 + 5394 + 21610 + 68916 + 178855 + 384897 + 695038 + 1062915 + 1384909 + 1543472 + 1474123 + 1206613 + 845014 + 504358 + 255108 + 108364 + 38221 + 10984 + 2531 + 447 + 61 + 6 + 1 = 9793024
nsol_all = 3 + 72 + 829 + 6095 + 32131 + 129283 + 412643 + 1071961 + 2307360 + 4167669 + 6374082 + 8305622 + 9256534 + 8840510 + 7235846 + 5066578 + 3023603 + 1528626 + 648945 + 228459 + 65527 + 14927 + 2599 + 325 + 26 + 1 = 58720256
nsol_smin_sym = 1 = 1
nsol_smin_all = 3 = 3
nsol_min_sym = 1 = 1
nsol_min_all = 3 = 3
nsol_trans_sym = 0 + 3 + 98 + 909 + 5206 + 21406 + 68762 + 178774 + 384868 + 695032 + 1062914 + 1384909 + 1543472 + 1474123 + 1206613 + 845014 + 504358 + 255108 + 108364 + 38221 + 10984 + 2531 + 447 + 61 + 6 + 1 = 9792184
nsol_trans_all = 0 + 18 + 559 + 5402 + 31024 + 128086 + 411740 + 1071490 + 2307198 + 4167636 + 6374079 + 8305622 + 9256534 + 8840510 + 7235846 + 5066578 + 3023603 + 1528626 + 648945 + 228459 + 65527 + 14927 + 2599 + 325 + 26 + 1 = 58715360
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 4 + 55 + 538 + 3434 + 16207 + 60412 + 183217 + 460811 + 974469 + 1750253 + 2689831 + 3555292 + 4054570 + 3995228 + 3400116 + 2493527 + 1568998 + 841417 + 380911 + 143642 + 44295 + 10880 + 2047 + 277 + 24 + 1 = 26630457
syncing_pairs_calls = 53260992
sync_upper_bound_calls = 7 + 26630449 = 26630456
time = 78.551522



==> anc/syncauto3max.log <==
N = 3, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000037

N = 3, bound = 4, max only
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [02,12,20]   e = [01,10,22]
nsol_test = 0 + 0 + 1 + 2 + 1 = 4
nsol_found = 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 1 = 1
search calls = 1 + 2 + 4 + 2 = 9
syncing_pairs_calls = 80
sync_upper_bound_calls = 7 + 29 = 36
time = 0.000093

N = 3, S = 3, bound = 4, max only
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [02,12,20]   e = [01,10,22]
nsol_test = 0 + 0 + 1 + 2 + 1 = 4
nsol_found = 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 1 = 1
nsol_sym = 0 + 0 + 0 + 0 + 1 = 1
nsol_all = 0 + 0 + 0 + 0 + 6 = 6
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 0 + 1 = 1
nsol_trans_all = 0 + 0 + 0 + 0 + 6 = 6
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 2 + 4 + 2 = 9
syncing_pairs_calls = 80
sync_upper_bound_calls = 7 + 29 = 36
time = 0.000097

N = 3, S = 2, bound = 3, max only
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,10,21]   e = [01,12,21]   f = [02,11,22]   g = [02,11,20]
nsol_test = 0 + 0 + 2 + 3 + 3 + 2 + 1 = 11
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_sym = 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_all = 0 + 0 + 0 + 0 + 0 + 0 + 6 = 6
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_trans_all = 0 + 0 + 0 + 0 + 0 + 0 + 6 = 6
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 4 + 8 + 5 = 18
syncing_pairs_calls = 118
sync_upper_bound_calls = 9 + 57 = 66
time = 0.000265

N = 3, bound = 4, max only
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [02,12,20]   e = [01,10,22]
nsol_test = 0 + 0 + 1 + 2 + 1 = 4
nsol_found = 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 1 = 1
nsol_sym = 0 + 0 + 0 + 0 + 1 = 1
nsol_all = 0 + 0 + 0 + 0 + 6 = 6
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 0 + 1 = 1
nsol_trans_all = 0 + 0 + 0 + 0 + 6 = 6
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 2 + 4 + 2 = 9
syncing_pairs_calls = 80
sync_upper_bound_calls = 7 + 29 = 36
time = 0.000084

N = 3, bound = 3, max only
   a = [00,10,22]   b = [00,12,21]   c = [01,12,20]   d = [02,10,21]   e = [00,12,22]   f = [02,10,20]   g = [02,11,20]   h = [02,12,20]   i = [01,10,22]
nsol_test = 0 + 0 + 1 + 4 + 7 + 6 + 5 + 3 + 2 = 28
nsol_found = 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 2 = 3
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 = 6
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_trans_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 = 6
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 2 + 11 + 21 + 1 = 36
syncing_pairs_calls = 151
sync_upper_bound_calls = 7 + 60 = 67
time = 0.000280

N = 3, bound = 2, max only
   a = [00,10,21]   b = [00,12,20]   c = [01,11,20]   d = [01,12,22]   e = [02,10,22]   f = [02,11,21]   g = [00,10,22]   h = [00,11,20]   i = [00,11,21]   j = [00,12,22]   k = [01,10,20]   l = [01,10,21]   m = [01,11,22]   n = [01,12,21]   o = [02,10,20]   p = [02,11,22]   q = [02,12,20]   r = [02,12,21]   s = [00,12,21]   t = [01,10,22]   u = [01,12,20]   v = [02,10,21]   w = [02,11,20]
nsol_test = 0 + 0 + 1 + 4 + 8 + 9 + 9 + 8 + 7 + 4 + 2 + 1 + 1 + 1 + 1 + 1 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 59
nsol_found = 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 4
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_trans_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 3 + 20 + 26 + 16 + 1 = 67
syncing_pairs_calls = 213
sync_upper_bound_calls = 7 + 60 = 67
time = 0.000548

N = 3, bound = 1, max only
   a = [00,10,20]   b = [00,10,21]   c = [00,12,20]   d = [01,11,20]   e = [01,11,21]   f = [01,12,22]   g = [02,10,22]   h = [02,11,21]   i = [02,12,22]   j = [00,10,22]   k = [00,11,20]   l = [00,11,21]   m = [00,12,22]   n = [01,10,20]   o = [01,10,21]   p = [01,11,22]   q = [01,12,21]   r = [02,10,20]   s = [02,11,22]   t = [02,12,20]   u = [02,12,21]   v = [00,12,21]   w = [01,10,22]   x = [01,12,20]   y = [02,10,21]   z = [02,11,20]
nsol_test = 0 + 0 + 1 + 4 + 8 + 9 + 9 + 8 + 7 + 4 + 2 + 1 + 1 + 1 + 1 + 1 + 1 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 1 = 60
nsol_found = 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 1 = 5
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_trans_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 4 + 20 + 26 + 16 + 1 = 68
syncing_pairs_calls = 215
sync_upper_bound_calls = 7 + 60 = 67
time = 0.000584



==> anc/syncauto3min.log <==
N = 3, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000039

N = 3, bound = 4, min only
   a = [00,10,22]   b = [02,10,21]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]
   a = [01,10,20]   b = [02,10,21]
   a = [01,10,20]   b = [01,10,22]   c = [00,12,21]
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
search calls = 1 + 2 + 2 = 5
syncing_pairs_calls = 96
sync_upper_bound_calls = 7 + 22 = 29
time = 0.000087

N = 3, S = 3, bound = 4, min only
   a = [00,10,22]   b = [02,10,21]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]
   a = [01,10,20]   b = [02,10,21]
   a = [01,10,20]   b = [01,10,22]   c = [00,12,21]
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
nsol_sym = 0 + 2 + 2 = 4
nsol_all = 0 + 12 + 12 = 24
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 12 + 12 = 24
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 12 + 12 = 24
nsol_trans_sym = 0 + 2 + 2 = 4
nsol_trans_all = 0 + 12 + 12 = 24
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 12 + 12 = 24
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 12 + 12 = 24
search calls = 1 + 2 + 2 = 5
syncing_pairs_calls = 96
sync_upper_bound_calls = 7 + 22 = 29
time = 0.000098

N = 3, S = 2, bound = 3, min only
   a = [00,11,20]   b = [01,12,20]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,20]
   a = [00,12,22]   b = [01,10,22]
   a = [00,12,22]   b = [02,10,21]
   a = [01,10,20]   b = [02,10,21]
   a = [01,10,20]   b = [01,10,22]   c = [00,12,21]
   a = [01,12,21]   b = [01,10,22]
   a = [01,12,21]   b = [01,12,20]
nsol_found = 0 + 6 + 2 = 8
nsol_bound = 0 + 6 + 2 = 8
nsol_sym = 0 + 6 + 2 = 8
nsol_all = 0 + 36 + 12 = 48
nsol_smin_sym = 0 + 6 + 2 = 8
nsol_smin_all = 0 + 36 + 12 = 48
nsol_min_sym = 0 + 6 + 2 = 8
nsol_min_all = 0 + 36 + 12 = 48
nsol_trans_sym = 0 + 5 + 2 = 7
nsol_trans_all = 0 + 30 + 12 = 42
nsol_smin_trans_sym = 0 + 5 + 2 = 7
nsol_smin_trans_all = 0 + 30 + 12 = 42
nsol_min_trans_sym = 0 + 5 + 2 = 7
nsol_min_trans_all = 0 + 30 + 12 = 42
search calls = 1 + 4 + 2 = 7
syncing_pairs_calls = 139
sync_upper_bound_calls = 9 + 41 = 50
time = 0.000141

N = 3, bound = 4, min only
   a = [00,10,22]   b = [02,10,21]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
nsol_sym = 0 + 2 + 2 = 4
nsol_all = 0 + 12 + 12 = 24
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 12 + 12 = 24
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 12 + 12 = 24
nsol_trans_sym = 0 + 2 + 2 = 4
nsol_trans_all = 0 + 12 + 12 = 24
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 12 + 12 = 24
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 12 + 12 = 24
search calls = 1 + 2 + 2 = 5
syncing_pairs_calls = 96
sync_upper_bound_calls = 7 + 22 = 29
time = 0.000081

N = 3, bound = 3, min only
   a = [00,10,22]   b = [00,12,21]
nsol_found = 0 + 6 + 2 = 8
nsol_bound = 0 + 4 = 4
nsol_sym = 0 + 4 = 4
nsol_all = 0 + 24 = 24
nsol_smin_sym = 0 + 4 = 4
nsol_smin_all = 0 + 24 = 24
nsol_min_sym = 0 + 4 = 4
nsol_min_all = 0 + 24 = 24
nsol_trans_sym = 0 + 3 = 3
nsol_trans_all = 0 + 18 = 18
nsol_smin_trans_sym = 0 + 3 = 3
nsol_smin_trans_all = 0 + 18 = 18
nsol_min_trans_sym = 0 + 3 = 3
nsol_min_trans_all = 0 + 18 = 18
search calls = 1 + 2 + 5 = 8
syncing_pairs_calls = 124
sync_upper_bound_calls = 7 + 30 = 37
time = 0.000102

N = 3, bound = 2, min only
   a = [00,10,21]
   a = [00,10,22]   b = [00,11,20]
nsol_found = 1 + 15 + 2 = 18
nsol_bound = 1 + 9 = 10
nsol_sym = 1 + 7 = 8
nsol_all = 6 + 36 = 42
nsol_smin_sym = 1 + 7 = 8
nsol_smin_all = 6 + 36 = 42
nsol_min_sym = 1 + 7 = 8
nsol_min_all = 6 + 36 = 42
nsol_trans_sym = 0 + 3 = 3
nsol_trans_all = 0 + 15 = 15
nsol_smin_trans_sym = 0 + 3 = 3
nsol_smin_trans_all = 0 + 15 = 15
nsol_min_trans_sym = 0 + 3 = 3
nsol_min_trans_all = 0 + 15 = 15
search calls = 1 + 2 + 5 = 8
syncing_pairs_calls = 124
sync_upper_bound_calls = 7 + 30 = 37
time = 0.000123

N = 3, bound = 1, min only
   a = [00,10,20]
nsol_found = 2 + 15 + 2 = 19
nsol_bound = 1 = 1
nsol_sym = 1 = 1
nsol_all = 3 = 3
nsol_smin_sym = 1 = 1
nsol_smin_all = 3 = 3
nsol_min_sym = 1 = 1
nsol_min_all = 3 = 3
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 2 + 5 = 8
syncing_pairs_calls = 124
sync_upper_bound_calls = 7 + 30 = 37
time = 0.000107



==> anc/syncauto3smin.log <==
N = 3, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000043

N = 3, bound = 4, semi-min only
   a = [00,10,22]   b = [02,10,21]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]
   a = [01,10,20]   b = [02,10,21]
   a = [01,10,20]   b = [01,10,22]   c = [00,12,21]
nsol_test = 0 + 2 + 2 = 4
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
search calls = 1 + 2 + 4 + 2 = 9
syncing_pairs_calls = 80
sync_upper_bound_calls = 7 + 29 = 36
time = 0.000101

N = 3, S = 3, bound = 4, semi-min only
   a = [00,10,22]   b = [02,10,21]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]
   a = [01,10,20]   b = [02,10,21]
   a = [01,10,20]   b = [01,10,22]   c = [00,12,21]
nsol_test = 0 + 2 + 2 = 4
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
nsol_sym = 0 + 2 + 2 = 4
nsol_all = 0 + 12 + 12 = 24
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 12 + 12 = 24
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 12 + 12 = 24
nsol_trans_sym = 0 + 2 + 2 = 4
nsol_trans_all = 0 + 12 + 12 = 24
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 12 + 12 = 24
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 12 + 12 = 24
search calls = 1 + 2 + 4 + 2 = 9
syncing_pairs_calls = 80
sync_upper_bound_calls = 7 + 29 = 36
time = 0.000111

N = 3, S = 2, bound = 3, semi-min only
   a = [00,11,20]   b = [01,12,20]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,20]
   a = [00,12,22]   b = [01,10,22]
   a = [00,12,22]   b = [02,10,21]
   a = [01,10,20]   b = [02,10,21]
   a = [01,10,20]   b = [01,10,22]   c = [00,12,21]
   a = [01,12,21]   b = [01,10,22]
   a = [01,12,21]   b = [01,12,20]
nsol_test = 0 + 6 + 5 = 11
nsol_found = 0 + 6 + 2 = 8
nsol_bound = 0 + 6 + 2 = 8
nsol_sym = 0 + 6 + 2 = 8
nsol_all = 0 + 36 + 12 = 48
nsol_smin_sym = 0 + 6 + 2 = 8
nsol_smin_all = 0 + 36 + 12 = 48
nsol_min_sym = 0 + 6 + 2 = 8
nsol_min_all = 0 + 36 + 12 = 48
nsol_trans_sym = 0 + 5 + 2 = 7
nsol_trans_all = 0 + 30 + 12 = 42
nsol_smin_trans_sym = 0 + 5 + 2 = 7
nsol_smin_trans_all = 0 + 30 + 12 = 42
nsol_min_trans_sym = 0 + 5 + 2 = 7
nsol_min_trans_all = 0 + 30 + 12 = 42
search calls = 1 + 4 + 8 + 5 = 18
syncing_pairs_calls = 118
sync_upper_bound_calls = 9 + 57 = 66
time = 0.000296

N = 3, bound = 4, semi-min only
   a = [00,10,22]   b = [02,10,21]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]
nsol_test = 0 + 2 + 2 = 4
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
nsol_sym = 0 + 2 + 2 = 4
nsol_all = 0 + 12 + 12 = 24
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 12 + 12 = 24
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 12 + 12 = 24
nsol_trans_sym = 0 + 2 + 2 = 4
nsol_trans_all = 0 + 12 + 12 = 24
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 12 + 12 = 24
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 12 + 12 = 24
search calls = 1 + 2 + 4 + 2 = 9
syncing_pairs_calls = 80
sync_upper_bound_calls = 7 + 29 = 36
time = 0.000096

N = 3, bound = 3, semi-min only
   a = [00,10,22]   b = [00,12,21]
nsol_test = 0 + 6 + 21 + 1 = 28
nsol_found = 0 + 6 + 2 = 8
nsol_bound = 0 + 4 = 4
nsol_sym = 0 + 4 = 4
nsol_all = 0 + 24 = 24
nsol_smin_sym = 0 + 4 = 4
nsol_smin_all = 0 + 24 = 24
nsol_min_sym = 0 + 4 = 4
nsol_min_all = 0 + 24 = 24
nsol_trans_sym = 0 + 3 = 3
nsol_trans_all = 0 + 18 = 18
nsol_smin_trans_sym = 0 + 3 = 3
nsol_smin_trans_all = 0 + 18 = 18
nsol_min_trans_sym = 0 + 3 = 3
nsol_min_trans_all = 0 + 18 = 18
search calls = 1 + 2 + 11 + 21 + 1 = 36
syncing_pairs_calls = 151
sync_upper_bound_calls = 7 + 60 = 67
time = 0.000275

N = 3, bound = 2, semi-min only
   a = [00,10,21]
   a = [00,10,22]   b = [00,11,20]
nsol_test = 1 + 15 + 26 + 16 + 1 = 59
nsol_found = 1 + 15 + 2 = 18
nsol_bound = 1 + 9 = 10
nsol_sym = 1 + 7 = 8
nsol_all = 6 + 36 = 42
nsol_smin_sym = 1 + 7 = 8
nsol_smin_all = 6 + 36 = 42
nsol_min_sym = 1 + 7 = 8
nsol_min_all = 6 + 36 = 42
nsol_trans_sym = 0 + 3 = 3
nsol_trans_all = 0 + 15 = 15
nsol_smin_trans_sym = 0 + 3 = 3
nsol_smin_trans_all = 0 + 15 = 15
nsol_min_trans_sym = 0 + 3 = 3
nsol_min_trans_all = 0 + 15 = 15
search calls = 1 + 3 + 20 + 26 + 16 + 1 = 67
syncing_pairs_calls = 213
sync_upper_bound_calls = 7 + 60 = 67
time = 0.000559

N = 3, bound = 1, semi-min only
   a = [00,10,20]
nsol_test = 2 + 15 + 26 + 16 + 1 = 60
nsol_found = 2 + 15 + 2 = 19
nsol_bound = 1 = 1
nsol_sym = 1 = 1
nsol_all = 3 = 3
nsol_smin_sym = 1 = 1
nsol_smin_all = 3 = 3
nsol_min_sym = 1 = 1
nsol_min_all = 3 = 3
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 4 + 20 + 26 + 16 + 1 = 68
syncing_pairs_calls = 215
sync_upper_bound_calls = 7 + 60 = 67
time = 0.000557



==> anc/syncauto4.log <==
N = 4, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000254

N = 4, bound = 9, all
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [02,11,20,33]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [02,11,20,33]   e = [01,10,22,33]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [01,10,22,33]
   a = [00,10,22,33]   b = [02,11,20,33]   c = [01,10,22,33]   d = [03,13,22,30]
   a = [00,12,21,31]   b = [03,11,20,32]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [02,11,20,33]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [02,11,20,33]   d = [00,11,23,32]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [00,11,23,32]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_found = 0 + 2 + 5 + 4 + 1 = 12
nsol_bound = 0 + 2 + 5 + 4 + 1 = 12
search calls = 1 + 4 + 21 + 13 + 4 + 1 = 44
syncing_pairs_calls = 1626
sync_upper_bound_calls = 105 + 468 = 573
time = 0.001613

N = 4, S = 4, bound = 9, all
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [02,11,20,33]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [02,11,20,33]   e = [01,10,22,33]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [01,10,22,33]
   a = [00,10,22,33]   b = [02,11,20,33]   c = [01,10,22,33]   d = [03,13,22,30]
   a = [00,12,21,31]   b = [03,11,20,32]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [02,11,20,33]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [02,11,20,33]   d = [00,11,23,32]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [00,11,23,32]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_found = 0 + 2 + 5 + 4 + 1 = 12
nsol_bound = 0 + 2 + 5 + 4 + 1 = 12
nsol_sym = 0 + 2 + 5 + 4 + 1 = 12
nsol_all = 0 + 48 + 120 + 96 + 24 = 288
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 48 + 48 = 96
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 48 + 48 = 96
nsol_trans_sym = 0 + 2 + 5 + 4 + 1 = 12
nsol_trans_all = 0 + 48 + 120 + 96 + 24 = 288
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 48 + 48 = 96
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 48 + 48 = 96
search calls = 1 + 4 + 21 + 13 + 4 + 1 = 44
syncing_pairs_calls = 1626
sync_upper_bound_calls = 105 + 468 = 573
time = 0.001619

N = 4, S = 3, bound = 8, all
   a = [00,11,22,30]   b = [01,12,23,30]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [03,11,22,33]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [03,11,22,33]   e = [01,10,22,33]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [03,11,22,33]   e = [01,10,22,33]   f = [03,11,22,30]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [03,11,22,33]   e = [03,11,22,30]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [01,10,22,33]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [01,10,22,33]   e = [03,11,22,30]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [03,11,22,30]
   a = [00,11,22,30]   b = [01,10,22,33]   c = [03,11,22,33]   d = [02,11,20,32]
   a = [00,11,22,30]   b = [01,10,22,33]   c = [03,11,22,33]   d = [02,11,20,32]   e = [03,11,22,30]
   a = [00,11,22,30]   b = [01,10,22,33]   c = [03,11,22,30]   d = [02,11,20,32]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [02,11,20,30]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [02,11,20,30]   d = [00,13,21,32]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [02,11,20,30]   d = [00,13,21,32]   e = [00,11,23,32]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [02,11,20,30]   d = [00,11,23,32]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [03,11,20,30]   d = [00,13,21,32]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [03,11,20,30]   d = [00,13,21,32]   e = [00,11,23,32]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [03,11,20,30]   d = [00,11,23,32]
   a = [00,11,23,33]   b = [00,13,21,32]   c = [02,11,20,30]
   a = [00,11,23,33]   b = [00,13,21,32]   c = [02,11,20,30]   d = [00,11,23,32]
   a = [00,11,23,33]   b = [00,13,21,32]   c = [03,11,20,30]
   a = [00,11,23,33]   b = [00,13,21,32]   c = [03,11,20,30]   d = [00,11,23,32]
   a = [00,12,21,31]   b = [03,11,20,32]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [02,11,20,33]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [02,11,20,33]   d = [00,11,23,32]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [00,11,23,32]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
   a = [00,12,23,32]   b = [03,10,22,31]
   a = [00,12,23,32]   b = [03,10,22,31]   c = [01,10,22,33]
   a = [00,12,23,32]   b = [03,10,22,31]   c = [01,10,22,33]   d = [00,13,22,31]
   a = [00,12,23,32]   b = [03,10,22,31]   c = [00,13,22,31]
   a = [00,12,23,32]   b = [01,10,22,33]   c = [00,13,22,31]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_found = 0 + 3 + 11 + 13 + 6 + 1 = 34
nsol_bound = 0 + 3 + 11 + 13 + 6 + 1 = 34
nsol_sym = 0 + 3 + 11 + 13 + 6 + 1 = 34
nsol_all = 0 + 72 + 264 + 312 + 144 + 24 = 816
nsol_smin_sym = 0 + 3 + 4 = 7
nsol_smin_all = 0 + 72 + 96 = 168
nsol_min_sym = 0 + 3 + 4 = 7
nsol_min_all = 0 + 72 + 96 = 168
nsol_trans_sym = 0 + 3 + 11 + 13 + 6 + 1 = 34
nsol_trans_all = 0 + 72 + 264 + 312 + 144 + 24 = 816
nsol_smin_trans_sym = 0 + 3 + 4 = 7
nsol_smin_trans_all = 0 + 72 + 96 = 168
nsol_min_trans_sym = 0 + 3 + 4 = 7
nsol_min_trans_all = 0 + 72 + 96 = 168
search calls = 1 + 10 + 37 + 25 + 13 + 6 + 1 = 93
syncing_pairs_calls = 3117
sync_upper_bound_calls = 210 + 1021 = 1231
time = 0.003285

N = 4, S = 2, bound = 6, all
   a = [00,11,20,33]   b = [03,12,20,31]
   a = [00,11,20,33]   b = [03,12,20,31]   c = [01,10,22,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,23,30]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,23,30]   e = [02,11,22,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,23,30]   e = [02,11,22,33]   f = [02,11,20,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,23,30]   e = [02,11,20,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,22,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,22,33]   e = [02,11,20,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,20,33]
   a = [00,11,20,33]   b = [02,11,23,30]   c = [01,12,21,33]
   a = [00,11,20,33]   b = [02,11,23,30]   c = [01,12,21,33]   d = [02,11,22,33]
   a = [00,11,20,33]   b = [02,11,23,30]   c = [01,12,21,33]   d = [02,11,22,33]   e = [02,11,20,33]
   a = [00,11,20,33]   b = [02,11,23,30]   c = [01,12,21,33]   d = [02,11,20,33]
   a = [00,12,22,33]   b = [00,12,23,31]   c = [02,10,20,33]
   a = [00,12,22,33]   b = [00,12,23,31]   c = [02,10,20,33]   d = [00,11,23,32]
   a = [00,12,22,33]   b = [00,12,23,31]   c = [02,10,20,33]   d = [00,11,23,32]   e = [00,12,21,33]
   a = [00,12,22,33]   b = [00,12,23,31]   c = [02,10,20,33]   d = [00,12,21,33]
   a = [00,12,22,33]   b = [00,11,23,32]   c = [00,12,21,33]   d = [02,10,20,33]
   a = [01,10,20,33]   b = [01,10,22,33]   c = [03,12,21,30]
   a = [01,12,21,33]   b = [02,11,23,30]
   a = [01,12,21,33]   b = [02,11,23,30]   c = [00,11,23,32]
   a = [01,12,21,33]   b = [02,11,23,30]   c = [00,11,23,32]   d = [02,11,20,33]
   a = [01,12,21,33]   b = [02,11,23,30]   c = [02,11,20,33]
   a = [01,12,21,33]   b = [00,11,23,32]   c = [02,11,20,33]
   a = [02,13,20,33]   b = [02,13,21,30]
   a = [02,13,20,33]   b = [02,13,21,30]   c = [00,11,23,32]
   a = [02,13,21,32]   b = [00,11,23,32]   c = [03,12,21,30]
nsol_found = 0 + 3 + 10 + 9 + 5 + 1 = 28
nsol_bound = 0 + 3 + 10 + 9 + 5 + 1 = 28
nsol_sym = 0 + 3 + 10 + 9 + 5 + 1 = 28
nsol_all = 0 + 72 + 240 + 216 + 120 + 24 = 672
nsol_smin_sym = 0 + 3 + 4 = 7
nsol_smin_all = 0 + 72 + 96 = 168
nsol_min_sym = 0 + 3 + 4 = 7
nsol_min_all = 0 + 72 + 96 = 168
nsol_trans_sym = 0 + 3 + 10 + 9 + 5 + 1 = 28
nsol_trans_all = 0 + 72 + 240 + 216 + 120 + 24 = 672
nsol_smin_trans_sym = 0 + 3 + 4 = 7
nsol_smin_trans_all = 0 + 72 + 96 = 168
nsol_min_trans_sym = 0 + 3 + 4 = 7
nsol_min_trans_all = 0 + 72 + 96 = 168
search calls = 1 + 20 + 56 + 24 + 9 + 5 + 1 = 116
syncing_pairs_calls = 5110
sync_upper_bound_calls = 301 + 1817 = 2118
time = 0.004848

N = 4, bound = 9, all
nsol_found = 0 + 2 + 5 + 4 + 1 = 12
nsol_bound = 0 + 2 + 5 + 4 + 1 = 12
nsol_sym = 0 + 2 + 5 + 4 + 1 = 12
nsol_all = 0 + 48 + 120 + 96 + 24 = 288
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 48 + 48 = 96
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 48 + 48 = 96
nsol_trans_sym = 0 + 2 + 5 + 4 + 1 = 12
nsol_trans_all = 0 + 48 + 120 + 96 + 24 = 288
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 48 + 48 = 96
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 48 + 48 = 96
search calls = 1 + 4 + 21 + 13 + 4 + 1 = 44
syncing_pairs_calls = 1626
sync_upper_bound_calls = 105 + 468 = 573
time = 0.001617

N = 4, bound = 8, all
nsol_found = 0 + 7 + 63 + 161 + 167 + 79 + 16 + 1 = 494
nsol_bound = 0 + 5 + 58 + 157 + 166 + 79 + 16 + 1 = 482
nsol_sym = 0 + 5 + 57 + 146 + 151 + 72 + 15 + 1 = 447
nsol_all = 0 + 120 + 1368 + 3504 + 3624 + 1728 + 360 + 24 = 10728
nsol_smin_sym = 0 + 5 + 28 + 5 = 38
nsol_smin_all = 0 + 120 + 672 + 120 = 912
nsol_min_sym = 0 + 5 + 19 + 2 = 26
nsol_min_all = 0 + 120 + 456 + 48 = 624
nsol_trans_sym = 0 + 5 + 57 + 146 + 151 + 72 + 15 + 1 = 447
nsol_trans_all = 0 + 120 + 1368 + 3504 + 3624 + 1728 + 360 + 24 = 10728
nsol_smin_trans_sym = 0 + 5 + 28 + 5 = 38
nsol_smin_trans_all = 0 + 120 + 672 + 120 = 912
nsol_min_trans_sym = 0 + 5 + 19 + 2 = 26
nsol_min_trans_all = 0 + 120 + 456 + 48 = 624
search calls = 1 + 5 + 51 + 114 + 162 + 167 + 79 + 16 + 1 = 596
syncing_pairs_calls = 4738
sync_upper_bound_calls = 239 + 1811 = 2050
time = 0.007214

N = 4, bound = 7, all
nsol_found = 0 + 18 + 266 + 1251 + 3469 + 7187 + 11833 + 15563 + 16324 + 13652 + 9074 + 4744 + 1912 + 574 + 121 + 16 + 1 = 86005
nsol_bound = 0 + 11 + 203 + 1090 + 3302 + 7108 + 11817 + 15562 + 16324 + 13652 + 9074 + 4744 + 1912 + 574 + 121 + 16 + 1 = 85511
nsol_sym = 0 + 11 + 187 + 979 + 2866 + 5974 + 9580 + 12136 + 12239 + 9838 + 6286 + 3162 + 1230 + 360 + 76 + 11 + 1 = 64936
nsol_all = 0 + 264 + 4440 + 23160 + 67896 + 141672 + 227376 + 288144 + 290424 + 233112 + 148488 + 74256 + 28560 + 8160 + 1632 + 204 + 12 = 1537800
nsol_smin_sym = 0 + 11 + 97 + 21 = 129
nsol_smin_all = 0 + 264 + 2292 + 456 = 3012
nsol_min_sym = 0 + 11 + 50 + 5 = 66
nsol_min_all = 0 + 264 + 1188 + 108 = 1560
nsol_trans_sym = 0 + 11 + 187 + 979 + 2866 + 5974 + 9580 + 12136 + 12239 + 9838 + 6286 + 3162 + 1230 + 360 + 76 + 11 + 1 = 64936
nsol_trans_all = 0 + 264 + 4440 + 23160 + 67896 + 141672 + 227376 + 288144 + 290424 + 233112 + 148488 + 74256 + 28560 + 8160 + 1632 + 204 + 12 = 1537800
nsol_smin_trans_sym = 0 + 11 + 97 + 21 = 129
nsol_smin_trans_all = 0 + 264 + 2292 + 456 = 3012
nsol_min_trans_sym = 0 + 11 + 50 + 5 = 66
nsol_min_trans_all = 0 + 264 + 1188 + 108 = 1560
search calls = 1 + 6 + 80 + 383 + 1257 + 3469 + 7187 + 11833 + 15563 + 16324 + 13652 + 9074 + 4744 + 1912 + 574 + 121 + 16 + 1 = 86197
syncing_pairs_calls = 180017
sync_upper_bound_calls = 339 + 89746 = 90085
time = 0.564960

N = 4, bound = 6, all
nsol_found = 0 + 40 + 980 + 7769 + 34344 + 100496 + 210398 + 328386 + 391139 + 359905 + 256637 + 140975 + 58662 + 17906 + 3783 + 494 + 30 = 1911944
nsol_bound = 0 + 22 + 714 + 6518 + 30875 + 93309 + 198565 + 312823 + 374815 + 346253 + 247563 + 136231 + 56750 + 17332 + 3662 + 478 + 29 = 1825939
nsol_sym = 0 + 21 + 641 + 5585 + 25538 + 75372 + 157414 + 243850 + 287208 + 260468 + 182453 + 98120 + 39867 + 11851 + 2444 + 312 + 20 = 1391164
nsol_all = 0 + 504 + 15384 + 133680 + 611592 + 1805292 + 3772188 + 5844360 + 6884232 + 6243012 + 4372092 + 2350404 + 953940 + 283164 + 58044 + 7344 + 432 = 33335664
nsol_smin_sym = 0 + 21 + 244 + 93 = 358
nsol_smin_all = 0 + 504 + 5856 + 2232 = 8592
nsol_min_sym = 0 + 21 + 115 + 5 = 141
nsol_min_all = 0 + 504 + 2760 + 120 = 3384
nsol_trans_sym = 0 + 20 + 635 + 5574 + 25530 + 75370 + 157414 + 243850 + 287208 + 260468 + 182453 + 98120 + 39867 + 11851 + 2444 + 312 + 20 = 1391136
nsol_trans_all = 0 + 480 + 15240 + 133416 + 611400 + 1805244 + 3772188 + 5844360 + 6884232 + 6243012 + 4372092 + 2350404 + 953940 + 283164 + 58044 + 7344 + 432 = 33334992
nsol_smin_trans_sym = 0 + 20 + 242 + 93 = 355
nsol_smin_trans_all = 0 + 480 + 5808 + 2232 = 8520
nsol_min_trans_sym = 0 + 20 + 113 + 5 = 138
nsol_min_trans_all = 0 + 480 + 2712 + 120 = 3312
search calls = 1 + 8 + 132 + 1168 + 7783 + 34344 + 100496 + 210398 + 328386 + 391139 + 359905 + 256637 + 140975 + 58662 + 17906 + 3783 + 494 + 30 = 1912247
syncing_pairs_calls = 3868764
sync_upper_bound_calls = 421 + 1949969 = 1950390
time = 13.294440

N = 4, bound = 5, semi-minimal
nsol_found = 0 + 108 + 2050 + 11488 + 38410 + 105396 + 216243 + 334161 + 395660 + 362566 + 257752 + 141286 + 58714 + 17910 + 3783 + 494 + 30 = 1946051
nsol_bound = 0 + 68 + 1070 + 3719 + 4066 + 4900 + 5845 + 5775 + 4521 + 2661 + 1115 + 311 + 52 + 4 = 34107
nsol_sym = 0 + 64 + 990 + 3494 + 3904 + 4803 + 5785 + 5742 + 4509 + 2659 + 1115 + 311 + 52 + 4 = 33432
nsol_all = 0 + 1536 + 23592 + 83400 + 93612 + 115236 + 138828 + 137808 + 108216 + 63816 + 26760 + 7464 + 1248 + 96 = 801612
nsol_smin_sym = 0 + 64 + 469 + 496 + 3 = 1032
nsol_smin_all = 0 + 1536 + 11088 + 11640 + 72 = 24336
nsol_min_sym = 0 + 64 + 171 + 10 = 245
nsol_min_all = 0 + 1536 + 4044 + 216 = 5796
nsol_trans_sym = 0 + 49 + 906 + 3429 + 3887 + 4802 + 5785 + 5742 + 4509 + 2659 + 1115 + 311 + 52 + 4 = 33250
nsol_trans_all = 0 + 1176 + 21600 + 81840 + 93204 + 115212 + 138828 + 137808 + 108216 + 63816 + 26760 + 7464 + 1248 + 96 = 797268
nsol_smin_trans_sym = 0 + 49 + 409 + 486 + 3 = 947
nsol_smin_trans_all = 0 + 1176 + 9672 + 11400 + 72 = 22320
nsol_min_trans_sym = 0 + 49 + 114 + 4 = 167
nsol_min_trans_all = 0 + 1176 + 2688 + 72 = 3936
search calls = 1 + 10 + 183 + 1242 + 7798 + 34344 + 100496 + 210398 + 328386 + 391139 + 359905 + 256637 + 140975 + 58662 + 17906 + 3783 + 494 + 30 = 1912389
syncing_pairs_calls = 3874322
sync_upper_bound_calls = 523 + 1951807 = 1952330
time = 6.500374

N = 4, bound = 4, minimal
nsol_found = 0 + 218 + 1990 + 1646 + 167 = 4021
nsol_bound = 0 + 110 + 1099 + 957 + 66 = 2232
nsol_sym = 0 + 104 + 1050 + 907 + 50 = 2111
nsol_all = 0 + 2448 + 25068 + 21756 + 1200 = 50472
nsol_smin_sym = 0 + 104 + 649 + 33 = 786
nsol_smin_all = 0 + 2448 + 15468 + 792 = 18708
nsol_min_sym = 0 + 104 + 359 = 463
nsol_min_all = 0 + 2448 + 8508 = 10956
nsol_trans_sym = 0 + 52 + 692 + 525 + 24 = 1293
nsol_trans_all = 0 + 1200 + 16488 + 12588 + 576 = 30852
nsol_smin_trans_sym = 0 + 52 + 453 + 25 = 530
nsol_smin_trans_all = 0 + 1200 + 10776 + 600 = 12576
nsol_min_trans_sym = 0 + 52 + 188 = 240
nsol_min_trans_all = 0 + 1200 + 4416 = 5616
search calls = 1 + 10 + 170 + 341 + 29 = 551
syncing_pairs_calls = 19205
sync_upper_bound_calls = 575 + 5826 = 6401
time = 0.031235

N = 4, bound = 3, minimal
nsol_found = 1 + 410 + 3116 + 2124 + 178 = 5829
nsol_bound = 1 + 192 + 1126 + 478 + 11 = 1808
nsol_sym = 1 + 181 + 1095 + 458 + 10 = 1745
nsol_all = 24 + 4248 + 26112 + 10980 + 240 = 41604
nsol_smin_sym = 1 + 181 + 337 = 519
nsol_smin_all = 24 + 4248 + 8004 = 12276
nsol_min_sym = 1 + 181 + 171 = 353
nsol_min_all = 24 + 4248 + 4020 = 8292
nsol_trans_sym = 0 + 57 + 568 + 176 + 2 = 803
nsol_trans_all = 0 + 1332 + 13544 + 4224 + 48 = 19148
nsol_smin_trans_sym = 0 + 57 + 203 = 260
nsol_smin_trans_all = 0 + 1332 + 4856 = 6188
nsol_min_trans_sym = 0 + 57 + 84 = 141
nsol_min_trans_all = 0 + 1332 + 2000 = 3332
search calls = 1 + 10 + 180 + 356 + 29 = 576
syncing_pairs_calls = 20335
sync_upper_bound_calls = 575 + 6146 = 6721
time = 0.026231

N = 4, bound = 2, minimal
nsol_found = 3 + 515 + 3274 + 2175 + 178 = 6145
nsol_bound = 2 + 105 + 158 + 51 = 316
nsol_sym = 2 + 101 + 158 + 48 = 309
nsol_all = 36 + 2256 + 3744 + 1152 = 7188
nsol_smin_sym = 2 + 101 = 103
nsol_smin_all = 36 + 2256 = 2292
nsol_min_sym = 2 + 101 = 103
nsol_min_all = 36 + 2256 = 2292
nsol_trans_sym = 0 + 18 + 56 + 6 = 80
nsol_trans_all = 0 + 420 + 1308 + 144 = 1872
nsol_smin_trans_sym = 0 + 18 = 18
nsol_smin_trans_all = 0 + 420 = 420
nsol_min_trans_sym = 0 + 18 = 18
nsol_min_trans_all = 0 + 420 = 420
search calls = 1 + 10 + 180 + 356 + 29 = 576
syncing_pairs_calls = 20335
sync_upper_bound_calls = 575 + 6146 = 6721
time = 0.016692

N = 4, bound = 1, minimal
nsol_found = 4 + 515 + 3274 + 2175 + 178 = 6146
nsol_bound = 1 = 1
nsol_sym = 1 = 1
nsol_all = 4 = 4
nsol_smin_sym = 1 = 1
nsol_smin_all = 4 = 4
nsol_min_sym = 1 = 1
nsol_min_all = 4 = 4
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 10 + 180 + 356 + 29 = 576
syncing_pairs_calls = 20335
sync_upper_bound_calls = 575 + 6146 = 6721
time = 0.014916



==> anc/syncauto4max.log <==
N = 4, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000258

N = 4, bound = 9, max only
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [02,11,20,33]   e = [01,10,22,33]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_test = 0 + 1 + 2 + 2 + 1 = 6
nsol_found = 0 + 1 + 1 + 0 + 1 = 3
nsol_bound = 0 + 1 + 1 + 0 + 1 = 3
search calls = 1 + 4 + 21 + 11 + 1 = 38
syncing_pairs_calls = 1085
sync_upper_bound_calls = 105 + 462 = 567
time = 0.001478

N = 4, S = 4, bound = 9, max only
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [02,11,20,33]   e = [01,10,22,33]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_test = 0 + 1 + 2 + 2 + 1 = 6
nsol_found = 0 + 1 + 1 + 0 + 1 = 3
nsol_bound = 0 + 1 + 1 + 0 + 1 = 3
nsol_sym = 0 + 1 + 1 + 0 + 1 = 3
nsol_all = 0 + 24 + 24 + 0 + 24 = 72
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 24 + 24 = 48
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 24 + 24 = 48
nsol_trans_sym = 0 + 1 + 1 + 0 + 1 = 3
nsol_trans_all = 0 + 24 + 24 + 0 + 24 = 72
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 24 + 24 = 48
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 24 + 24 = 48
search calls = 1 + 4 + 21 + 11 + 1 = 38
syncing_pairs_calls = 1085
sync_upper_bound_calls = 105 + 462 = 567
time = 0.001451

N = 4, S = 3, bound = 8, max only
   a = [00,11,22,30]   b = [01,12,23,30]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [01,10,22,33]   e = [03,11,22,33]   f = [03,11,22,30]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [03,11,20,30]   d = [00,13,21,32]   e = [00,11,23,32]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_test = 0 + 1 + 3 + 6 + 3 + 1 = 14
nsol_found = 0 + 1 + 1 + 0 + 1 + 1 = 4
nsol_bound = 0 + 1 + 1 + 0 + 1 + 1 = 4
nsol_sym = 0 + 1 + 1 + 0 + 1 + 1 = 4
nsol_all = 0 + 24 + 24 + 0 + 24 + 24 = 96
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 24 + 24 = 48
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 24 + 24 = 48
nsol_trans_sym = 0 + 1 + 1 + 0 + 1 + 1 = 4
nsol_trans_all = 0 + 24 + 24 + 0 + 24 + 24 = 96
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 24 + 24 = 48
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 24 + 24 = 48
search calls = 1 + 10 + 37 + 21 + 4 = 73
syncing_pairs_calls = 1941
sync_upper_bound_calls = 210 + 1001 = 1211
time = 0.003769

N = 4, S = 2, bound = 6, max only
   a = [00,11,20,33]   b = [03,12,20,31]   c = [01,10,22,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,23,30]   e = [02,11,22,33]   f = [02,11,20,33]
   a = [01,10,20,33]   b = [01,10,22,33]   c = [03,12,21,30]
   a = [02,13,20,33]   b = [02,13,21,30]   c = [00,11,23,32]
   a = [02,13,21,32]   b = [00,11,23,32]   c = [03,12,21,30]
nsol_test = 0 + 0 + 5 + 2 + 2 + 1 = 10
nsol_found = 0 + 0 + 4 + 0 + 0 + 1 = 5
nsol_bound = 0 + 0 + 4 + 0 + 0 + 1 = 5
nsol_sym = 0 + 0 + 4 + 0 + 0 + 1 = 5
nsol_all = 0 + 0 + 96 + 0 + 0 + 24 = 120
nsol_smin_sym = 0 + 0 + 2 = 2
nsol_smin_all = 0 + 0 + 48 = 48
nsol_min_sym = 0 + 0 + 2 = 2
nsol_min_all = 0 + 0 + 48 = 48
nsol_trans_sym = 0 + 0 + 4 + 0 + 0 + 1 = 5
nsol_trans_all = 0 + 0 + 96 + 0 + 0 + 24 = 120
nsol_smin_trans_sym = 0 + 0 + 2 = 2
nsol_smin_trans_all = 0 + 0 + 48 = 48
nsol_min_trans_sym = 0 + 0 + 2 = 2
nsol_min_trans_all = 0 + 0 + 48 = 48
search calls = 1 + 20 + 56 + 20 + 1 = 98
syncing_pairs_calls = 3075
sync_upper_bound_calls = 301 + 1791 = 2092
time = 0.005990

N = 4, bound = 9, max only
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [02,11,20,33]   e = [01,10,22,33]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_test = 0 + 1 + 2 + 2 + 1 = 6
nsol_found = 0 + 1 + 1 + 0 + 1 = 3
nsol_bound = 0 + 1 + 1 + 0 + 1 = 3
nsol_sym = 0 + 1 + 1 + 0 + 1 = 3
nsol_all = 0 + 24 + 24 + 0 + 24 = 72
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 24 + 24 = 48
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 24 + 24 = 48
nsol_trans_sym = 0 + 1 + 1 + 0 + 1 = 3
nsol_trans_all = 0 + 24 + 24 + 0 + 24 = 72
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 24 + 24 = 48
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 24 + 24 = 48
search calls = 1 + 4 + 21 + 11 + 1 = 38
syncing_pairs_calls = 1085
sync_upper_bound_calls = 105 + 462 = 567
time = 0.001445

N = 4, bound = 8, max only
   a = [00,10,22,33]   b = [02,10,23,31]   c = [02,11,23,30]   d = [03,11,22,30]   e = [00,10,23,32]   f = [00,11,23,32]
   a = [00,10,22,33]   b = [02,10,23,31]   c = [02,11,23,30]   d = [02,12,23,30]   e = [03,13,22,30]   f = [00,10,23,32]   g = [00,11,23,32]
   a = [00,10,22,33]   b = [00,12,21,33]   c = [03,13,22,30]   d = [01,12,20,33]   e = [01,10,22,33]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,20,32]   d = [03,13,22,30]   e = [00,11,23,32]   f = [02,11,20,33]   g = [02,12,20,33]   h = [01,10,22,33]
   a = [00,10,22,33]   b = [00,12,22,33]   c = [03,12,21,30]   d = [00,13,23,32]
nsol_test = 0 + 1 + 5 + 11 + 27 + 29 + 11 + 1 = 85
nsol_found = 0 + 1 + 1 + 2 + 2 + 8 + 7 + 1 = 22
nsol_bound = 0 + 0 + 0 + 2 + 1 + 8 + 7 + 1 = 19
nsol_sym = 0 + 0 + 0 + 1 + 1 + 7 + 7 + 1 = 17
nsol_all = 0 + 0 + 0 + 24 + 24 + 168 + 168 + 24 = 408
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 1 + 1 + 7 + 7 + 1 = 17
nsol_trans_all = 0 + 0 + 0 + 24 + 24 + 168 + 168 + 24 = 408
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 5 + 51 + 96 + 32 + 2 = 187
syncing_pairs_calls = 2467
sync_upper_bound_calls = 239 + 1392 = 1631
time = 0.005753

N = 4, bound = 7, max only
   a = [00,10,21,33]   b = [03,11,23,32]   c = [00,11,20,33]   d = [02,11,22,33]   e = [00,12,21,33]   f = [02,10,21,33]   g = [02,11,20,33]
   a = [00,10,21,33]   b = [03,13,22,30]   c = [01,12,20,33]   d = [00,12,21,33]   e = [00,10,22,33]   f = [00,11,21,33]   g = [01,10,20,33]   h = [01,10,22,33]
   a = [01,10,20,32]   b = [02,10,23,30]
   a = [01,10,20,32]   b = [03,11,20,30]   c = [00,11,23,33]   d = [00,11,21,33]   e = [01,10,23,32]
   a = [00,10,22,33]   b = [02,10,23,31]   c = [03,10,21,32]   d = [02,10,21,33]   e = [03,10,22,31]   f = [03,11,20,32]   g = [02,11,20,33]   h = [02,12,20,33]   i = [03,13,20,32]   j = [01,10,22,33]   k = [02,11,23,30]   l = [03,11,22,30]   m = [00,10,23,32]   n = [02,12,23,30]   o = [03,13,22,30]   p = [00,11,23,32]   q = [01,10,23,32]
   a = [00,10,22,33]   b = [02,10,23,31]   c = [02,10,23,30]   d = [02,12,23,30]   e = [03,13,22,30]   f = [00,10,23,32]
   a = [00,10,22,33]   b = [00,12,21,33]   c = [03,13,21,32]   d = [03,13,22,31]   e = [01,12,20,33]   f = [01,11,22,33]   g = [02,12,20,33]   h = [02,12,21,33]   i = [01,10,22,33]
   a = [01,12,20,30]   b = [01,12,23,30]   c = [00,11,23,32]   d = [01,10,23,32]
nsol_test = 0 + 2 + 8 + 41 + 95 + 115 + 93 + 51 + 23 + 18 + 16 + 12 + 9 + 6 + 3 + 2 + 1 = 495
nsol_found = 0 + 2 + 1 + 3 + 17 + 14 + 16 + 12 + 3 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 69
nsol_bound = 0 + 1 + 0 + 1 + 15 + 6 + 9 + 11 + 3 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 47
nsol_sym = 0 + 1 + 0 + 1 + 14 + 6 + 7 + 8 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 40
nsol_all = 0 + 24 + 0 + 24 + 336 + 144 + 168 + 192 + 36 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 12 = 936
nsol_smin_sym = 0 + 1 = 1
nsol_smin_all = 0 + 24 = 24
nsol_min_sym = 0 + 1 = 1
nsol_min_all = 0 + 24 = 24
nsol_trans_sym = 0 + 1 + 0 + 1 + 14 + 6 + 7 + 8 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 40
nsol_trans_all = 0 + 24 + 0 + 24 + 336 + 144 + 168 + 192 + 36 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 12 = 936
nsol_smin_trans_sym = 0 + 1 = 1
nsol_smin_trans_all = 0 + 24 = 24
nsol_min_trans_sym = 0 + 1 = 1
nsol_min_trans_all = 0 + 24 = 24
search calls = 1 + 6 + 80 + 310 + 227 + 58 + 5 = 687
syncing_pairs_calls = 5112
sync_upper_bound_calls = 339 + 4219 = 4558
time = 0.020688

N = 4, bound = 6, max only
   a = [00,10,21,33]   b = [03,10,20,32]   c = [03,12,22,30]   d = [03,11,22,30]   e = [03,13,22,30]   f = [00,10,22,33]   g = [00,11,21,33]   h = [00,12,22,33]   i = [02,10,20,33]   j = [00,12,21,33]
   a = [00,10,21,33]   b = [03,11,23,32]   c = [03,12,23,31]   d = [01,10,21,33]   e = [01,12,21,33]   f = [02,12,21,33]   g = [01,10,22,33]   h = [01,12,20,33]   i = [00,11,20,33]   j = [02,11,22,33]   k = [00,12,21,33]   l = [02,10,21,33]   m = [02,11,20,33]
   a = [00,10,21,33]   b = [03,11,23,32]   c = [03,11,23,30]   d = [00,11,20,33]   e = [02,11,22,33]   f = [00,12,21,33]   g = [02,10,21,33]   h = [02,11,20,33]
   a = [00,10,21,33]   b = [03,11,23,32]   c = [00,12,20,33]   d = [02,10,22,33]   e = [00,10,22,33]   f = [02,12,20,33]   g = [02,12,21,33]   h = [01,10,22,33]   i = [01,12,20,33]   j = [00,11,20,33]   k = [02,11,22,33]   l = [00,12,21,33]   m = [02,10,21,33]   n = [02,11,20,33]
   a = [00,10,21,33]   b = [03,12,23,31]   c = [03,13,21,30]   d = [01,10,23,33]   e = [00,11,20,33]   f = [01,10,21,33]   g = [01,10,22,33]
   a = [00,10,21,33]   b = [03,12,23,31]   c = [01,12,21,33]   d = [03,13,21,30]   e = [00,12,21,33]   f = [01,12,20,33]   g = [00,11,20,33]   h = [01,10,21,33]   i = [01,10,22,33]
   a = [00,10,21,33]   b = [03,10,21,32]   c = [03,11,23,30]   d = [00,11,20,33]   e = [00,12,21,33]   f = [02,10,21,33]
   a = [00,10,21,33]   b = [03,10,21,32]   c = [03,11,22,30]   d = [00,12,21,33]   e = [02,10,21,33]
   a = [00,10,21,33]   b = [03,12,23,30]   c = [02,10,20,33]   d = [02,10,21,33]   e = [02,11,20,33]   f = [03,11,23,30]   g = [00,12,20,33]   h = [00,10,22,33]   i = [00,11,20,33]   j = [00,12,22,33]   k = [00,12,21,33]
   a = [00,10,22,33]   b = [02,10,23,31]   c = [00,12,21,33]   d = [01,12,20,33]   e = [03,12,20,31]   f = [03,10,21,32]   g = [02,10,21,33]   h = [03,10,22,31]   i = [03,11,20,32]   j = [02,11,20,33]   k = [03,12,21,30]   l = [01,10,22,33]   m = [02,11,23,30]   n = [03,11,22,30]   o = [03,13,22,30]   p = [00,11,23,32]   q = [01,10,23,32]
   a = [00,10,22,33]   b = [02,10,23,31]   c = [00,12,21,33]   d = [01,11,23,32]   e = [02,12,21,33]   f = [03,13,21,32]   g = [02,12,20,33]   h = [02,12,23,31]   i = [03,13,20,32]   j = [01,12,20,33]   k = [01,10,22,33]   l = [02,11,23,30]   m = [03,13,22,30]   n = [00,11,23,32]   o = [01,10,23,32]
nsol_test = 0 + 2 + 13 + 63 + 170 + 292 + 356 + 365 + 394 + 467 + 559 + 550 + 476 + 337 + 203 + 104 + 30 = 4381
nsol_found = 0 + 2 + 1 + 3 + 22 + 20 + 28 + 16 + 7 + 7 + 3 + 0 + 3 + 3 + 13 + 0 + 30 = 158
nsol_bound = 0 + 0 + 0 + 0 + 5 + 6 + 12 + 4 + 4 + 7 + 3 + 0 + 3 + 3 + 13 + 0 + 29 = 89
nsol_sym = 0 + 0 + 0 + 0 + 5 + 5 + 10 + 4 + 4 + 6 + 2 + 0 + 2 + 1 + 12 + 0 + 20 = 71
nsol_all = 0 + 0 + 0 + 0 + 120 + 120 + 240 + 96 + 96 + 144 + 36 + 0 + 48 + 24 + 228 + 0 + 432 = 1584
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 0 + 5 + 5 + 10 + 4 + 4 + 6 + 2 + 0 + 2 + 1 + 12 + 0 + 20 = 71
nsol_trans_all = 0 + 0 + 0 + 0 + 120 + 120 + 240 + 96 + 96 + 144 + 36 + 0 + 48 + 24 + 228 + 0 + 432 = 1584
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 8 + 132 + 914 + 2009 + 1361 + 254 + 5 = 4684
syncing_pairs_calls = 15500
sync_upper_bound_calls = 421 + 18223 = 18644
time = 0.120951

N = 4, bound = 5, max only
   a = [00,10,20,33]   b = [03,10,23,32]   c = [00,10,21,33]   d = [00,11,21,33]   e = [00,12,21,33]   f = [02,10,21,33]   g = [03,12,23,30]   h = [03,11,23,30]   i = [00,12,20,33]   j = [02,10,22,33]   k = [03,13,23,30]   l = [00,10,22,33]   m = [00,11,20,33]   n = [00,12,22,33]   o = [02,10,20,33]   p = [02,12,20,33]   q = [02,11,20,33]
   a = [00,10,20,33]   b = [03,10,23,32]   c = [00,10,21,33]   d = [02,12,21,33]   e = [03,11,23,32]   f = [02,11,22,33]   g = [00,12,21,33]   h = [02,10,21,33]   i = [03,12,23,30]   j = [03,11,23,30]   k = [00,12,20,33]   l = [02,10,22,33]   m = [03,13,23,30]   n = [00,10,22,33]   o = [00,11,20,33]   p = [00,12,22,33]   q = [02,10,20,33]   r = [02,12,20,33]   s = [02,11,20,33]
   a = [00,10,21,33]   b = [02,13,21,31]   c = [02,13,22,31]   d = [03,12,23,31]   e = [02,13,20,31]   f = [03,13,20,31]   g = [03,13,21,30]   h = [00,11,23,33]   i = [01,10,23,33]   j = [03,13,22,31]   k = [01,11,20,33]   l = [00,11,20,33]   m = [01,10,21,33]   n = [01,11,22,33]   o = [01,10,22,33]
   a = [00,10,21,33]   b = [02,13,21,31]   c = [02,13,21,30]   d = [01,11,23,33]   e = [03,13,21,31]   f = [02,13,20,31]   g = [03,13,20,31]   h = [03,13,21,30]   i = [00,11,23,33]   j = [01,10,23,33]   k = [03,13,22,31]   l = [01,11,20,33]   m = [01,11,22,33]   n = [01,10,22,33]
   a = [00,10,21,33]   b = [02,13,21,31]   c = [01,11,23,33]   d = [03,13,21,31]   e = [02,13,22,31]   f = [02,13,20,31]   g = [03,13,20,31]   h = [03,13,21,30]   i = [00,11,23,33]   j = [01,10,23,33]   k = [03,13,22,31]   l = [01,11,20,33]   m = [00,11,20,33]   n = [01,10,21,33]   o = [01,11,22,33]   p = [01,10,22,33]
   a = [00,10,21,33]   b = [03,10,23,32]   c = [03,11,23,32]   d = [03,13,21,32]   e = [03,12,23,30]   f = [03,11,23,30]   g = [00,12,20,33]   h = [02,10,22,33]   i = [00,10,22,33]   j = [00,11,20,33]   k = [02,11,22,33]   l = [02,12,20,33]   m = [02,12,21,33]   n = [00,12,21,33]   o = [01,10,22,33]   p = [01,12,20,33]   q = [02,10,21,33]   r = [02,11,20,33]
   a = [00,10,21,33]   b = [03,10,23,32]   c = [01,12,22,33]   d = [00,12,22,33]   e = [01,10,20,33]   f = [02,10,20,33]   g = [03,11,23,32]   h = [03,12,23,30]   i = [03,11,23,30]   j = [00,12,20,33]   k = [02,10,22,33]   l = [00,10,22,33]   m = [00,11,20,33]   n = [02,11,22,33]   o = [02,12,20,33]   p = [02,12,21,33]   q = [00,12,21,33]   r = [01,10,22,33]   s = [01,12,20,33]   t = [02,10,21,33]   u = [02,11,20,33]
   a = [00,10,21,33]   b = [00,13,23,32]   c = [03,13,20,32]   d = [03,11,20,32]   e = [02,12,20,33]   f = [01,10,22,33]   g = [01,12,20,33]   h = [02,10,21,33]   i = [02,11,20,33]   j = [02,13,23,30]   k = [03,10,20,32]   l = [03,12,22,30]   m = [03,11,22,30]   n = [03,13,22,30]   o = [00,10,22,33]   p = [00,11,21,33]   q = [00,12,22,33]   r = [01,10,20,33]   s = [02,10,20,33]   t = [00,12,21,33]
   a = [00,10,21,33]   b = [00,13,23,32]   c = [03,10,21,32]   d = [03,10,22,31]   e = [03,11,20,32]   f = [03,12,20,31]   g = [01,10,22,33]   h = [01,12,20,33]   i = [02,10,21,33]   j = [02,11,20,33]   k = [02,13,23,30]   l = [03,10,20,32]   m = [03,12,22,30]   n = [03,11,22,30]   o = [03,12,21,30]   p = [03,13,21,30]   q = [03,13,22,30]   r = [00,10,22,33]   s = [00,11,21,33]   t = [00,12,22,33]   u = [01,10,20,33]   v = [02,10,20,33]   w = [00,12,21,33]
   a = [00,10,21,33]   b = [03,10,23,31]   c = [03,13,21,30]   d = [03,12,23,31]   e = [01,10,23,33]   f = [01,12,21,33]   g = [01,10,20,33]   h = [03,11,23,30]   i = [00,11,20,33]   j = [01,10,21,33]   k = [00,12,21,33]   l = [01,10,22,33]   m = [01,12,20,33]
   a = [00,10,21,33]   b = [02,13,20,31]   c = [03,13,20,31]   d = [02,13,21,30]   e = [00,11,23,33]   f = [03,12,20,31]   g = [03,12,21,30]   h = [01,10,23,33]   i = [01,11,20,33]   j = [03,13,21,30]   k = [01,10,22,33]
   a = [00,10,22,32]   b = [02,10,20,33]   c = [01,12,23,30]   d = [00,10,22,33]   e = [03,10,21,32]   f = [01,10,23,32]   g = [03,12,21,30]   h = [00,13,22,31]   i = [02,11,20,33]   j = [02,12,20,30]   k = [02,13,20,30]   l = [02,13,20,31]
   a = [01,10,20,32]   b = [00,12,23,32]   c = [00,13,22,33]   d = [00,13,21,32]   e = [00,13,22,31]   f = [02,10,21,33]   g = [03,10,21,32]   h = [03,10,22,31]   i = [02,10,23,31]   j = [00,12,23,31]   k = [00,12,21,33]   l = [02,10,21,30]   m = [03,10,22,30]   n = [02,13,21,30]   o = [01,10,22,30]   p = [01,10,22,33]   q = [01,10,23,32]   r = [03,12,21,30]   s = [02,10,23,30]   t = [02,13,20,33]   u = [03,12,20,32]   v = [03,12,20,31]   w = [00,11,23,32]   x = [02,13,20,31]
   a = [01,10,20,32]   b = [00,12,23,31]   c = [00,13,21,32]   d = [00,13,22,31]   e = [01,13,22,30]   f = [02,10,21,33]   g = [02,13,21,30]   h = [03,10,21,32]   i = [03,10,22,31]   j = [03,11,20,32]   k = [01,10,22,33]   l = [01,13,20,32]   m = [03,11,22,30]   n = [01,10,20,33]   o = [00,11,21,33]   p = [03,12,20,31]   q = [00,11,23,32]   r = [00,12,21,33]   s = [01,10,23,32]   t = [02,10,23,31]   u = [02,13,20,31]   v = [03,12,21,30]
   a = [00,10,22,33]   b = [00,12,23,31]   c = [00,13,21,32]   d = [01,12,23,30]   e = [01,13,20,32]   f = [02,10,23,31]   g = [03,10,21,32]   h = [00,12,21,33]   i = [00,13,22,31]   j = [01,12,20,33]   k = [01,13,22,30]   l = [02,10,21,33]   m = [02,11,23,30]   n = [03,10,22,31]   o = [03,11,20,32]   p = [00,12,22,33]   q = [00,12,23,32]   r = [00,13,22,33]   s = [00,13,23,32]   t = [02,10,20,33]   u = [02,10,23,30]   v = [02,13,20,33]   w = [02,13,23,30]   x = [03,10,20,32]   y = [03,10,22,30]   z = [03,12,20,32]   aa = [03,12,22,30]   ab = [02,11,20,33]   ac = [02,13,20,31]   ad = [02,13,21,30]   ae = [03,11,22,30]   af = [03,12,20,31]   ag = [03,12,21,30]   ah = [00,10,23,32]   ai = [02,12,20,33]   aj = [02,12,23,30]   ak = [03,13,20,32]   al = [03,13,22,30]   am = [00,11,23,32]   an = [01,10,22,33]   ao = [01,10,23,32]
   a = [00,10,22,33]   b = [00,12,23,31]   c = [01,11,22,33]   d = [01,11,23,32]   e = [02,12,21,33]   f = [02,12,23,31]   g = [03,13,21,32]   h = [03,13,22,31]   i = [00,13,21,32]   j = [01,12,23,30]   k = [01,13,20,32]   l = [02,10,23,31]   m = [03,10,21,32]   n = [00,12,21,33]   o = [00,13,22,31]   p = [01,12,20,33]   q = [01,13,22,30]   r = [02,10,21,33]   s = [02,11,23,30]   t = [03,10,22,31]   u = [03,11,20,32]   v = [02,11,20,33]   w = [02,13,20,31]   x = [02,13,21,30]   y = [03,11,22,30]   z = [03,12,20,31]   aa = [03,12,21,30]   ab = [00,10,23,32]   ac = [02,12,20,33]   ad = [02,12,23,30]   ae = [03,13,20,32]   af = [03,13,22,30]   ag = [00,11,23,32]   ah = [01,10,22,33]   ai = [01,10,23,32]
   a = [00,10,22,33]   b = [00,12,23,31]   c = [02,12,21,33]   d = [03,10,22,30]   e = [03,12,20,32]   f = [02,12,23,31]   g = [02,10,23,31]   h = [00,13,22,31]   i = [01,13,22,30]   j = [02,10,21,33]   k = [02,11,23,30]   l = [03,10,22,31]   m = [03,11,20,32]   n = [02,11,20,33]   o = [02,13,20,31]   p = [02,13,21,30]   q = [03,11,22,30]   r = [03,12,20,31]   s = [00,10,23,32]   t = [02,12,20,33]   u = [02,12,23,30]   v = [03,13,20,32]   w = [03,13,22,30]   x = [00,11,23,32]   y = [01,10,22,33]
nsol_test = 0 + 2 + 13 + 68 + 209 + 420 + 698 + 1021 + 1411 + 1901 + 2387 + 2739 + 2832 + 2651 + 2300 + 1885 + 1459 + 1074 + 773 + 556 + 407 + 307 + 232 + 167 + 123 + 91 + 69 + 51 + 38 + 29 + 21 + 13 + 9 + 6 + 5 + 2 + 1 + 1 + 1 + 0 + 1 = 25973
nsol_found = 0 + 2 + 1 + 3 + 22 + 20 + 28 + 16 + 7 + 7 + 6 + 2 + 11 + 12 + 27 + 14 + 45 + 13 + 21 + 4 + 11 + 1 + 2 + 2 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 281
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 3 + 2 + 8 + 9 + 14 + 14 + 15 + 13 + 21 + 4 + 11 + 1 + 2 + 2 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 123
nsol_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 2 + 6 + 6 + 10 + 9 + 15 + 8 + 17 + 4 + 6 + 1 + 2 + 2 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 94
nsol_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 36 + 48 + 120 + 144 + 204 + 216 + 324 + 192 + 336 + 96 + 108 + 24 + 36 + 48 + 48 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 + 0 + 0 + 0 + 0 + 0 + 4 = 1990
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 2 + 6 + 6 + 10 + 9 + 15 + 8 + 17 + 4 + 6 + 1 + 2 + 2 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 94
nsol_trans_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 36 + 48 + 120 + 144 + 204 + 216 + 324 + 192 + 336 + 96 + 108 + 24 + 36 + 48 + 48 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 + 0 + 0 + 0 + 0 + 0 + 4 = 1990
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 10 + 251 + 2665 + 9260 + 9734 + 3952 + 543 + 2 = 26418
syncing_pairs_calls = 62444
sync_upper_bound_calls = 523 + 82359 = 82882
time = 0.668287

N = 4, bound = 4, max only
   a = [00,10,20,33]   b = [03,10,20,31]   c = [03,10,20,32]   d = [03,10,23,31]   e = [03,13,20,32]   f = [03,10,21,32]   g = [03,10,22,31]   h = [03,11,20,32]   i = [03,12,20,31]   j = [03,11,21,30]   k = [03,12,22,30]   l = [03,11,22,30]   m = [03,12,21,30]   n = [03,10,23,32]   o = [03,12,23,30]   p = [03,13,20,31]   q = [03,13,21,30]   r = [03,11,23,30]   s = [03,13,22,30]   t = [00,10,21,33]   u = [00,12,20,33]   v = [01,11,20,33]   w = [02,10,22,33]   x = [03,13,23,30]   y = [00,10,22,33]   z = [00,11,20,33]   aa = [00,11,21,33]   ab = [00,12,22,33]   ac = [01,10,20,33]   ad = [01,10,21,33]   ae = [02,10,20,33]   af = [02,12,20,33]   ag = [00,12,21,33]   ah = [01,10,22,33]   ai = [01,12,20,33]   aj = [02,10,21,33]   ak = [02,11,20,33]
   a = [00,10,20,33]   b = [03,10,20,31]   c = [03,10,21,31]   d = [00,12,23,33]   e = [03,12,20,30]   f = [03,11,20,30]   g = [00,10,23,33]   h = [03,13,20,30]   i = [00,11,23,33]   j = [01,10,23,33]   k = [03,10,23,31]   l = [03,10,22,31]   m = [03,12,20,31]   n = [03,11,21,30]   o = [03,12,22,30]   p = [03,11,22,30]   q = [03,12,21,30]   r = [03,12,23,30]   s = [03,13,20,31]   t = [03,13,21,30]   u = [03,11,23,30]   v = [03,13,22,30]   w = [00,10,21,33]   x = [00,12,20,33]   y = [01,11,20,33]   z = [03,13,23,30]   aa = [00,10,22,33]   ab = [00,11,20,33]   ac = [00,11,21,33]   ad = [00,12,22,33]   ae = [01,10,20,33]   af = [01,10,21,33]   ag = [00,12,21,33]   ah = [01,10,22,33]   ai = [01,12,20,33]
   a = [00,10,20,33]   b = [03,10,23,31]   c = [00,10,23,33]   d = [03,13,20,30]   e = [00,11,23,33]   f = [01,10,23,33]   g = [03,12,23,31]   h = [03,12,23,30]   i = [03,13,20,31]   j = [03,13,21,30]   k = [03,11,23,30]   l = [03,13,22,30]   m = [03,13,22,31]   n = [00,10,21,33]   o = [00,12,20,33]   p = [01,11,20,33]   q = [03,13,23,30]   r = [00,10,22,33]   s = [00,11,20,33]   t = [00,11,21,33]   u = [01,10,20,33]   v = [01,10,21,33]   w = [01,11,22,33]   x = [01,12,21,33]   y = [00,12,21,33]   z = [01,10,22,33]   aa = [01,12,20,33]
   a = [00,10,20,33]   b = [03,10,23,31]   c = [02,12,22,33]   d = [03,13,23,32]   e = [03,12,23,31]   f = [03,10,23,32]   g = [03,12,23,30]   h = [03,11,23,30]   i = [03,11,23,32]   j = [00,10,21,33]   k = [00,12,20,33]   l = [01,11,20,33]   m = [01,12,22,33]   n = [02,10,22,33]   o = [02,11,21,33]   p = [03,13,23,30]   q = [00,10,22,33]   r = [00,11,20,33]   s = [00,11,21,33]   t = [00,12,22,33]   u = [01,10,20,33]   v = [01,10,21,33]   w = [01,11,22,33]   x = [01,12,21,33]   y = [02,10,20,33]   z = [02,11,22,33]   aa = [02,12,20,33]   ab = [02,12,21,33]   ac = [00,12,21,33]   ad = [01,10,22,33]   ae = [01,12,20,33]   af = [02,10,21,33]   ag = [02,11,20,33]
   a = [00,10,21,33]   b = [00,13,22,32]   c = [02,13,20,30]   d = [00,10,23,32]   e = [00,12,23,32]   f = [00,13,23,31]   g = [00,13,23,32]   h = [01,13,23,30]   i = [02,10,23,30]   j = [02,12,23,30]   k = [02,13,23,30]   l = [03,10,20,31]   m = [03,10,20,32]   n = [00,11,23,32]   o = [00,12,23,31]   p = [00,13,21,32]   q = [00,13,22,31]   r = [01,10,23,32]   s = [01,12,23,30]   t = [01,13,20,32]   u = [01,13,22,30]   v = [02,10,23,31]   w = [02,11,23,30]   x = [02,13,20,31]   y = [02,13,21,30]   z = [03,10,21,32]   aa = [03,10,22,31]   ab = [03,11,20,32]   ac = [03,12,20,31]   ad = [00,12,23,33]   ae = [00,13,21,33]   af = [03,10,21,30]   ag = [03,12,20,30]   ah = [00,13,22,33]   ai = [03,10,22,30]   aj = [03,11,20,30]   ak = [03,11,21,30]   al = [03,12,22,30]   am = [03,11,22,30]   an = [03,12,21,30]   ao = [03,13,21,30]   ap = [00,11,23,33]   aq = [03,13,22,30]   ar = [00,10,22,33]   as = [00,11,21,33]   at = [00,12,22,33]   au = [01,10,20,33]   av = [02,10,20,33]   aw = [00,12,21,33]   ax = [01,10,22,33]   ay = [01,12,20,33]   az = [02,10,21,33]   ba = [02,11,20,33]
   a = [00,10,21,33]   b = [00,13,22,32]   c = [03,10,21,31]   d = [00,13,23,31]   e = [01,13,23,30]   f = [03,10,20,32]   g = [00,12,23,31]   h = [00,13,22,31]   i = [01,10,23,32]   j = [01,12,23,30]   k = [01,13,20,32]   l = [01,13,22,30]   m = [02,10,23,31]   n = [02,13,20,31]   o = [03,10,21,32]   p = [03,11,20,32]   q = [02,10,20,33]   r = [02,10,21,33]   s = [02,11,20,33]   t = [03,13,20,31]   u = [01,10,23,33]   v = [01,11,20,33]   w = [02,13,20,30]   x = [00,10,23,32]   y = [00,13,23,32]   z = [02,12,23,30]   aa = [02,13,23,30]   ab = [03,10,20,31]   ac = [00,11,23,32]   ad = [00,13,21,32]   ae = [02,11,23,30]   af = [02,13,21,30]   ag = [03,10,22,31]   ah = [03,12,20,31]   ai = [00,12,23,33]   aj = [03,12,20,30]   ak = [03,11,20,30]   al = [03,11,21,30]   am = [03,12,22,30]   an = [03,11,22,30]   ao = [03,12,21,30]   ap = [03,13,21,30]   aq = [00,11,23,33]   ar = [03,13,22,30]   as = [00,10,22,33]   at = [00,11,21,33]   au = [00,12,22,33]   av = [01,10,20,33]   aw = [00,12,21,33]   ax = [01,10,22,33]   ay = [01,12,20,33]
   a = [00,10,21,33]   b = [00,13,22,32]   c = [00,10,23,33]   d = [00,12,23,32]   e = [02,10,23,30]   f = [01,10,23,32]   g = [01,13,20,32]   h = [02,10,23,31]   i = [02,13,20,31]   j = [00,13,21,33]   k = [03,10,21,30]   l = [00,13,22,33]   m = [03,10,22,30]   n = [03,13,20,30]   o = [02,13,20,30]   p = [00,10,23,32]   q = [02,12,23,30]   r = [00,11,23,32]   s = [00,13,21,32]   t = [02,11,23,30]   u = [02,13,21,30]   v = [00,12,23,33]   w = [03,12,20,30]   x = [03,11,20,30]   y = [03,11,22,30]   z = [03,12,21,30]   aa = [03,13,21,30]   ab = [00,11,23,33]   ac = [03,13,22,30]   ad = [00,10,22,33]   ae = [00,12,21,33]
   a = [00,10,21,33]   b = [01,12,23,32]   c = [03,10,23,32]   d = [03,12,21,32]   e = [01,11,23,32]   f = [01,13,21,32]   g = [02,12,23,31]   h = [02,13,20,33]   i = [02,13,22,31]   j = [03,11,23,32]   k = [03,13,20,32]   l = [03,13,21,32]   m = [00,11,23,32]   n = [00,12,23,31]   o = [00,13,21,32]   p = [00,13,22,31]   q = [01,10,23,32]   r = [01,12,23,30]   s = [01,13,20,32]   t = [01,13,22,30]   u = [02,10,23,31]   v = [02,11,23,30]   w = [02,13,20,31]   x = [02,13,21,30]   y = [03,10,21,32]   z = [03,10,22,31]   aa = [03,11,20,32]   ab = [03,12,20,31]   ac = [03,12,23,30]   ad = [00,13,22,33]   ae = [03,11,23,30]   af = [03,11,22,30]   ag = [03,12,21,30]   ah = [03,13,21,30]   ai = [03,13,22,30]   aj = [00,12,20,33]   ak = [02,10,22,33]   al = [00,10,22,33]   am = [00,11,20,33]   an = [02,11,22,33]   ao = [02,12,20,33]   ap = [02,12,21,33]   aq = [00,12,21,33]   ar = [01,10,22,33]   as = [01,12,20,33]   at = [02,10,21,33]   au = [02,11,20,33]
   a = [00,10,21,33]   b = [01,12,23,32]   c = [00,10,23,32]   d = [00,12,23,32]   e = [02,10,23,30]   f = [02,12,23,30]   g = [03,12,20,32]   h = [03,10,22,30]   i = [03,12,21,32]   j = [01,11,23,32]   k = [02,12,23,31]   l = [02,13,20,33]   m = [03,13,20,32]   n = [03,13,21,32]   o = [00,11,23,32]   p = [00,12,23,31]   q = [00,13,21,32]   r = [00,13,22,31]   s = [01,10,23,32]   t = [01,12,23,30]   u = [01,13,20,32]   v = [01,13,22,30]   w = [02,10,23,31]   x = [02,11,23,30]   y = [02,13,20,31]   z = [02,13,21,30]   aa = [03,10,21,32]   ab = [03,10,22,31]   ac = [03,11,20,32]   ad = [03,12,20,31]   ae = [00,13,22,33]   af = [03,11,22,30]   ag = [03,12,21,30]   ah = [03,13,21,30]   ai = [03,13,22,30]   aj = [00,10,22,33]   ak = [02,12,20,33]   al = [02,12,21,33]   am = [00,12,21,33]   an = [01,10,22,33]   ao = [01,12,20,33]   ap = [02,10,21,33]   aq = [02,11,20,33]
   a = [00,10,21,33]   b = [01,13,23,32]   c = [02,13,23,31]   d = [03,10,23,32]   e = [00,13,23,31]   f = [00,13,23,32]   g = [01,13,23,30]   h = [02,13,23,30]   i = [03,10,23,31]   j = [03,11,23,32]   k = [03,12,23,31]   l = [03,13,20,32]   m = [03,13,21,32]   n = [00,11,23,32]   o = [00,12,23,31]   p = [00,13,21,32]   q = [00,13,22,31]   r = [01,10,23,32]   s = [01,12,23,30]   t = [01,13,20,32]   u = [01,13,22,30]   v = [02,10,23,31]   w = [02,11,23,30]   x = [02,13,20,31]   y = [02,13,21,30]   z = [03,10,21,32]   aa = [03,10,22,31]   ab = [03,11,20,32]   ac = [03,12,20,31]   ad = [03,12,23,30]   ae = [03,11,23,30]   af = [03,11,22,30]   ag = [03,12,21,30]   ah = [03,13,20,31]   ai = [03,13,21,30]   aj = [03,13,22,30]   ak = [03,13,22,31]   al = [00,12,20,33]   am = [01,11,20,33]   an = [01,12,22,33]   ao = [02,10,22,33]   ap = [02,11,21,33]   aq = [00,10,22,33]   ar = [00,11,20,33]   as = [00,11,21,33]   at = [00,12,22,33]   au = [01,10,20,33]   av = [01,10,21,33]   aw = [01,11,22,33]   ax = [01,12,21,33]   ay = [02,10,20,33]   az = [02,11,22,33]   ba = [02,12,20,33]   bb = [02,12,21,33]   bc = [00,12,21,33]   bd = [01,10,22,33]   be = [01,12,20,33]   bf = [02,10,21,33]   bg = [02,11,20,33]
   a = [00,10,21,33]   b = [01,13,23,32]   c = [00,10,23,32]   d = [00,12,23,32]   e = [02,10,23,30]   f = [02,12,23,30]   g = [02,13,20,33]   h = [03,10,20,32]   i = [03,12,20,32]   j = [00,13,22,33]   k = [03,10,22,30]   l = [03,12,22,30]   m = [00,13,23,32]   n = [01,13,23,30]   o = [02,13,23,30]   p = [03,13,20,32]   q = [03,13,21,32]   r = [00,11,23,32]   s = [00,12,23,31]   t = [00,13,21,32]   u = [00,13,22,31]   v = [01,10,23,32]   w = [01,12,23,30]   x = [01,13,20,32]   y = [01,13,22,30]   z = [02,10,23,31]   aa = [02,11,23,30]   ab = [02,13,20,31]   ac = [02,13,21,30]   ad = [03,10,21,32]   ae = [03,10,22,31]   af = [03,11,20,32]   ag = [03,12,20,31]   ah = [03,11,22,30]   ai = [03,12,21,30]   aj = [03,13,21,30]   ak = [03,13,22,30]   al = [01,12,22,33]   am = [00,10,22,33]   an = [00,12,22,33]   ao = [01,10,20,33]   ap = [02,10,20,33]   aq = [02,12,20,33]   ar = [02,12,21,33]   as = [00,12,21,33]   at = [01,10,22,33]   au = [01,12,20,33]   av = [02,10,21,33]   aw = [02,11,20,33]
   a = [00,10,21,33]   b = [02,13,20,30]   c = [02,13,21,31]   d = [03,12,21,31]   e = [00,10,23,32]   f = [01,11,23,32]   g = [02,12,23,30]   h = [02,12,23,31]   i = [00,11,23,32]   j = [00,12,23,31]   k = [00,13,21,32]   l = [00,13,22,31]   m = [01,10,23,32]   n = [01,12,23,30]   o = [01,13,20,32]   p = [01,13,22,30]   q = [02,10,23,31]   r = [02,11,23,30]   s = [02,13,20,31]   t = [02,13,21,30]   u = [03,10,21,32]   v = [03,10,22,31]   w = [03,11,20,32]   x = [03,12,20,31]   y = [03,12,20,30]   z = [03,11,22,30]   aa = [03,12,21,30]   ab = [03,13,20,31]   ac = [03,13,21,30]   ad = [00,11,23,33]   ae = [01,10,23,33]   af = [03,13,22,30]   ag = [03,13,22,31]   ah = [01,11,20,33]   ai = [00,10,22,33]   aj = [01,11,22,33]   ak = [00,12,21,33]   al = [01,10,22,33]   am = [01,12,20,33]   an = [02,10,21,33]   ao = [02,11,20,33]
   a = [00,10,21,33]   b = [02,13,20,30]   c = [02,10,23,30]   d = [00,10,23,33]   e = [03,13,20,30]   f = [01,11,23,32]   g = [02,12,23,31]   h = [03,10,22,30]   i = [00,10,23,32]   j = [02,12,23,30]   k = [00,11,23,32]   l = [00,13,21,32]   m = [01,10,23,32]   n = [01,13,20,32]   o = [02,10,23,31]   p = [02,11,23,30]   q = [02,13,20,31]   r = [02,13,21,30]   s = [03,12,20,30]   t = [03,11,22,30]   u = [03,12,21,30]   v = [03,13,21,30]   w = [03,13,22,30]   x = [00,10,22,33]   y = [00,12,21,33]
   a = [00,10,21,33]   b = [02,13,20,30]   c = [00,10,23,33]   d = [02,13,21,31]   e = [01,11,23,33]   f = [03,13,21,31]   g = [03,12,21,31]   h = [01,11,23,32]   i = [02,12,23,31]   j = [00,11,23,32]   k = [01,10,23,32]   l = [02,13,20,31]   m = [03,12,20,31]   n = [03,13,20,30]   o = [00,10,23,32]   p = [02,12,23,30]   q = [02,13,21,30]   r = [03,12,20,30]   s = [03,12,21,30]   t = [03,13,20,31]   u = [03,13,21,30]   v = [00,11,23,33]   w = [01,10,23,33]   x = [03,13,22,30]   y = [03,13,22,31]   z = [01,11,20,33]   aa = [00,10,22,33]   ab = [01,11,22,33]   ac = [01,10,22,33]
   a = [00,10,21,33]   b = [00,10,23,32]   c = [01,11,23,32]   d = [02,12,23,31]   e = [03,13,21,32]   f = [03,13,20,31]   g = [03,13,22,31]   h = [01,11,20,33]   i = [01,11,22,33]   j = [02,12,21,33]   k = [02,12,23,30]   l = [03,13,20,32]   m = [00,11,23,32]   n = [00,12,23,31]   o = [00,13,21,32]   p = [00,13,22,31]   q = [01,10,23,32]   r = [01,12,23,30]   s = [01,13,20,32]   t = [01,13,22,30]   u = [02,10,23,31]   v = [02,11,23,30]   w = [02,13,20,31]   x = [02,13,21,30]   y = [03,10,21,32]   z = [03,10,22,31]   aa = [03,11,20,32]   ab = [03,12,20,31]   ac = [03,11,22,30]   ad = [03,12,21,30]   ae = [03,13,21,30]   af = [03,13,22,30]   ag = [00,10,22,33]   ah = [02,12,20,33]   ai = [00,12,21,33]   aj = [01,10,22,33]   ak = [01,12,20,33]   al = [02,10,21,33]   am = [02,11,20,33]
   a = [00,10,21,33]   b = [00,10,23,32]   c = [03,13,20,31]   d = [00,13,23,32]   e = [03,10,20,31]   f = [03,13,20,32]   g = [00,11,23,32]   h = [00,12,23,31]   i = [00,13,21,32]   j = [01,13,20,32]   k = [02,10,23,31]   l = [02,11,23,30]   m = [03,10,22,31]   n = [03,11,20,32]   o = [03,12,20,31]   p = [03,11,21,30]   q = [03,11,22,30]   r = [00,12,22,33]   s = [02,12,20,33]   t = [00,12,21,33]   u = [01,12,20,33]   v = [01,11,20,33]   w = [00,13,23,31]   x = [01,13,23,30]   y = [02,12,23,30]   z = [02,13,23,30]   aa = [03,10,20,32]   ab = [00,13,22,31]   ac = [01,10,23,32]   ad = [01,12,23,30]   ae = [01,13,22,30]   af = [02,13,20,31]   ag = [02,13,21,30]   ah = [03,10,21,32]   ai = [03,12,22,30]   aj = [03,12,21,30]   ak = [03,13,21,30]   al = [03,13,22,30]   am = [00,10,22,33]   an = [00,11,21,33]   ao = [01,10,20,33]   ap = [02,10,20,33]   aq = [01,10,22,33]   ar = [02,10,21,33]   as = [02,11,20,33]
   a = [00,10,21,33]   b = [01,11,23,32]   c = [00,13,20,33]   d = [00,10,23,33]   e = [03,13,20,30]   f = [03,10,23,30]   g = [03,12,23,30]   h = [03,13,22,30]   i = [00,12,20,33]   j = [00,10,22,33]   k = [01,13,21,32]   l = [02,12,23,31]   m = [02,13,22,31]   n = [01,10,23,32]   o = [01,13,20,32]   p = [02,10,23,31]   q = [02,13,20,31]   r = [03,11,23,30]   s = [03,11,22,30]   t = [03,12,21,30]   u = [03,13,21,30]   v = [00,11,20,33]   w = [00,12,21,33]
nsol_test = 0 + 2 + 13 + 68 + 213 + 444 + 789 + 1287 + 2001 + 2956 + 4054 + 5087 + 5899 + 6341 + 6543 + 6568 + 6486 + 6333 + 6225 + 6222 + 6228 + 6265 + 6327 + 6390 + 6446 + 6496 + 6535 + 6440 + 6303 + 6164 + 5979 + 5706 + 5389 + 5028 + 4652 + 4272 + 3904 + 3496 + 3094 + 2687 + 2280 + 1868 + 1471 + 1130 + 829 + 580 + 393 + 260 + 160 + 91 + 48 + 21 + 15 + 8 + 5 + 3 + 1 + 1 + 1 = 184497
nsol_found = 0 + 2 + 1 + 3 + 22 + 20 + 28 + 16 + 7 + 7 + 6 + 2 + 11 + 12 + 27 + 14 + 45 + 13 + 21 + 4 + 11 + 1 + 4 + 2 + 5 + 0 + 2 + 0 + 4 + 0 + 6 + 0 + 3 + 0 + 6 + 0 + 7 + 0 + 4 + 0 + 2 + 0 + 2 + 0 + 5 + 0 + 3 + 0 + 3 + 0 + 8 + 0 + 4 + 0 + 0 + 0 + 0 + 0 + 1 = 344
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 3 + 0 + 2 + 0 + 4 + 0 + 6 + 0 + 3 + 0 + 5 + 0 + 7 + 0 + 4 + 0 + 1 + 0 + 2 + 0 + 5 + 0 + 3 + 0 + 3 + 0 + 8 + 0 + 4 + 0 + 0 + 0 + 0 + 0 + 1 = 63
nsol_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 2 + 0 + 2 + 0 + 2 + 0 + 2 + 0 + 2 + 0 + 4 + 0 + 4 + 0 + 4 + 0 + 1 + 0 + 2 + 0 + 4 + 0 + 1 + 0 + 2 + 0 + 5 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 41
nsol_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 24 + 0 + 48 + 0 + 30 + 0 + 36 + 0 + 48 + 0 + 24 + 0 + 78 + 0 + 60 + 0 + 27 + 0 + 12 + 0 + 48 + 0 + 60 + 0 + 24 + 0 + 24 + 0 + 54 + 0 + 24 + 0 + 0 + 0 + 0 + 0 + 4 = 625
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 2 + 0 + 2 + 0 + 2 + 0 + 2 + 0 + 2 + 0 + 4 + 0 + 4 + 0 + 4 + 0 + 1 + 0 + 2 + 0 + 4 + 0 + 1 + 0 + 2 + 0 + 5 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 41
nsol_trans_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 24 + 0 + 48 + 0 + 30 + 0 + 36 + 0 + 48 + 0 + 24 + 0 + 78 + 0 + 60 + 0 + 27 + 0 + 12 + 0 + 48 + 0 + 60 + 0 + 24 + 0 + 24 + 0 + 54 + 0 + 24 + 0 + 0 + 0 + 0 + 0 + 4 = 625
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 10 + 388 + 7069 + 41709 + 71169 + 48373 + 15120 + 1182 + 27 = 185048
syncing_pairs_calls = 382354
sync_upper_bound_calls = 575 + 557702 = 558277
time = 6.568376

N = 4, bound = 3, max only
   a = [00,10,21,32]   b = [00,10,23,31]   c = [00,12,20,31]   d = [00,12,23,30]   e = [00,13,20,32]   f = [00,13,21,30]   g = [01,11,20,32]   h = [01,11,23,30]   i = [01,12,22,30]   j = [01,12,23,33]   k = [01,13,20,33]   l = [01,13,22,32]   m = [02,10,22,31]   n = [02,10,23,33]   o = [02,11,21,30]   p = [02,11,23,31]   q = [02,13,21,33]   r = [02,13,22,30]   s = [03,10,21,33]   t = [03,10,22,32]   u = [03,11,20,31]   v = [03,11,21,32]   w = [03,12,20,33]   x = [03,12,22,31]   y = [00,10,21,33]   z = [00,10,22,31]   aa = [00,11,20,32]   ab = [00,11,21,32]   ac = [00,11,23,30]   ad = [00,11,23,31]   ae = [00,12,20,33]   af = [00,12,22,31]   ag = [00,12,23,33]   ah = [00,13,21,33]   ai = [00,13,22,30]   aj = [00,13,22,32]   ak = [01,11,20,33]   al = [01,11,22,30]   am = [01,12,22,33]   an = [01,13,22,33]   ao = [02,10,22,33]   ap = [02,11,21,33]   aq = [02,11,22,30]   ar = [02,11,23,33]   as = [03,10,22,33]   at = [03,11,20,33]   au = [03,11,22,31]   av = [03,11,22,32]   aw = [01,10,20,32]   ax = [01,10,21,32]   ay = [01,10,23,30]   az = [01,10,23,31]   ba = [01,12,21,30]   bb = [01,12,23,32]   bc = [01,13,20,31]   bd = [01,13,23,32]   be = [02,10,20,31]   bf = [02,10,23,32]   bg = [02,12,20,31]   bh = [02,12,21,30]   bi = [02,13,20,30]   bj = [02,13,20,32]   bk = [02,13,21,31]   bl = [02,13,23,31]   bm = [03,10,21,30]   bn = [03,10,23,32]   bo = [03,12,20,30]   bp = [03,12,21,31]   bq = [03,12,21,32]   br = [03,12,23,30]   bs = [03,13,20,31]   bt = [03,13,21,30]   bu = [00,10,22,33]   bv = [00,10,23,32]   bw = [00,11,20,33]   bx = [00,11,21,33]   by = [00,11,22,30]   bz = [00,11,22,31]   ca = [00,11,22,32]   cb = [00,11,23,33]   cc = [00,12,21,30]   cd = [00,12,21,31]   ce = [00,12,21,32]   cf = [00,12,22,33]   cg = [00,12,23,32]   ch = [00,13,20,31]   ci = [00,13,21,31]   cj = [00,13,22,33]   ck = [00,13,23,31]   cl = [00,13,23,32]   cm = [01,10,20,33]   cn = [01,10,21,33]   co = [01,10,22,30]   cp = [01,10,22,31]   cq = [01,10,22,32]   cr = [01,10,23,33]   cs = [01,11,22,33]   ct = [01,11,23,32]   cu = [01,12,20,30]   cv = [01,12,20,31]   cw = [01,12,20,32]   cx = [01,12,21,33]   cy = [01,12,23,31]   cz = [01,13,20,30]   da = [01,13,21,30]   db = [01,13,21,32]   dc = [01,13,22,31]   dd = [01,13,23,30]   de = [02,10,20,33]   df = [02,10,21,30]   dg = [02,10,21,31]   dh = [02,10,21,32]   di = [02,10,23,30]   dj = [02,11,20,30]   dk = [02,11,20,31]   dl = [02,11,20,32]   dm = [02,11,22,33]   dn = [02,11,23,32]   do = [02,12,20,33]   dp = [02,12,21,33]   dq = [02,12,23,30]   dr = [02,12,23,31]   ds = [02,13,20,33]   dt = [02,13,21,32]   du = [02,13,22,31]   dv = [02,13,23,30]   dw = [03,10,20,31]   dx = [03,10,20,32]   dy = [03,10,21,31]   dz = [03,10,22,30]   ea = [03,10,23,31]   eb = [03,11,20,30]   ec = [03,11,21,30]   ed = [03,11,22,33]   ee = [03,11,23,30]   ef = [03,11,23,32]   eg = [03,12,20,32]   eh = [03,12,21,33]   ei = [03,12,22,30]   ej = [03,12,23,31]   ek = [03,13,20,32]   el = [03,13,21,32]   em = [03,13,22,30]   en = [03,13,22,31]   eo = [00,11,23,32]   ep = [00,12,21,33]   eq = [00,12,23,31]   er = [00,13,21,32]   es = [00,13,22,31]   et = [01,10,22,33]   eu = [01,10,23,32]   ev = [01,12,20,33]   ew = [01,12,23,30]   ex = [01,13,20,32]   ey = [01,13,22,30]   ez = [02,10,21,33]   fa = [02,10,23,31]   fb = [02,11,20,33]   fc = [02,11,23,30]   fd = [02,13,20,31]   fe = [02,13,21,30]   ff = [03,10,21,32]   fg = [03,10,22,31]   fh = [03,11,20,32]   fi = [03,11,22,30]   fj = [03,12,20,31]   fk = [03,12,21,30]
   a = [00,10,21,32]   b = [00,10,22,30]   c = [00,12,22,32]   d = [02,10,20,30]   e = [02,12,20,32]   f = [00,10,22,32]   g = [00,12,22,30]   h = [02,10,20,32]   i = [02,12,20,30]   j = [00,12,23,30]   k = [01,11,20,32]   l = [01,12,22,30]   m = [02,10,23,33]   n = [02,11,21,30]   o = [03,10,22,32]   p = [03,12,20,33]   q = [00,10,22,31]   r = [00,11,21,32]   s = [00,12,22,31]   t = [00,12,23,33]   u = [00,13,22,30]   v = [00,13,22,32]   w = [01,11,22,30]   x = [03,10,22,33]   y = [01,10,20,32]   z = [02,10,20,31]   aa = [02,10,23,32]   ab = [02,12,20,31]   ac = [02,12,21,30]   ad = [02,13,20,30]   ae = [02,13,20,32]   af = [03,12,20,30]   ag = [00,10,22,33]   ah = [00,10,23,32]   ai = [00,11,22,30]   aj = [00,11,22,31]   ak = [00,11,22,32]   al = [00,12,21,30]   am = [00,12,21,31]   an = [00,12,21,32]   ao = [00,12,22,33]   ap = [00,12,23,32]   aq = [00,13,22,33]   ar = [00,13,23,32]   as = [01,10,22,30]   at = [01,10,22,31]   au = [01,10,22,32]   av = [01,12,20,30]   aw = [01,12,20,31]   ax = [01,12,20,32]   ay = [02,10,20,33]   az = [02,10,21,30]   ba = [02,10,21,31]   bb = [02,10,21,32]   bc = [02,10,23,30]   bd = [02,11,20,30]   be = [02,11,20,31]   bf = [02,11,20,32]   bg = [02,12,20,33]   bh = [02,12,23,30]   bi = [02,13,20,33]   bj = [02,13,23,30]   bk = [03,10,20,32]   bl = [03,10,22,30]   bm = [03,12,20,32]   bn = [03,12,22,30]   bo = [03,13,20,32]   bp = [03,13,22,30]   bq = [00,11,23,32]   br = [00,12,21,33]   bs = [00,12,23,31]   bt = [00,13,21,32]   bu = [00,13,22,31]   bv = [01,10,22,33]   bw = [01,10,23,32]   bx = [01,12,20,33]   by = [01,12,23,30]   bz = [01,13,20,32]   ca = [01,13,22,30]   cb = [02,10,21,33]   cc = [02,10,23,31]   cd = [02,11,20,33]   ce = [02,11,23,30]   cf = [02,13,20,31]   cg = [02,13,21,30]   ch = [03,10,21,32]   ci = [03,10,22,31]   cj = [03,11,20,32]   ck = [03,11,22,30]   cl = [03,12,20,31]   cm = [03,12,21,30]
   a = [00,10,21,32]   b = [00,10,22,30]   c = [01,11,22,31]   d = [02,12,21,32]   e = [02,12,23,32]   f = [03,13,22,33]   g = [02,11,23,31]   h = [02,13,21,33]   i = [01,13,22,33]   j = [03,11,22,31]   k = [01,12,23,32]   l = [03,12,21,32]   m = [01,11,22,33]   n = [01,11,23,32]   o = [01,12,23,31]   p = [01,13,22,31]   q = [02,11,23,32]   r = [02,12,21,33]   s = [02,12,23,31]   t = [02,13,21,32]   u = [03,11,22,33]   v = [03,12,21,33]   w = [03,13,21,32]   x = [03,13,22,31]   y = [02,12,20,32]   z = [00,12,23,30]   aa = [01,11,20,32]   ab = [03,12,20,33]   ac = [00,10,22,31]   ad = [00,13,22,30]   ae = [01,11,22,30]   af = [03,10,22,33]   ag = [02,10,23,32]   ah = [02,12,20,31]   ai = [02,12,21,30]   aj = [02,13,20,32]   ak = [00,10,22,33]   al = [00,10,23,32]   am = [00,11,22,30]   an = [00,11,22,31]   ao = [00,12,21,30]   ap = [00,12,21,32]   aq = [00,12,23,32]   ar = [00,13,22,33]   as = [01,10,22,30]   at = [01,10,22,31]   au = [01,12,20,31]   av = [01,12,20,32]   aw = [02,10,21,30]   ax = [02,10,21,32]   ay = [02,10,23,30]   az = [02,11,20,31]   ba = [02,11,20,32]   bb = [02,12,20,33]   bc = [02,12,23,30]   bd = [02,13,20,33]   be = [03,10,22,30]   bf = [03,12,20,32]   bg = [03,13,20,32]   bh = [03,13,22,30]   bi = [00,11,23,32]   bj = [00,12,21,33]   bk = [00,12,23,31]   bl = [00,13,21,32]   bm = [00,13,22,31]   bn = [01,10,22,33]   bo = [01,10,23,32]   bp = [01,12,20,33]   bq = [01,12,23,30]   br = [01,13,20,32]   bs = [01,13,22,30]   bt = [02,10,21,33]   bu = [02,10,23,31]   bv = [02,11,20,33]   bw = [02,11,23,30]   bx = [02,13,20,31]   by = [02,13,21,30]   bz = [03,10,21,32]   ca = [03,10,22,31]   cb = [03,11,20,32]   cc = [03,11,22,30]   cd = [03,12,20,31]   ce = [03,12,21,30]
   a = [00,10,21,32]   b = [00,10,22,30]   c = [01,11,22,31]   d = [01,11,22,32]   e = [02,12,21,31]   f = [01,12,23,33]   g = [01,13,22,32]   h = [02,11,23,33]   i = [03,11,22,32]   j = [02,13,21,31]   k = [03,12,21,31]   l = [00,10,22,32]   m = [02,12,20,30]   n = [02,10,23,33]   o = [03,10,22,32]   p = [00,12,23,33]   q = [00,13,22,32]   r = [02,13,20,30]   s = [03,12,20,30]   t = [00,11,22,32]   u = [00,12,21,31]   v = [01,10,22,32]   w = [01,12,20,30]   x = [02,10,21,31]   y = [02,11,20,30]   z = [02,12,21,32]   aa = [02,11,23,31]   ab = [02,13,21,33]   ac = [01,13,22,33]   ad = [03,11,22,31]   ae = [01,12,23,32]   af = [03,12,21,32]   ag = [01,11,22,33]   ah = [01,11,23,32]   ai = [01,12,23,31]   aj = [01,13,22,31]   ak = [02,11,23,32]   al = [02,12,21,33]   am = [02,12,23,31]   an = [02,13,21,32]   ao = [03,11,22,33]   ap = [03,12,21,33]   aq = [03,13,21,32]   ar = [03,13,22,31]   as = [02,12,20,32]   at = [00,12,23,30]   au = [01,11,20,32]   av = [03,12,20,33]   aw = [00,10,22,31]   ax = [00,13,22,30]   ay = [01,11,22,30]   az = [03,10,22,33]   ba = [02,10,23,32]   bb = [02,12,20,31]   bc = [02,12,21,30]   bd = [02,13,20,32]   be = [00,10,22,33]   bf = [00,10,23,32]   bg = [00,11,22,30]   bh = [00,11,22,31]   bi = [00,12,21,30]   bj = [00,12,21,32]   bk = [00,12,23,32]   bl = [00,13,22,33]   bm = [01,10,22,30]   bn = [01,10,22,31]   bo = [01,12,20,31]   bp = [01,12,20,32]   bq = [02,10,21,30]   br = [02,10,21,32]   bs = [02,10,23,30]   bt = [02,11,20,31]   bu = [02,11,20,32]   bv = [02,12,20,33]   bw = [02,12,23,30]   bx = [02,13,20,33]   by = [03,10,22,30]   bz = [03,12,20,32]   ca = [03,13,20,32]   cb = [03,13,22,30]   cc = [00,11,23,32]   cd = [00,12,21,33]   ce = [00,12,23,31]   cf = [00,13,21,32]   cg = [00,13,22,31]   ch = [01,10,22,33]   ci = [01,10,23,32]   cj = [01,12,20,33]   ck = [01,12,23,30]   cl = [01,13,20,32]   cm = [01,13,22,30]   cn = [02,10,21,33]   co = [02,10,23,31]   cp = [02,11,20,33]   cq = [02,11,23,30]   cr = [02,13,20,31]   cs = [02,13,21,30]   ct = [03,10,21,32]   cu = [03,10,22,31]   cv = [03,11,20,32]   cw = [03,11,22,30]   cx = [03,12,20,31]   cy = [03,12,21,30]
   a = [00,10,21,32]   b = [00,10,22,30]   c = [01,12,23,33]   d = [01,13,22,32]   e = [02,11,23,31]   f = [02,13,21,33]   g = [03,11,21,32]   h = [03,12,22,31]   i = [01,12,22,33]   j = [01,13,22,33]   k = [02,11,21,33]   l = [02,11,23,33]   m = [03,11,22,31]   n = [03,11,22,32]   o = [01,12,23,32]   p = [01,13,23,32]   q = [02,13,21,31]   r = [02,13,23,31]   s = [03,12,21,31]   t = [03,12,21,32]   u = [01,11,22,33]   v = [01,11,23,32]   w = [01,12,23,31]   x = [01,13,22,31]   y = [02,11,23,32]   z = [02,12,21,33]   aa = [02,12,23,31]   ab = [02,13,21,32]   ac = [03,11,22,33]   ad = [03,12,21,33]   ae = [03,13,21,32]   af = [03,13,22,31]   ag = [02,12,20,32]   ah = [00,10,22,32]   ai = [00,12,22,30]   aj = [02,10,20,32]   ak = [02,12,20,30]   al = [00,12,23,30]   am = [01,11,20,32]   an = [01,12,22,30]   ao = [02,10,23,33]   ap = [02,11,21,30]   aq = [03,10,22,32]   ar = [03,12,20,33]   as = [00,10,22,31]   at = [00,11,21,32]   au = [00,12,22,31]   av = [00,12,23,33]   aw = [00,13,22,30]   ax = [00,13,22,32]   ay = [01,11,22,30]   az = [03,10,22,33]   ba = [01,10,20,32]   bb = [02,10,20,31]   bc = [02,10,23,32]   bd = [02,12,20,31]   be = [02,12,21,30]   bf = [02,13,20,30]   bg = [02,13,20,32]   bh = [03,12,20,30]   bi = [00,10,22,33]   bj = [00,10,23,32]   bk = [00,11,22,30]   bl = [00,11,22,31]   bm = [00,11,22,32]   bn = [00,12,21,30]   bo = [00,12,21,31]   bp = [00,12,21,32]   bq = [00,12,22,33]   br = [00,12,23,32]   bs = [00,13,22,33]   bt = [00,13,23,32]   bu = [01,10,22,30]   bv = [01,10,22,31]   bw = [01,10,22,32]   bx = [01,12,20,30]   by = [01,12,20,31]   bz = [01,12,20,32]   ca = [02,10,20,33]   cb = [02,10,21,30]   cc = [02,10,21,31]   cd = [02,10,21,32]   ce = [02,10,23,30]   cf = [02,11,20,30]   cg = [02,11,20,31]   ch = [02,11,20,32]   ci = [02,12,20,33]   cj = [02,12,23,30]   ck = [02,13,20,33]   cl = [02,13,23,30]   cm = [03,10,20,32]   cn = [03,10,22,30]   co = [03,12,20,32]   cp = [03,12,22,30]   cq = [03,13,20,32]   cr = [03,13,22,30]   cs = [00,11,23,32]   ct = [00,12,21,33]   cu = [00,12,23,31]   cv = [00,13,21,32]   cw = [00,13,22,31]   cx = [01,10,22,33]   cy = [01,10,23,32]   cz = [01,12,20,33]   da = [01,12,23,30]   db = [01,13,20,32]   dc = [01,13,22,30]   dd = [02,10,21,33]   de = [02,10,23,31]   df = [02,11,20,33]   dg = [02,11,23,30]   dh = [02,13,20,31]   di = [02,13,21,30]   dj = [03,10,21,32]   dk = [03,10,22,31]   dl = [03,11,20,32]   dm = [03,11,22,30]   dn = [03,12,20,31]   do = [03,12,21,30]
   a = [00,10,21,32]   b = [00,10,22,32]   c = [00,10,23,33]   d = [01,11,22,32]   e = [01,11,23,33]   f = [02,12,20,30]   g = [02,12,21,31]   h = [03,13,20,30]   i = [03,13,21,31]   j = [00,10,23,31]   k = [01,11,20,32]   l = [01,11,23,30]   m = [01,12,23,33]   n = [01,13,22,32]   o = [02,10,23,33]   p = [03,10,22,32]   q = [00,10,21,33]   r = [00,10,22,31]   s = [00,12,23,33]   t = [00,13,22,32]   u = [01,11,20,33]   v = [01,11,22,30]   w = [02,11,23,33]   x = [03,11,22,32]   y = [02,12,20,31]   z = [02,12,21,30]   aa = [02,13,20,30]   ab = [02,13,21,31]   ac = [03,12,20,30]   ad = [03,12,21,31]   ae = [03,13,20,31]   af = [03,13,21,30]   ag = [00,10,22,33]   ah = [00,10,23,32]   ai = [00,11,22,32]   aj = [00,11,23,33]   ak = [00,12,21,31]   al = [00,13,21,31]   am = [01,10,22,32]   an = [01,10,23,33]   ao = [01,11,22,33]   ap = [01,11,23,32]   aq = [01,12,20,30]   ar = [01,13,20,30]   as = [02,10,21,31]   at = [02,11,20,30]   au = [02,12,20,33]   av = [02,12,21,33]   aw = [02,12,23,30]   ax = [02,12,23,31]   ay = [03,10,21,31]   az = [03,11,20,30]   ba = [03,13,20,32]   bb = [03,13,21,32]   bc = [03,13,22,30]   bd = [03,13,22,31]   be = [00,11,23,32]   bf = [00,12,21,33]   bg = [00,12,23,31]   bh = [00,13,21,32]   bi = [00,13,22,31]   bj = [01,10,22,33]   bk = [01,10,23,32]   bl = [01,12,20,33]   bm = [01,12,23,30]   bn = [01,13,20,32]   bo = [01,13,22,30]   bp = [02,10,21,33]   bq = [02,10,23,31]   br = [02,11,20,33]   bs = [02,11,23,30]   bt = [02,13,20,31]   bu = [02,13,21,30]   bv = [03,10,21,32]   bw = [03,10,22,31]   bx = [03,11,20,32]   by = [03,11,22,30]   bz = [03,12,20,31]   ca = [03,12,21,30]
   a = [00,10,21,32]   b = [00,10,22,32]   c = [00,12,22,30]   d = [01,13,23,31]   e = [02,10,20,32]   f = [03,11,21,33]   g = [00,12,23,30]   h = [00,13,21,30]   i = [01,12,22,30]   j = [02,11,21,30]   k = [03,10,21,33]   l = [03,11,21,32]   m = [03,12,20,33]   n = [03,12,22,31]   o = [00,11,21,32]   p = [00,11,23,30]   q = [00,12,22,31]   r = [00,13,22,30]   s = [01,12,22,33]   t = [02,11,21,33]   u = [03,10,22,33]   v = [03,11,20,33]   w = [01,10,20,32]   x = [01,10,23,31]   y = [01,13,20,31]   z = [01,13,23,32]   aa = [02,10,20,31]   ab = [02,10,23,32]   ac = [02,13,20,32]   ad = [02,13,23,31]   ae = [00,11,21,33]   af = [00,11,22,30]   ag = [00,12,21,30]   ah = [00,12,22,33]   ai = [00,13,23,31]   aj = [00,13,23,32]   ak = [01,10,20,33]   al = [01,10,22,31]   am = [01,12,20,31]   an = [01,12,23,31]   ao = [01,13,22,31]   ap = [01,13,23,30]   aq = [02,10,20,33]   ar = [02,10,21,32]   as = [02,11,20,32]   at = [02,11,23,32]   au = [02,13,21,32]   av = [02,13,23,30]   aw = [03,10,20,31]   ax = [03,10,20,32]   ay = [03,11,21,30]   az = [03,11,22,33]   ba = [03,12,21,33]   bb = [03,12,22,30]   bc = [01,11,23,33]   bd = [02,12,20,30]   be = [03,13,21,31]   bf = [00,10,23,31]   bg = [01,11,20,32]   bh = [01,11,23,30]   bi = [01,12,23,33]   bj = [01,13,22,32]   bk = [02,10,23,33]   bl = [03,10,22,32]   bm = [00,10,21,33]   bn = [00,10,22,31]   bo = [00,12,23,33]   bp = [00,13,22,32]   bq = [01,11,20,33]   br = [01,11,22,30]   bs = [02,11,23,33]   bt = [03,11,22,32]   bu = [02,12,20,31]   bv = [02,12,21,30]   bw = [02,13,20,30]   bx = [02,13,21,31]   by = [03,12,20,30]   bz = [03,12,21,31]   ca = [03,13,20,31]   cb = [03,13,21,30]   cc = [00,10,22,33]   cd = [00,10,23,32]   ce = [00,11,22,32]   cf = [00,11,23,33]   cg = [00,12,21,31]   ch = [00,13,21,31]   ci = [01,10,22,32]   cj = [01,10,23,33]   ck = [01,11,22,33]   cl = [01,11,23,32]   cm = [01,12,20,30]   cn = [01,13,20,30]   co = [02,10,21,31]   cp = [02,11,20,30]   cq = [02,12,20,33]   cr = [02,12,21,33]   cs = [02,12,23,30]   ct = [02,12,23,31]   cu = [03,10,21,31]   cv = [03,11,20,30]   cw = [03,13,20,32]   cx = [03,13,21,32]   cy = [03,13,22,30]   cz = [03,13,22,31]   da = [00,11,23,32]   db = [00,12,21,33]   dc = [00,12,23,31]   dd = [00,13,21,32]   de = [00,13,22,31]   df = [01,10,22,33]   dg = [01,10,23,32]   dh = [01,12,20,33]   di = [01,12,23,30]   dj = [01,13,20,32]   dk = [01,13,22,30]   dl = [02,10,21,33]   dm = [02,10,23,31]   dn = [02,11,20,33]   do = [02,11,23,30]   dp = [02,13,20,31]   dq = [02,13,21,30]   dr = [03,10,21,32]   ds = [03,10,22,31]   dt = [03,11,20,32]   du = [03,11,22,30]   dv = [03,12,20,31]   dw = [03,12,21,30]
   a = [00,10,21,32]   b = [00,10,22,32]   c = [00,12,22,30]   d = [01,13,20,33]   e = [02,11,23,31]   f = [02,13,21,33]   g = [03,11,20,31]   h = [00,11,23,31]   i = [00,13,21,33]   j = [01,13,22,33]   k = [03,11,22,31]   l = [01,10,23,30]   m = [01,12,23,32]   n = [03,10,21,30]   o = [03,12,21,32]   p = [00,11,22,31]   q = [00,12,21,32]   r = [00,12,23,32]   s = [00,13,22,33]   t = [01,10,22,30]   u = [01,12,20,32]   v = [02,10,21,30]   w = [02,10,23,30]   x = [02,11,20,31]   y = [02,13,20,33]   z = [03,10,22,30]   aa = [03,12,20,32]   ab = [02,10,20,32]   ac = [00,12,23,30]   ad = [00,13,21,30]   ae = [01,12,22,30]   af = [02,11,21,30]   ag = [03,10,21,33]   ah = [03,11,21,32]   ai = [03,12,20,33]   aj = [03,12,22,31]   ak = [00,11,21,32]   al = [00,11,23,30]   am = [00,12,22,31]   an = [00,13,22,30]   ao = [01,12,22,33]   ap = [02,11,21,33]   aq = [03,10,22,33]   ar = [03,11,20,33]   as = [01,10,20,32]   at = [01,10,23,31]   au = [01,13,20,31]   av = [01,13,23,32]   aw = [02,10,20,31]   ax = [02,10,23,32]   ay = [02,13,20,32]   az = [02,13,23,31]   ba = [00,11,21,33]   bb = [00,11,22,30]   bc = [00,12,21,30]   bd = [00,12,22,33]   be = [00,13,23,31]   bf = [00,13,23,32]   bg = [01,10,20,33]   bh = [01,10,22,31]   bi = [01,12,20,31]   bj = [01,12,23,31]   bk = [01,13,22,31]   bl = [01,13,23,30]   bm = [02,10,20,33]   bn = [02,10,21,32]   bo = [02,11,20,32]   bp = [02,11,23,32]   bq = [02,13,21,32]   br = [02,13,23,30]   bs = [03,10,20,31]   bt = [03,10,20,32]   bu = [03,11,21,30]   bv = [03,11,22,33]   bw = [03,12,21,33]   bx = [03,12,22,30]   by = [02,12,20,30]   bz = [00,10,23,31]   ca = [01,11,20,32]   cb = [01,11,23,30]   cc = [01,12,23,33]   cd = [01,13,22,32]   ce = [02,10,23,33]   cf = [03,10,22,32]   cg = [00,10,21,33]   ch = [00,10,22,31]   ci = [00,12,23,33]   cj = [00,13,22,32]   ck = [01,11,20,33]   cl = [01,11,22,30]   cm = [02,11,23,33]   cn = [03,11,22,32]   co = [02,12,20,31]   cp = [02,12,21,30]   cq = [02,13,20,30]   cr = [02,13,21,31]   cs = [03,12,20,30]   ct = [03,12,21,31]   cu = [03,13,20,31]   cv = [03,13,21,30]   cw = [00,10,22,33]   cx = [00,10,23,32]   cy = [00,11,22,32]   cz = [00,11,23,33]   da = [00,12,21,31]   db = [00,13,21,31]   dc = [01,10,22,32]   dd = [01,10,23,33]   de = [01,11,22,33]   df = [01,11,23,32]   dg = [01,12,20,30]   dh = [01,13,20,30]   di = [02,10,21,31]   dj = [02,11,20,30]   dk = [02,12,20,33]   dl = [02,12,21,33]   dm = [02,12,23,30]   dn = [02,12,23,31]   do = [03,10,21,31]   dp = [03,11,20,30]   dq = [03,13,20,32]   dr = [03,13,21,32]   ds = [03,13,22,30]   dt = [03,13,22,31]   du = [00,11,23,32]   dv = [00,12,21,33]   dw = [00,12,23,31]   dx = [00,13,21,32]   dy = [00,13,22,31]   dz = [01,10,22,33]   ea = [01,10,23,32]   eb = [01,12,20,33]   ec = [01,12,23,30]   ed = [01,13,20,32]   ee = [01,13,22,30]   ef = [02,10,21,33]   eg = [02,10,23,31]   eh = [02,11,20,33]   ei = [02,11,23,30]   ej = [02,13,20,31]   ek = [02,13,21,30]   el = [03,10,21,32]   em = [03,10,22,31]   en = [03,11,20,32]   eo = [03,11,22,30]   ep = [03,12,20,31]   eq = [03,12,21,30]
   a = [00,10,21,32]   b = [00,10,22,32]   c = [00,12,23,30]   d = [01,11,22,32]   e = [01,11,23,33]   f = [02,12,21,31]   g = [03,13,21,31]   h = [00,13,21,30]   i = [03,10,21,33]   j = [03,12,20,33]   k = [00,11,23,30]   l = [00,13,22,30]   m = [03,10,22,33]   n = [03,11,20,33]   o = [01,10,23,31]   p = [01,13,20,31]   q = [02,10,23,32]   r = [02,13,20,32]   s = [00,11,22,30]   t = [00,12,21,30]   u = [01,10,22,31]   v = [01,12,20,31]   w = [01,12,23,31]   x = [01,13,22,31]   y = [02,10,21,32]   z = [02,11,20,32]   aa = [02,11,23,32]   ab = [02,13,21,32]   ac = [03,11,22,33]   ad = [03,12,21,33]   ae = [02,12,20,30]   af = [00,10,23,31]   ag = [01,11,20,32]   ah = [01,11,23,30]   ai = [01,12,23,33]   aj = [01,13,22,32]   ak = [02,10,23,33]   al = [03,10,22,32]   am = [00,10,21,33]   an = [00,10,22,31]   ao = [00,12,23,33]   ap = [00,13,22,32]   aq = [01,11,20,33]   ar = [01,11,22,30]   as = [02,11,23,33]   at = [03,11,22,32]   au = [02,12,20,31]   av = [02,12,21,30]   aw = [02,13,20,30]   ax = [02,13,21,31]   ay = [03,12,20,30]   az = [03,12,21,31]   ba = [03,13,20,31]   bb = [03,13,21,30]   bc = [00,10,22,33]   bd = [00,10,23,32]   be = [00,11,22,32]   bf = [00,11,23,33]   bg = [00,12,21,31]   bh = [00,13,21,31]   bi = [01,10,22,32]   bj = [01,10,23,33]   bk = [01,11,22,33]   bl = [01,11,23,32]   bm = [01,12,20,30]   bn = [01,13,20,30]   bo = [02,10,21,31]   bp = [02,11,20,30]   bq = [02,12,20,33]   br = [02,12,21,33]   bs = [02,12,23,30]   bt = [02,12,23,31]   bu = [03,10,21,31]   bv = [03,11,20,30]   bw = [03,13,20,32]   bx = [03,13,21,32]   by = [03,13,22,30]   bz = [03,13,22,31]   ca = [00,11,23,32]   cb = [00,12,21,33]   cc = [00,12,23,31]   cd = [00,13,21,32]   ce = [00,13,22,31]   cf = [01,10,22,33]   cg = [01,10,23,32]   ch = [01,12,20,33]   ci = [01,12,23,30]   cj = [01,13,20,32]   ck = [01,13,22,30]   cl = [02,10,21,33]   cm = [02,10,23,31]   cn = [02,11,20,33]   co = [02,11,23,30]   cp = [02,13,20,31]   cq = [02,13,21,30]   cr = [03,10,21,32]   cs = [03,10,22,31]   ct = [03,11,20,32]   cu = [03,11,22,30]   cv = [03,12,20,31]   cw = [03,12,21,30]
   a = [00,10,21,32]   b = [00,10,22,32]   c = [00,12,23,30]   d = [01,11,22,32]   e = [01,13,20,33]   f = [02,11,23,31]   g = [02,13,21,33]   h = [03,11,20,31]   i = [00,11,23,31]   j = [00,13,21,33]   k = [01,13,22,33]   l = [03,11,22,31]   m = [01,10,23,30]   n = [01,12,23,32]   o = [03,10,21,30]   p = [03,12,21,32]   q = [00,11,22,31]   r = [00,12,21,32]   s = [00,12,23,32]   t = [00,13,22,33]   u = [01,10,22,30]   v = [01,12,20,32]   w = [02,10,21,30]   x = [02,10,23,30]   y = [02,11,20,31]   z = [02,13,20,33]   aa = [03,10,22,30]   ab = [03,12,20,32]   ac = [02,12,21,31]   ad = [00,13,21,30]   ae = [03,10,21,33]   af = [03,12,20,33]   ag = [00,11,23,30]   ah = [00,13,22,30]   ai = [03,10,22,33]   aj = [03,11,20,33]   ak = [01,10,23,31]   al = [01,13,20,31]   am = [02,10,23,32]   an = [02,13,20,32]   ao = [00,11,22,30]   ap = [00,12,21,30]   aq = [01,10,22,31]   ar = [01,12,20,31]   as = [01,12,23,31]   at = [01,13,22,31]   au = [02,10,21,32]   av = [02,11,20,32]   aw = [02,11,23,32]   ax = [02,13,21,32]   ay = [03,11,22,33]   az = [03,12,21,33]   ba = [02,12,20,30]   bb = [00,10,23,31]   bc = [01,11,20,32]   bd = [01,11,23,30]   be = [01,12,23,33]   bf = [01,13,22,32]   bg = [02,10,23,33]   bh = [03,10,22,32]   bi = [00,10,21,33]   bj = [00,10,22,31]   bk = [00,12,23,33]   bl = [00,13,22,32]   bm = [01,11,20,33]   bn = [01,11,22,30]   bo = [02,11,23,33]   bp = [03,11,22,32]   bq = [02,12,20,31]   br = [02,12,21,30]   bs = [02,13,20,30]   bt = [02,13,21,31]   bu = [03,12,20,30]   bv = [03,12,21,31]   bw = [03,13,20,31]   bx = [03,13,21,30]   by = [00,10,22,33]   bz = [00,10,23,32]   ca = [00,11,22,32]   cb = [00,11,23,33]   cc = [00,12,21,31]   cd = [00,13,21,31]   ce = [01,10,22,32]   cf = [01,10,23,33]   cg = [01,11,22,33]   ch = [01,11,23,32]   ci = [01,12,20,30]   cj = [01,13,20,30]   ck = [02,10,21,31]   cl = [02,11,20,30]   cm = [02,12,20,33]   cn = [02,12,21,33]   co = [02,12,23,30]   cp = [02,12,23,31]   cq = [03,10,21,31]   cr = [03,11,20,30]   cs = [03,13,20,32]   ct = [03,13,21,32]   cu = [03,13,22,30]   cv = [03,13,22,31]   cw = [00,11,23,32]   cx = [00,12,21,33]   cy = [00,12,23,31]   cz = [00,13,21,32]   da = [00,13,22,31]   db = [01,10,22,33]   dc = [01,10,23,32]   dd = [01,12,20,33]   de = [01,12,23,30]   df = [01,13,20,32]   dg = [01,13,22,30]   dh = [02,10,21,33]   di = [02,10,23,31]   dj = [02,11,20,33]   dk = [02,11,23,30]   dl = [02,13,20,31]   dm = [02,13,21,30]   dn = [03,10,21,32]   do = [03,10,22,31]   dp = [03,11,20,32]   dq = [03,11,22,30]   dr = [03,12,20,31]   ds = [03,12,21,30]
nsol_test = 0 + 2 + 13 + 68 + 213 + 444 + 790 + 1293 + 2023 + 3020 + 4183 + 5299 + 6227 + 6859 + 7334 + 7780 + 8282 + 8849 + 9597 + 10611 + 11786 + 13034 + 14358 + 15756 + 17105 + 18413 + 19671 + 20770 + 21621 + 22286 + 22676 + 22778 + 22582 + 22139 + 21447 + 20604 + 19630 + 18516 + 17289 + 15984 + 14627 + 13241 + 11832 + 10461 + 9178 + 7965 + 6870 + 5894 + 5057 + 4319 + 3712 + 3210 + 2809 + 2485 + 2228 + 2010 + 1834 + 1680 + 1564 + 1446 + 1343 + 1243 + 1179 + 1145 + 1121 + 1115 + 1096 + 1072 + 1059 + 1070 + 1091 + 1125 + 1183 + 1243 + 1339 + 1450 + 1612 + 1756 + 1923 + 2097 + 2296 + 2494 + 2697 + 2913 + 3179 + 3457 + 3736 + 3992 + 4245 + 4477 + 4720 + 4956 + 5196 + 5398 + 5552 + 5632 + 5655 + 5604 + 5514 + 5355 + 5126 + 4868 + 4599 + 4327 + 4057 + 3772 + 3472 + 3159 + 2849 + 2550 + 2264 + 2001 + 1768 + 1558 + 1348 + 1151 + 982 + 835 + 695 + 570 + 476 + 405 + 333 + 271 + 217 + 171 + 132 + 101 + 79 + 60 + 45 + 34 + 28 + 25 + 22 + 21 + 21 + 21 + 21 + 21 + 21 + 21 + 21 + 22 + 18 + 11 + 5 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 741659
nsol_found = 0 + 2 + 1 + 3 + 22 + 20 + 28 + 16 + 7 + 7 + 6 + 2 + 11 + 12 + 27 + 14 + 45 + 13 + 21 + 4 + 11 + 1 + 4 + 2 + 5 + 0 + 2 + 0 + 4 + 0 + 6 + 0 + 3 + 0 + 6 + 0 + 7 + 0 + 4 + 0 + 2 + 0 + 2 + 0 + 5 + 0 + 3 + 0 + 3 + 0 + 8 + 0 + 4 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 7 + 0 + 0 + 0 + 8 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 382
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 7 + 0 + 0 + 0 + 8 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 38
nsol_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 10
nsol_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 3 + 0 + 0 + 0 + 4 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 12 + 0 + 12 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 12 + 0 + 0 + 0 + 12 + 0 + 0 + 0 + 3 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 71
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 10
nsol_trans_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 3 + 0 + 0 + 0 + 4 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 12 + 0 + 12 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 12 + 0 + 0 + 0 + 12 + 0 + 0 + 0 + 3 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 71
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 11 + 624 + 15143 + 102155 + 247698 + 241865 + 112002 + 21322 + 1318 + 96 = 742235
syncing_pairs_calls = 1497513
sync_upper_bound_calls = 575 + 1533571 = 1534146
time = 39.739914

N = 4, bound = 2, max only
   a = [00,10,20,31]   b = [00,10,20,32]   c = [00,10,21,30]   d = [00,10,21,31]   e = [00,10,21,32]   f = [00,10,23,30]   g = [00,10,23,31]   h = [00,12,20,30]   i = [00,12,20,31]   j = [00,12,20,32]   k = [00,12,23,30]   l = [00,13,20,30]   m = [00,13,20,32]   n = [00,13,21,30]   o = [00,13,23,30]   p = [01,11,20,30]   q = [01,11,20,31]   r = [01,11,20,32]   s = [01,11,21,30]   t = [01,11,21,32]   u = [01,11,23,30]   v = [01,11,23,31]   w = [01,12,22,30]   x = [01,12,22,31]   y = [01,12,22,32]   z = [01,12,23,33]   aa = [01,13,20,33]   ab = [01,13,21,33]   ac = [01,13,22,32]   ad = [01,13,23,33]   ae = [02,10,22,30]   af = [02,10,22,31]   ag = [02,10,22,32]   ah = [02,10,23,33]   ai = [02,11,21,30]   aj = [02,11,21,31]   ak = [02,11,21,32]   al = [02,11,23,31]   am = [02,12,22,30]   an = [02,12,22,31]   ao = [02,12,23,33]   ap = [02,13,21,33]   aq = [02,13,22,30]   ar = [02,13,22,32]   as = [02,13,23,33]   at = [03,10,20,33]   au = [03,10,21,33]   av = [03,10,22,32]   aw = [03,10,23,33]   ax = [03,11,20,31]   ay = [03,11,21,31]   az = [03,11,21,32]   ba = [03,11,23,31]   bb = [03,12,20,33]   bc = [03,12,22,31]   bd = [03,12,22,32]   be = [03,12,23,33]   bf = [03,13,20,33]   bg = [03,13,21,33]   bh = [03,13,22,32]   bi = [00,10,20,33]   bj = [00,10,21,33]   bk = [00,10,22,30]   bl = [00,10,22,31]   bm = [00,11,20,30]   bn = [00,11,20,32]   bo = [00,11,21,31]   bp = [00,11,21,32]   bq = [00,11,23,30]   br = [00,11,23,31]   bs = [00,12,20,33]   bt = [00,12,22,31]   bu = [00,12,22,32]   bv = [00,12,23,33]   bw = [00,13,21,33]   bx = [00,13,22,30]   by = [00,13,22,32]   bz = [00,13,23,33]   ca = [01,10,20,30]   cb = [01,10,21,31]   cc = [01,11,20,33]   cd = [01,11,21,33]   ce = [01,11,22,30]   cf = [01,11,22,31]   cg = [01,12,21,31]   ch = [01,12,22,33]   ci = [01,13,21,31]   cj = [01,13,22,33]   ck = [02,10,20,30]   cl = [02,10,22,33]   cm = [02,11,21,33]   cn = [02,11,22,30]   co = [02,11,22,32]   cp = [02,11,23,33]   cq = [02,12,20,32]   cr = [02,12,21,32]   cs = [02,12,22,33]   ct = [02,12,23,32]   cu = [03,10,20,30]   cv = [03,10,22,33]   cw = [03,11,20,33]   cx = [03,11,22,31]   cy = [03,11,22,32]   cz = [03,11,23,33]   da = [03,13,22,33]   db = [03,13,23,30]   dc = [03,13,23,31]   dd = [03,13,23,32]   de = [00,10,22,32]   df = [00,10,23,33]   dg = [00,11,20,31]   dh = [00,11,21,30]   di = [00,12,22,30]   dj = [00,13,20,33]   dk = [01,10,20,31]   dl = [01,10,20,32]   dm = [01,10,21,30]   dn = [01,10,21,32]   do = [01,10,23,30]   dp = [01,10,23,31]   dq = [01,11,22,32]   dr = [01,11,23,33]   ds = [01,12,21,30]   dt = [01,12,21,32]   du = [01,12,23,32]   dv = [01,13,20,31]   dw = [01,13,23,31]   dx = [01,13,23,32]   dy = [02,10,20,31]   dz = [02,10,20,32]   ea = [02,10,23,32]   eb = [02,11,22,31]   ec = [02,12,20,30]   ed = [02,12,20,31]   ee = [02,12,21,30]   ef = [02,12,21,31]   eg = [02,13,20,30]   eh = [02,13,20,32]   ei = [02,13,21,31]   ej = [02,13,22,33]   ek = [02,13,23,31]   el = [02,13,23,32]   em = [03,10,21,30]   en = [03,10,23,30]   eo = [03,10,23,32]   ep = [03,11,21,33]   eq = [03,12,20,30]   er = [03,12,21,31]   es = [03,12,21,32]   et = [03,12,22,33]   eu = [03,12,23,30]   ev = [03,12,23,32]   ew = [03,13,20,30]   ex = [03,13,20,31]   ey = [03,13,21,30]   ez = [03,13,21,31]   fa = [00,10,22,33]   fb = [00,10,23,32]   fc = [00,11,20,33]   fd = [00,11,21,33]   fe = [00,11,22,30]   ff = [00,11,22,31]   fg = [00,11,22,32]   fh = [00,11,23,33]   fi = [00,12,21,30]   fj = [00,12,21,31]   fk = [00,12,21,32]   fl = [00,12,22,33]   fm = [00,12,23,32]   fn = [00,13,20,31]   fo = [00,13,21,31]   fp = [00,13,22,33]   fq = [00,13,23,31]   fr = [00,13,23,32]   fs = [01,10,20,33]   ft = [01,10,21,33]   fu = [01,10,22,30]   fv = [01,10,22,31]   fw = [01,10,22,32]   fx = [01,10,23,33]   fy = [01,11,22,33]   fz = [01,11,23,32]   ga = [01,12,20,30]   gb = [01,12,20,31]   gc = [01,12,20,32]   gd = [01,12,21,33]   ge = [01,12,23,31]   gf = [01,13,20,30]   gg = [01,13,21,30]   gh = [01,13,21,32]   gi = [01,13,22,31]   gj = [01,13,23,30]   gk = [02,10,20,33]   gl = [02,10,21,30]   gm = [02,10,21,31]   gn = [02,10,21,32]   go = [02,10,23,30]   gp = [02,11,20,30]   gq = [02,11,20,31]   gr = [02,11,20,32]   gs = [02,11,22,33]   gt = [02,11,23,32]   gu = [02,12,20,33]   gv = [02,12,21,33]   gw = [02,12,23,30]   gx = [02,12,23,31]   gy = [02,13,20,33]   gz = [02,13,21,32]   ha = [02,13,22,31]   hb = [02,13,23,30]   hc = [03,10,20,31]   hd = [03,10,20,32]   he = [03,10,21,31]   hf = [03,10,22,30]   hg = [03,10,23,31]   hh = [03,11,20,30]   hi = [03,11,21,30]   hj = [03,11,22,33]   hk = [03,11,23,30]   hl = [03,11,23,32]   hm = [03,12,20,32]   hn = [03,12,21,33]   ho = [03,12,22,30]   hp = [03,12,23,31]   hq = [03,13,20,32]   hr = [03,13,21,32]   hs = [03,13,22,30]   ht = [03,13,22,31]   hu = [00,11,23,32]   hv = [00,12,21,33]   hw = [00,12,23,31]   hx = [00,13,21,32]   hy = [00,13,22,31]   hz = [01,10,22,33]   ia = [01,10,23,32]   ib = [01,12,20,33]   ic = [01,12,23,30]   id = [01,13,20,32]   ie = [01,13,22,30]   if = [02,10,21,33]   ig = [02,10,23,31]   ih = [02,11,20,33]   ii = [02,11,23,30]   ij = [02,13,20,31]   ik = [02,13,21,30]   il = [03,10,21,32]   im = [03,10,22,31]   in = [03,11,20,32]   io = [03,11,22,30]   ip = [03,12,20,31]   iq = [03,12,21,30]
nsol_test = 0 + 2 + 13 + 68 + 213 + 444 + 790 + 1293 + 2023 + 3020 + 4183 + 5299 + 6227 + 6859 + 7335 + 7783 + 8290 + 8868 + 9628 + 10653 + 11836 + 13096 + 14441 + 15861 + 17229 + 18553 + 19849 + 21016 + 21937 + 22673 + 23152 + 23364 + 23289 + 22959 + 22363 + 21630 + 20794 + 19820 + 18728 + 17534 + 16251 + 14911 + 13560 + 12268 + 11083 + 9990 + 9024 + 8170 + 7459 + 6824 + 6290 + 5861 + 5544 + 5312 + 5146 + 4989 + 4877 + 4777 + 4700 + 4603 + 4494 + 4367 + 4265 + 4185 + 4126 + 4093 + 4065 + 4025 + 3996 + 3986 + 4008 + 4073 + 4194 + 4350 + 4578 + 4867 + 5270 + 5722 + 6282 + 6920 + 7688 + 8518 + 9422 + 10375 + 11429 + 12567 + 13795 + 15045 + 16314 + 17556 + 18833 + 20112 + 21384 + 22622 + 23789 + 24821 + 25707 + 26415 + 26954 + 27268 + 27368 + 27261 + 26981 + 26536 + 25980 + 25276 + 24429 + 23430 + 22307 + 21091 + 19814 + 18462 + 17113 + 15777 + 14411 + 13069 + 11788 + 10557 + 9379 + 8266 + 7249 + 6321 + 5481 + 4733 + 4090 + 3529 + 3050 + 2623 + 2255 + 1939 + 1678 + 1457 + 1284 + 1137 + 1013 + 901 + 811 + 727 + 660 + 594 + 541 + 488 + 442 + 400 + 361 + 316 + 274 + 231 + 201 + 172 + 154 + 134 + 124 + 110 + 101 + 89 + 82 + 74 + 68 + 62 + 60 + 58 + 56 + 53 + 52 + 49 + 48 + 45 + 44 + 42 + 42 + 39 + 38 + 35 + 34 + 31 + 30 + 27 + 26 + 23 + 22 + 20 + 20 + 18 + 18 + 16 + 16 + 14 + 14 + 12 + 12 + 10 + 9 + 8 + 7 + 6 + 5 + 4 + 3 + 2 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1533570
nsol_found = 0 + 2 + 1 + 3 + 22 + 20 + 28 + 16 + 7 + 7 + 6 + 2 + 11 + 12 + 27 + 14 + 45 + 13 + 21 + 4 + 11 + 1 + 4 + 2 + 5 + 0 + 2 + 0 + 4 + 0 + 6 + 0 + 3 + 0 + 6 + 0 + 7 + 0 + 4 + 0 + 2 + 0 + 2 + 0 + 5 + 0 + 3 + 0 + 3 + 0 + 8 + 0 + 4 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 7 + 0 + 0 + 0 + 8 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 383
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_trans_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 13 + 743 + 19105 + 132167 + 389435 + 504139 + 417028 + 69201 + 2218 + 96 = 1534146
syncing_pairs_calls = 3081335
sync_upper_bound_calls = 575 + 1533571 = 1534146
time = 124.762252

N = 4, bound = 1, max only
   a = [00,10,20,30]   b = [00,10,20,31]   c = [00,10,20,32]   d = [00,10,21,30]   e = [00,10,21,31]   f = [00,10,21,32]   g = [00,10,23,30]   h = [00,10,23,31]   i = [00,12,20,30]   j = [00,12,20,31]   k = [00,12,20,32]   l = [00,12,23,30]   m = [00,13,20,30]   n = [00,13,20,32]   o = [00,13,21,30]   p = [00,13,23,30]   q = [01,11,20,30]   r = [01,11,20,31]   s = [01,11,20,32]   t = [01,11,21,30]   u = [01,11,21,31]   v = [01,11,21,32]   w = [01,11,23,30]   x = [01,11,23,31]   y = [01,12,22,30]   z = [01,12,22,31]   aa = [01,12,22,32]   ab = [01,12,23,33]   ac = [01,13,20,33]   ad = [01,13,21,33]   ae = [01,13,22,32]   af = [01,13,23,33]   ag = [02,10,22,30]   ah = [02,10,22,31]   ai = [02,10,22,32]   aj = [02,10,23,33]   ak = [02,11,21,30]   al = [02,11,21,31]   am = [02,11,21,32]   an = [02,11,23,31]   ao = [02,12,22,30]   ap = [02,12,22,31]   aq = [02,12,22,32]   ar = [02,12,23,33]   as = [02,13,21,33]   at = [02,13,22,30]   au = [02,13,22,32]   av = [02,13,23,33]   aw = [03,10,20,33]   ax = [03,10,21,33]   ay = [03,10,22,32]   az = [03,10,23,33]   ba = [03,11,20,31]   bb = [03,11,21,31]   bc = [03,11,21,32]   bd = [03,11,23,31]   be = [03,12,20,33]   bf = [03,12,22,31]   bg = [03,12,22,32]   bh = [03,12,23,33]   bi = [03,13,20,33]   bj = [03,13,21,33]   bk = [03,13,22,32]   bl = [03,13,23,33]   bm = [00,10,20,33]   bn = [00,10,21,33]   bo = [00,10,22,30]   bp = [00,10,22,31]   bq = [00,11,20,30]   br = [00,11,20,32]   bs = [00,11,21,31]   bt = [00,11,21,32]   bu = [00,11,23,30]   bv = [00,11,23,31]   bw = [00,12,20,33]   bx = [00,12,22,31]   by = [00,12,22,32]   bz = [00,12,23,33]   ca = [00,13,21,33]   cb = [00,13,22,30]   cc = [00,13,22,32]   cd = [00,13,23,33]   ce = [01,10,20,30]   cf = [01,10,21,31]   cg = [01,11,20,33]   ch = [01,11,21,33]   ci = [01,11,22,30]   cj = [01,11,22,31]   ck = [01,12,21,31]   cl = [01,12,22,33]   cm = [01,13,21,31]   cn = [01,13,22,33]   co = [02,10,20,30]   cp = [02,10,22,33]   cq = [02,11,21,33]   cr = [02,11,22,30]   cs = [02,11,22,32]   ct = [02,11,23,33]   cu = [02,12,20,32]   cv = [02,12,21,32]   cw = [02,12,22,33]   cx = [02,12,23,32]   cy = [03,10,20,30]   cz = [03,10,22,33]   da = [03,11,20,33]   db = [03,11,22,31]   dc = [03,11,22,32]   dd = [03,11,23,33]   de = [03,13,22,33]   df = [03,13,23,30]   dg = [03,13,23,31]   dh = [03,13,23,32]   di = [00,10,22,32]   dj = [00,10,23,33]   dk = [00,11,20,31]   dl = [00,11,21,30]   dm = [00,12,22,30]   dn = [00,13,20,33]   do = [01,10,20,31]   dp = [01,10,20,32]   dq = [01,10,21,30]   dr = [01,10,21,32]   ds = [01,10,23,30]   dt = [01,10,23,31]   du = [01,11,22,32]   dv = [01,11,23,33]   dw = [01,12,21,30]   dx = [01,12,21,32]   dy = [01,12,23,32]   dz = [01,13,20,31]   ea = [01,13,23,31]   eb = [01,13,23,32]   ec = [02,10,20,31]   ed = [02,10,20,32]   ee = [02,10,23,32]   ef = [02,11,22,31]   eg = [02,12,20,30]   eh = [02,12,20,31]   ei = [02,12,21,30]   ej = [02,12,21,31]   ek = [02,13,20,30]   el = [02,13,20,32]   em = [02,13,21,31]   en = [02,13,22,33]   eo = [02,13,23,31]   ep = [02,13,23,32]   eq = [03,10,21,30]   er = [03,10,23,30]   es = [03,10,23,32]   et = [03,11,21,33]   eu = [03,12,20,30]   ev = [03,12,21,31]   ew = [03,12,21,32]   ex = [03,12,22,33]   ey = [03,12,23,30]   ez = [03,12,23,32]   fa = [03,13,20,30]   fb = [03,13,20,31]   fc = [03,13,21,30]   fd = [03,13,21,31]   fe = [00,10,22,33]   ff = [00,10,23,32]   fg = [00,11,20,33]   fh = [00,11,21,33]   fi = [00,11,22,30]   fj = [00,11,22,31]   fk = [00,11,22,32]   fl = [00,11,23,33]   fm = [00,12,21,30]   fn = [00,12,21,31]   fo = [00,12,21,32]   fp = [00,12,22,33]   fq = [00,12,23,32]   fr = [00,13,20,31]   fs = [00,13,21,31]   ft = [00,13,22,33]   fu = [00,13,23,31]   fv = [00,13,23,32]   fw = [01,10,20,33]   fx = [01,10,21,33]   fy = [01,10,22,30]   fz = [01,10,22,31]   ga = [01,10,22,32]   gb = [01,10,23,33]   gc = [01,11,22,33]   gd = [01,11,23,32]   ge = [01,12,20,30]   gf = [01,12,20,31]   gg = [01,12,20,32]   gh = [01,12,21,33]   gi = [01,12,23,31]   gj = [01,13,20,30]   gk = [01,13,21,30]   gl = [01,13,21,32]   gm = [01,13,22,31]   gn = [01,13,23,30]   go = [02,10,20,33]   gp = [02,10,21,30]   gq = [02,10,21,31]   gr = [02,10,21,32]   gs = [02,10,23,30]   gt = [02,11,20,30]   gu = [02,11,20,31]   gv = [02,11,20,32]   gw = [02,11,22,33]   gx = [02,11,23,32]   gy = [02,12,20,33]   gz = [02,12,21,33]   ha = [02,12,23,30]   hb = [02,12,23,31]   hc = [02,13,20,33]   hd = [02,13,21,32]   he = [02,13,22,31]   hf = [02,13,23,30]   hg = [03,10,20,31]   hh = [03,10,20,32]   hi = [03,10,21,31]   hj = [03,10,22,30]   hk = [03,10,23,31]   hl = [03,11,20,30]   hm = [03,11,21,30]   hn = [03,11,22,33]   ho = [03,11,23,30]   hp = [03,11,23,32]   hq = [03,12,20,32]   hr = [03,12,21,33]   hs = [03,12,22,30]   ht = [03,12,23,31]   hu = [03,13,20,32]   hv = [03,13,21,32]   hw = [03,13,22,30]   hx = [03,13,22,31]   hy = [00,11,23,32]   hz = [00,12,21,33]   ia = [00,12,23,31]   ib = [00,13,21,32]   ic = [00,13,22,31]   id = [01,10,22,33]   ie = [01,10,23,32]   if = [01,12,20,33]   ig = [01,12,23,30]   ih = [01,13,20,32]   ii = [01,13,22,30]   ij = [02,10,21,33]   ik = [02,10,23,31]   il = [02,11,20,33]   im = [02,11,23,30]   in = [02,13,20,31]   io = [02,13,21,30]   ip = [03,10,21,32]   iq = [03,10,22,31]   ir = [03,11,20,32]   is = [03,11,22,30]   it = [03,12,20,31]   iu = [03,12,21,30]
nsol_test = 0 + 2 + 13 + 68 + 213 + 444 + 790 + 1293 + 2023 + 3020 + 4183 + 5299 + 6227 + 6859 + 7335 + 7783 + 8290 + 8868 + 9628 + 10653 + 11836 + 13096 + 14441 + 15861 + 17229 + 18553 + 19849 + 21016 + 21937 + 22673 + 23152 + 23364 + 23289 + 22959 + 22363 + 21630 + 20794 + 19820 + 18728 + 17534 + 16251 + 14911 + 13560 + 12268 + 11083 + 9990 + 9024 + 8170 + 7459 + 6824 + 6290 + 5861 + 5544 + 5312 + 5146 + 4989 + 4877 + 4777 + 4700 + 4603 + 4494 + 4367 + 4265 + 4185 + 4126 + 4093 + 4065 + 4025 + 3996 + 3986 + 4008 + 4073 + 4194 + 4350 + 4578 + 4867 + 5270 + 5722 + 6282 + 6920 + 7688 + 8518 + 9422 + 10375 + 11429 + 12567 + 13795 + 15045 + 16314 + 17556 + 18833 + 20112 + 21384 + 22622 + 23789 + 24821 + 25707 + 26415 + 26954 + 27268 + 27368 + 27261 + 26981 + 26536 + 25980 + 25276 + 24429 + 23430 + 22307 + 21091 + 19814 + 18462 + 17113 + 15777 + 14411 + 13069 + 11788 + 10557 + 9379 + 8266 + 7249 + 6321 + 5481 + 4733 + 4090 + 3529 + 3050 + 2623 + 2255 + 1939 + 1678 + 1457 + 1284 + 1137 + 1013 + 901 + 811 + 727 + 660 + 594 + 541 + 488 + 442 + 400 + 361 + 316 + 274 + 231 + 201 + 172 + 154 + 134 + 124 + 110 + 101 + 89 + 82 + 74 + 68 + 62 + 60 + 58 + 56 + 53 + 52 + 49 + 48 + 45 + 44 + 42 + 42 + 39 + 38 + 35 + 34 + 31 + 30 + 27 + 26 + 23 + 22 + 20 + 20 + 18 + 18 + 16 + 16 + 14 + 14 + 12 + 12 + 10 + 9 + 8 + 7 + 6 + 5 + 4 + 3 + 2 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 1 = 1533571
nsol_found = 0 + 2 + 1 + 3 + 22 + 20 + 28 + 16 + 7 + 7 + 6 + 2 + 11 + 12 + 27 + 14 + 45 + 13 + 21 + 4 + 11 + 1 + 4 + 2 + 5 + 0 + 2 + 0 + 4 + 0 + 6 + 0 + 3 + 0 + 6 + 0 + 7 + 0 + 4 + 0 + 2 + 0 + 2 + 0 + 5 + 0 + 3 + 0 + 3 + 0 + 8 + 0 + 4 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 7 + 0 + 0 + 0 + 8 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 1 = 384
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_trans_all = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 14 + 743 + 19105 + 132167 + 389435 + 504139 + 417028 + 69201 + 2218 + 96 = 1534147
syncing_pairs_calls = 3081337
sync_upper_bound_calls = 575 + 1533571 = 1534146
time = 122.853232



==> anc/syncauto4min.log <==
N = 4, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000260

N = 4, bound = 9, min only
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,12,21,31]   b = [03,11,20,32]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
search calls = 1 + 4 + 19 + 8 = 32
syncing_pairs_calls = 1492
sync_upper_bound_calls = 105 + 346 = 451
time = 0.001358

N = 4, S = 4, bound = 9, min only
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,12,21,31]   b = [03,11,20,32]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
nsol_sym = 0 + 2 + 2 = 4
nsol_all = 0 + 48 + 48 = 96
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 48 + 48 = 96
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 48 + 48 = 96
nsol_trans_sym = 0 + 2 + 2 = 4
nsol_trans_all = 0 + 48 + 48 = 96
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 48 + 48 = 96
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 48 + 48 = 96
search calls = 1 + 4 + 19 + 8 = 32
syncing_pairs_calls = 1492
sync_upper_bound_calls = 105 + 346 = 451
time = 0.001382

N = 4, S = 3, bound = 8, min only
   a = [00,11,22,30]   b = [01,12,23,30]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [02,11,20,30]
   a = [00,12,21,31]   b = [03,11,20,32]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
   a = [00,12,23,32]   b = [03,10,22,31]
   a = [00,12,23,32]   b = [01,10,22,33]   c = [00,13,22,31]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_found = 0 + 3 + 4 = 7
nsol_bound = 0 + 3 + 4 = 7
nsol_sym = 0 + 3 + 4 = 7
nsol_all = 0 + 72 + 96 = 168
nsol_smin_sym = 0 + 3 + 4 = 7
nsol_smin_all = 0 + 72 + 96 = 168
nsol_min_sym = 0 + 3 + 4 = 7
nsol_min_all = 0 + 72 + 96 = 168
nsol_trans_sym = 0 + 3 + 4 = 7
nsol_trans_all = 0 + 72 + 96 = 168
nsol_smin_trans_sym = 0 + 3 + 4 = 7
nsol_smin_trans_all = 0 + 72 + 96 = 168
nsol_min_trans_sym = 0 + 3 + 4 = 7
nsol_min_trans_all = 0 + 72 + 96 = 168
search calls = 1 + 10 + 34 + 14 = 59
syncing_pairs_calls = 2880
sync_upper_bound_calls = 210 + 818 = 1028
time = 0.002663

N = 4, S = 2, bound = 6, min only
   a = [00,11,20,33]   b = [03,12,20,31]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]
   a = [01,10,20,33]   b = [01,10,22,33]   c = [03,12,21,30]
   a = [01,12,21,33]   b = [02,11,23,30]
   a = [01,12,21,33]   b = [00,11,23,32]   c = [02,11,20,33]
   a = [02,13,20,33]   b = [02,13,21,30]
   a = [02,13,21,32]   b = [00,11,23,32]   c = [03,12,21,30]
nsol_found = 0 + 3 + 4 = 7
nsol_bound = 0 + 3 + 4 = 7
nsol_sym = 0 + 3 + 4 = 7
nsol_all = 0 + 72 + 96 = 168
nsol_smin_sym = 0 + 3 + 4 = 7
nsol_smin_all = 0 + 72 + 96 = 168
nsol_min_sym = 0 + 3 + 4 = 7
nsol_min_all = 0 + 72 + 96 = 168
nsol_trans_sym = 0 + 3 + 4 = 7
nsol_trans_all = 0 + 72 + 96 = 168
nsol_smin_trans_sym = 0 + 3 + 4 = 7
nsol_smin_trans_all = 0 + 72 + 96 = 168
nsol_min_trans_sym = 0 + 3 + 4 = 7
nsol_min_trans_all = 0 + 72 + 96 = 168
search calls = 1 + 20 + 53 + 14 = 88
syncing_pairs_calls = 4890
sync_upper_bound_calls = 301 + 1625 = 1926
time = 0.004385

N = 4, bound = 9, min only
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
nsol_sym = 0 + 2 + 2 = 4
nsol_all = 0 + 48 + 48 = 96
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 48 + 48 = 96
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 48 + 48 = 96
nsol_trans_sym = 0 + 2 + 2 = 4
nsol_trans_all = 0 + 48 + 48 = 96
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 48 + 48 = 96
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 48 + 48 = 96
search calls = 1 + 4 + 19 + 8 = 32
syncing_pairs_calls = 1492
sync_upper_bound_calls = 105 + 346 = 451
time = 0.001333

N = 4, bound = 8, min only
   a = [00,10,22,33]   b = [00,12,21,33]   c = [03,13,22,31]
   a = [00,10,22,33]   b = [02,11,20,33]   c = [00,11,23,32]   d = [01,10,22,33]
   a = [00,10,23,32]   b = [02,10,23,31]
nsol_found = 0 + 7 + 21 + 2 = 30
nsol_bound = 0 + 5 + 19 + 2 = 26
nsol_sym = 0 + 5 + 19 + 2 = 26
nsol_all = 0 + 120 + 456 + 48 = 624
nsol_smin_sym = 0 + 5 + 19 + 2 = 26
nsol_smin_all = 0 + 120 + 456 + 48 = 624
nsol_min_sym = 0 + 5 + 19 + 2 = 26
nsol_min_all = 0 + 120 + 456 + 48 = 624
nsol_trans_sym = 0 + 5 + 19 + 2 = 26
nsol_trans_all = 0 + 120 + 456 + 48 = 624
nsol_smin_trans_sym = 0 + 5 + 19 + 2 = 26
nsol_smin_trans_all = 0 + 120 + 456 + 48 = 624
nsol_min_trans_sym = 0 + 5 + 19 + 2 = 26
nsol_min_trans_all = 0 + 120 + 456 + 48 = 624
search calls = 1 + 5 + 44 + 51 + 1 = 102
syncing_pairs_calls = 3241
sync_upper_bound_calls = 239 + 808 = 1047
time = 0.003112

N = 4, bound = 7, min only
   a = [00,10,21,33]   b = [03,11,23,32]
   a = [01,10,20,32]   b = [00,11,23,32]   c = [02,13,20,31]
   a = [00,10,22,33]   b = [00,12,21,33]   c = [03,12,22,30]   d = [02,10,20,33]
nsol_found = 0 + 18 + 77 + 7 = 102
nsol_bound = 0 + 11 + 56 + 5 = 72
nsol_sym = 0 + 11 + 50 + 5 = 66
nsol_all = 0 + 264 + 1188 + 108 = 1560
nsol_smin_sym = 0 + 11 + 50 + 5 = 66
nsol_smin_all = 0 + 264 + 1188 + 108 = 1560
nsol_min_sym = 0 + 11 + 50 + 5 = 66
nsol_min_all = 0 + 264 + 1188 + 108 = 1560
nsol_trans_sym = 0 + 11 + 50 + 5 = 66
nsol_trans_all = 0 + 264 + 1188 + 108 = 1560
nsol_smin_trans_sym = 0 + 11 + 50 + 5 = 66
nsol_smin_trans_all = 0 + 264 + 1188 + 108 = 1560
nsol_min_trans_sym = 0 + 11 + 50 + 5 = 66
nsol_min_trans_all = 0 + 264 + 1188 + 108 = 1560
search calls = 1 + 6 + 62 + 117 + 6 = 192
syncing_pairs_calls = 5841
sync_upper_bound_calls = 339 + 1575 = 1914
time = 0.005985

N = 4, bound = 6, min only
   a = [00,10,21,33]   b = [03,10,20,32]
   a = [00,10,21,33]   b = [03,12,23,30]   c = [02,10,20,33]
   a = [00,10,22,33]   b = [00,11,21,33]   c = [03,12,22,30]   d = [02,10,20,33]
nsol_found = 0 + 40 + 206 + 14 = 260
nsol_bound = 0 + 22 + 129 + 7 = 158
nsol_sym = 0 + 21 + 115 + 5 = 141
nsol_all = 0 + 504 + 2760 + 120 = 3384
nsol_smin_sym = 0 + 21 + 115 + 5 = 141
nsol_smin_all = 0 + 504 + 2760 + 120 = 3384
nsol_min_sym = 0 + 21 + 115 + 5 = 141
nsol_min_all = 0 + 504 + 2760 + 120 = 3384
nsol_trans_sym = 0 + 20 + 113 + 5 = 138
nsol_trans_all = 0 + 480 + 2712 + 120 = 3312
nsol_smin_trans_sym = 0 + 20 + 113 + 5 = 138
nsol_smin_trans_all = 0 + 480 + 2712 + 120 = 3312
nsol_min_trans_sym = 0 + 20 + 113 + 5 = 138
nsol_min_trans_all = 0 + 480 + 2712 + 120 = 3312
search calls = 1 + 8 + 92 + 188 + 14 = 303
syncing_pairs_calls = 9609
sync_upper_bound_calls = 421 + 2758 = 3179
time = 0.011153

N = 4, bound = 5, min only
   a = [00,10,20,33]   b = [03,11,23,32]   c = [02,12,21,33]
   a = [00,10,21,33]   b = [02,13,21,31]
   a = [00,10,22,33]   b = [02,11,20,30]   c = [02,11,20,33]   d = [00,11,23,32]
nsol_found = 0 + 108 + 410 + 29 = 547
nsol_bound = 0 + 68 + 204 + 15 = 287
nsol_sym = 0 + 64 + 171 + 10 = 245
nsol_all = 0 + 1536 + 4044 + 216 = 5796
nsol_smin_sym = 0 + 64 + 171 + 10 = 245
nsol_smin_all = 0 + 1536 + 4044 + 216 = 5796
nsol_min_sym = 0 + 64 + 171 + 10 = 245
nsol_min_all = 0 + 1536 + 4044 + 216 = 5796
nsol_trans_sym = 0 + 49 + 114 + 4 = 167
nsol_trans_all = 0 + 1176 + 2688 + 72 = 3936
nsol_smin_trans_sym = 0 + 49 + 114 + 4 = 167
nsol_smin_trans_all = 0 + 1176 + 2688 + 72 = 3936
nsol_min_trans_sym = 0 + 49 + 114 + 4 = 167
nsol_min_trans_all = 0 + 1176 + 2688 + 72 = 3936
search calls = 1 + 10 + 143 + 262 + 29 = 445
syncing_pairs_calls = 15167
sync_upper_bound_calls = 523 + 4596 = 5119
time = 0.020361

N = 4, bound = 4, min only
   a = [00,10,20,33]   b = [03,10,20,31]
   a = [00,10,20,33]   b = [03,10,21,30]   c = [03,10,23,32]
nsol_found = 0 + 218 + 818 + 29 = 1065
nsol_bound = 0 + 110 + 408 = 518
nsol_sym = 0 + 104 + 359 = 463
nsol_all = 0 + 2448 + 8508 = 10956
nsol_smin_sym = 0 + 104 + 359 = 463
nsol_smin_all = 0 + 2448 + 8508 = 10956
nsol_min_sym = 0 + 104 + 359 = 463
nsol_min_all = 0 + 2448 + 8508 = 10956
nsol_trans_sym = 0 + 52 + 188 = 240
nsol_trans_all = 0 + 1200 + 4416 = 5616
nsol_smin_trans_sym = 0 + 52 + 188 = 240
nsol_smin_trans_all = 0 + 1200 + 4416 = 5616
nsol_min_trans_sym = 0 + 52 + 188 = 240
nsol_min_trans_all = 0 + 1200 + 4416 = 5616
search calls = 1 + 10 + 170 + 341 + 29 = 551
syncing_pairs_calls = 19205
sync_upper_bound_calls = 575 + 5826 = 6401
time = 0.033125

N = 4, bound = 3, min only
   a = [00,10,21,32]
   a = [00,10,20,33]   b = [00,11,23,31]
   a = [00,10,20,33]   b = [03,10,21,30]   c = [02,13,22,33]
nsol_found = 1 + 410 + 1020 + 29 = 1460
nsol_bound = 1 + 192 + 202 = 395
nsol_sym = 1 + 181 + 171 = 353
nsol_all = 24 + 4248 + 4020 = 8292
nsol_smin_sym = 1 + 181 + 171 = 353
nsol_smin_all = 24 + 4248 + 4020 = 8292
nsol_min_sym = 1 + 181 + 171 = 353
nsol_min_all = 24 + 4248 + 4020 = 8292
nsol_trans_sym = 0 + 57 + 84 = 141
nsol_trans_all = 0 + 1332 + 2000 = 3332
nsol_smin_trans_sym = 0 + 57 + 84 = 141
nsol_smin_trans_all = 0 + 1332 + 2000 = 3332
nsol_min_trans_sym = 0 + 57 + 84 = 141
nsol_min_trans_all = 0 + 1332 + 2000 = 3332
search calls = 1 + 10 + 180 + 356 + 29 = 576
syncing_pairs_calls = 20335
sync_upper_bound_calls = 575 + 6146 = 6721
time = 0.039974

N = 4, bound = 2, min only
   a = [00,10,20,31]
   a = [00,10,20,33]   b = [00,10,22,30]
nsol_found = 3 + 515 + 1020 + 29 = 1567
nsol_bound = 2 + 105 = 107
nsol_sym = 2 + 101 = 103
nsol_all = 36 + 2256 = 2292
nsol_smin_sym = 2 + 101 = 103
nsol_smin_all = 36 + 2256 = 2292
nsol_min_sym = 2 + 101 = 103
nsol_min_all = 36 + 2256 = 2292
nsol_trans_sym = 0 + 18 = 18
nsol_trans_all = 0 + 420 = 420
nsol_smin_trans_sym = 0 + 18 = 18
nsol_smin_trans_all = 0 + 420 = 420
nsol_min_trans_sym = 0 + 18 = 18
nsol_min_trans_all = 0 + 420 = 420
search calls = 1 + 10 + 180 + 356 + 29 = 576
syncing_pairs_calls = 20335
sync_upper_bound_calls = 575 + 6146 = 6721
time = 0.038435

N = 4, bound = 1, min only
   a = [00,10,20,30]
nsol_found = 4 + 515 + 1020 + 29 = 1568
nsol_bound = 1 = 1
nsol_sym = 1 = 1
nsol_all = 4 = 4
nsol_smin_sym = 1 = 1
nsol_smin_all = 4 = 4
nsol_min_sym = 1 = 1
nsol_min_all = 4 = 4
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 10 + 180 + 356 + 29 = 576
syncing_pairs_calls = 20335
sync_upper_bound_calls = 575 + 6146 = 6721
time = 0.038464



==> anc/syncauto4smin.log <==
N = 4, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000254

N = 4, bound = 9, semi-min only
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,12,21,31]   b = [03,11,20,32]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_test = 0 + 2 + 3 + 1 = 6
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
search calls = 1 + 4 + 21 + 11 + 1 = 38
syncing_pairs_calls = 1085
sync_upper_bound_calls = 105 + 462 = 567
time = 0.001398

N = 4, S = 4, bound = 9, semi-min only
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,12,21,31]   b = [03,11,20,32]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_test = 0 + 2 + 3 + 1 = 6
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
nsol_sym = 0 + 2 + 2 = 4
nsol_all = 0 + 48 + 48 = 96
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 48 + 48 = 96
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 48 + 48 = 96
nsol_trans_sym = 0 + 2 + 2 = 4
nsol_trans_all = 0 + 48 + 48 = 96
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 48 + 48 = 96
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 48 + 48 = 96
search calls = 1 + 4 + 21 + 11 + 1 = 38
syncing_pairs_calls = 1085
sync_upper_bound_calls = 105 + 462 = 567
time = 0.001404

N = 4, S = 3, bound = 8, semi-min only
   a = [00,11,22,30]   b = [01,12,23,30]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [02,11,20,30]
   a = [00,12,21,31]   b = [03,11,20,32]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
   a = [00,12,23,32]   b = [03,10,22,31]
   a = [00,12,23,32]   b = [01,10,22,33]   c = [00,13,22,31]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_test = 0 + 3 + 7 + 4 = 14
nsol_found = 0 + 3 + 4 = 7
nsol_bound = 0 + 3 + 4 = 7
nsol_sym = 0 + 3 + 4 = 7
nsol_all = 0 + 72 + 96 = 168
nsol_smin_sym = 0 + 3 + 4 = 7
nsol_smin_all = 0 + 72 + 96 = 168
nsol_min_sym = 0 + 3 + 4 = 7
nsol_min_all = 0 + 72 + 96 = 168
nsol_trans_sym = 0 + 3 + 4 = 7
nsol_trans_all = 0 + 72 + 96 = 168
nsol_smin_trans_sym = 0 + 3 + 4 = 7
nsol_smin_trans_all = 0 + 72 + 96 = 168
nsol_min_trans_sym = 0 + 3 + 4 = 7
nsol_min_trans_all = 0 + 72 + 96 = 168
search calls = 1 + 10 + 37 + 21 + 4 = 73
syncing_pairs_calls = 1941
sync_upper_bound_calls = 210 + 1001 = 1211
time = 0.003382

N = 4, S = 2, bound = 6, semi-min only
   a = [00,11,20,33]   b = [03,12,20,31]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]
   a = [01,10,20,33]   b = [01,10,22,33]   c = [03,12,21,30]
   a = [01,12,21,33]   b = [02,11,23,30]
   a = [01,12,21,33]   b = [00,11,23,32]   c = [02,11,20,33]
   a = [02,13,20,33]   b = [02,13,21,30]
   a = [02,13,21,32]   b = [00,11,23,32]   c = [03,12,21,30]
nsol_test = 0 + 3 + 6 + 1 = 10
nsol_found = 0 + 3 + 4 = 7
nsol_bound = 0 + 3 + 4 = 7
nsol_sym = 0 + 3 + 4 = 7
nsol_all = 0 + 72 + 96 = 168
nsol_smin_sym = 0 + 3 + 4 = 7
nsol_smin_all = 0 + 72 + 96 = 168
nsol_min_sym = 0 + 3 + 4 = 7
nsol_min_all = 0 + 72 + 96 = 168
nsol_trans_sym = 0 + 3 + 4 = 7
nsol_trans_all = 0 + 72 + 96 = 168
nsol_smin_trans_sym = 0 + 3 + 4 = 7
nsol_smin_trans_all = 0 + 72 + 96 = 168
nsol_min_trans_sym = 0 + 3 + 4 = 7
nsol_min_trans_all = 0 + 72 + 96 = 168
search calls = 1 + 20 + 56 + 20 + 1 = 98
syncing_pairs_calls = 3075
sync_upper_bound_calls = 301 + 1791 = 2092
time = 0.004751

N = 4, bound = 9, semi-min only
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
nsol_test = 0 + 2 + 3 + 1 = 6
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
nsol_sym = 0 + 2 + 2 = 4
nsol_all = 0 + 48 + 48 = 96
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 48 + 48 = 96
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 48 + 48 = 96
nsol_trans_sym = 0 + 2 + 2 = 4
nsol_trans_all = 0 + 48 + 48 = 96
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 48 + 48 = 96
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 48 + 48 = 96
search calls = 1 + 4 + 21 + 11 + 1 = 38
syncing_pairs_calls = 1085
sync_upper_bound_calls = 105 + 462 = 567
time = 0.001419

N = 4, bound = 8, semi-min only
   a = [00,10,22,33]   b = [02,10,23,31]   c = [02,11,23,30]
   a = [00,10,22,33]   b = [02,11,20,33]   c = [00,11,23,32]   d = [01,10,22,33]
   a = [00,10,23,32]   b = [02,10,23,31]
nsol_test = 0 + 7 + 45 + 31 + 2 = 85
nsol_found = 0 + 7 + 31 + 6 = 44
nsol_bound = 0 + 5 + 29 + 6 = 40
nsol_sym = 0 + 5 + 28 + 5 = 38
nsol_all = 0 + 120 + 672 + 120 = 912
nsol_smin_sym = 0 + 5 + 28 + 5 = 38
nsol_smin_all = 0 + 120 + 672 + 120 = 912
nsol_min_sym = 0 + 5 + 19 + 2 = 26
nsol_min_all = 0 + 120 + 456 + 48 = 624
nsol_trans_sym = 0 + 5 + 28 + 5 = 38
nsol_trans_all = 0 + 120 + 672 + 120 = 912
nsol_smin_trans_sym = 0 + 5 + 28 + 5 = 38
nsol_smin_trans_all = 0 + 120 + 672 + 120 = 912
nsol_min_trans_sym = 0 + 5 + 19 + 2 = 26
nsol_min_trans_all = 0 + 120 + 456 + 48 = 624
search calls = 1 + 5 + 51 + 96 + 32 + 2 = 187
syncing_pairs_calls = 2467
sync_upper_bound_calls = 239 + 1392 = 1631
time = 0.004737

N = 4, bound = 7, semi-min only
   a = [00,10,21,33]   b = [03,11,23,32]
   a = [00,10,21,33]   b = [03,13,22,30]   c = [01,12,20,33]
   a = [00,10,21,33]   b = [03,13,22,30]   c = [00,12,21,33]   d = [01,10,22,33]
nsol_test = 0 + 18 + 193 + 221 + 58 + 5 = 495
nsol_found = 0 + 18 + 139 + 27 = 184
nsol_bound = 0 + 11 + 108 + 21 = 140
nsol_sym = 0 + 11 + 97 + 21 = 129
nsol_all = 0 + 264 + 2292 + 456 = 3012
nsol_smin_sym = 0 + 11 + 97 + 21 = 129
nsol_smin_all = 0 + 264 + 2292 + 456 = 3012
nsol_min_sym = 0 + 11 + 50 + 5 = 66
nsol_min_all = 0 + 264 + 1188 + 108 = 1560
nsol_trans_sym = 0 + 11 + 97 + 21 = 129
nsol_trans_all = 0 + 264 + 2292 + 456 = 3012
nsol_smin_trans_sym = 0 + 11 + 97 + 21 = 129
nsol_smin_trans_all = 0 + 264 + 2292 + 456 = 3012
nsol_min_trans_sym = 0 + 11 + 50 + 5 = 66
nsol_min_trans_all = 0 + 264 + 1188 + 108 = 1560
search calls = 1 + 6 + 80 + 310 + 227 + 58 + 5 = 687
syncing_pairs_calls = 5112
sync_upper_bound_calls = 339 + 4219 = 4558
time = 0.016598

N = 4, bound = 6, semi-min only
   a = [00,10,21,33]   b = [03,10,20,32]
   a = [00,10,21,33]   b = [03,11,23,32]   c = [03,11,23,30]
   a = [00,10,21,33]   b = [03,13,22,30]   c = [01,12,20,33]   d = [00,12,22,33]
nsol_test = 0 + 40 + 726 + 1995 + 1361 + 254 + 5 = 4381
nsol_found = 0 + 40 + 410 + 133 = 583
nsol_bound = 0 + 22 + 271 + 106 = 399
nsol_sym = 0 + 21 + 244 + 93 = 358
nsol_all = 0 + 504 + 5856 + 2232 = 8592
nsol_smin_sym = 0 + 21 + 244 + 93 = 358
nsol_smin_all = 0 + 504 + 5856 + 2232 = 8592
nsol_min_sym = 0 + 21 + 115 + 5 = 141
nsol_min_all = 0 + 504 + 2760 + 120 = 3384
nsol_trans_sym = 0 + 20 + 242 + 93 = 355
nsol_trans_all = 0 + 480 + 5808 + 2232 = 8520
nsol_smin_trans_sym = 0 + 20 + 242 + 93 = 355
nsol_smin_trans_all = 0 + 480 + 5808 + 2232 = 8520
nsol_min_trans_sym = 0 + 20 + 113 + 5 = 138
nsol_min_trans_all = 0 + 480 + 2712 + 120 = 3312
search calls = 1 + 8 + 132 + 914 + 2009 + 1361 + 254 + 5 = 4684
syncing_pairs_calls = 15500
sync_upper_bound_calls = 421 + 18223 = 18644
time = 0.109747

N = 4, bound = 5, semi-min only
   a = [00,10,20,33]   b = [03,12,23,30]   c = [02,12,21,33]
   a = [00,10,20,33]   b = [03,12,23,30]   c = [00,10,21,33]   d = [02,10,20,33]
   a = [00,10,21,33]   b = [02,13,21,31]
   a = [00,10,21,33]   b = [03,11,23,30]   c = [02,10,20,33]   d = [00,11,21,33]   e = [02,10,21,33]
nsol_test = 0 + 108 + 2403 + 9231 + 9734 + 3952 + 543 + 2 = 25973
nsol_found = 0 + 108 + 954 + 739 + 4 = 1805
nsol_bound = 0 + 68 + 544 + 606 + 4 = 1222
nsol_sym = 0 + 64 + 469 + 496 + 3 = 1032
nsol_all = 0 + 1536 + 11088 + 11640 + 72 = 24336
nsol_smin_sym = 0 + 64 + 469 + 496 + 3 = 1032
nsol_smin_all = 0 + 1536 + 11088 + 11640 + 72 = 24336
nsol_min_sym = 0 + 64 + 171 + 10 = 245
nsol_min_all = 0 + 1536 + 4044 + 216 = 5796
nsol_trans_sym = 0 + 49 + 409 + 486 + 3 = 947
nsol_trans_all = 0 + 1176 + 9672 + 11400 + 72 = 22320
nsol_smin_trans_sym = 0 + 49 + 409 + 486 + 3 = 947
nsol_smin_trans_all = 0 + 1176 + 9672 + 11400 + 72 = 22320
nsol_min_trans_sym = 0 + 49 + 114 + 4 = 167
nsol_min_trans_all = 0 + 1176 + 2688 + 72 = 3936
search calls = 1 + 10 + 251 + 2665 + 9260 + 9734 + 3952 + 543 + 2 = 26418
syncing_pairs_calls = 62444
sync_upper_bound_calls = 523 + 82359 = 82882
time = 0.675058

N = 4, bound = 4, semi-min only
   a = [00,10,20,33]   b = [03,10,20,31]
   a = [00,10,20,33]   b = [00,12,23,33]   c = [01,10,20,33]
   a = [00,10,20,33]   b = [00,11,23,33]   c = [00,12,20,33]   d = [01,10,20,33]
nsol_test = 0 + 218 + 6728 + 41680 + 71169 + 48373 + 15120 + 1182 + 27 = 184497
nsol_found = 0 + 218 + 2722 + 1577 + 4 = 4521
nsol_bound = 0 + 110 + 1768 + 838 = 2716
nsol_sym = 0 + 104 + 1533 + 704 = 2341
nsol_all = 0 + 2448 + 36476 + 16896 = 55820
nsol_smin_sym = 0 + 104 + 1533 + 704 = 2341
nsol_smin_all = 0 + 2448 + 36476 + 16896 = 55820
nsol_min_sym = 0 + 104 + 359 = 463
nsol_min_all = 0 + 2448 + 8508 = 10956
nsol_trans_sym = 0 + 52 + 1309 + 696 = 2057
nsol_trans_all = 0 + 1200 + 31124 + 16704 = 49028
nsol_smin_trans_sym = 0 + 52 + 1309 + 696 = 2057
nsol_smin_trans_all = 0 + 1200 + 31124 + 16704 = 49028
nsol_min_trans_sym = 0 + 52 + 188 = 240
nsol_min_trans_all = 0 + 1200 + 4416 = 5616
search calls = 1 + 10 + 388 + 7069 + 41709 + 71169 + 48373 + 15120 + 1182 + 27 = 185048
syncing_pairs_calls = 382354
sync_upper_bound_calls = 575 + 557702 = 558277
time = 7.019930

N = 4, bound = 3, semi-min only
   a = [00,10,21,32]
   a = [00,10,20,33]   b = [00,11,23,31]
   a = [00,10,20,33]   b = [03,10,20,31]   c = [03,12,20,32]
nsol_test = 1 + 444 + 14787 + 102126 + 247698 + 241865 + 112002 + 21322 + 1318 + 96 = 741659
nsol_found = 1 + 410 + 4295 + 1577 + 4 = 6287
nsol_bound = 1 + 192 + 1573 = 1766
nsol_sym = 1 + 181 + 1360 = 1542
nsol_all = 24 + 4248 + 32412 = 36684
nsol_smin_sym = 1 + 181 + 1360 = 1542
nsol_smin_all = 24 + 4248 + 32412 = 36684
nsol_min_sym = 1 + 181 + 171 = 353
nsol_min_all = 24 + 4248 + 4020 = 8292
nsol_trans_sym = 0 + 57 + 1110 = 1167
nsol_trans_all = 0 + 1332 + 26504 = 27836
nsol_smin_trans_sym = 0 + 57 + 1110 = 1167
nsol_smin_trans_all = 0 + 1332 + 26504 = 27836
nsol_min_trans_sym = 0 + 57 + 84 = 141
nsol_min_trans_all = 0 + 1332 + 2000 = 3332
search calls = 1 + 11 + 624 + 15143 + 102155 + 247698 + 241865 + 112002 + 21322 + 1318 + 96 = 742235
syncing_pairs_calls = 1497513
sync_upper_bound_calls = 575 + 1533571 = 1534146
time = 46.790544

N = 4, bound = 2, semi-min only
   a = [00,10,20,31]
   a = [00,10,21,32]   b = [00,10,20,33]
nsol_test = 3 + 563 + 18749 + 132138 + 389435 + 504139 + 417028 + 69201 + 2218 + 96 = 1533570
nsol_found = 3 + 529 + 4295 + 1577 + 4 = 6408
nsol_bound = 2 + 119 = 121
nsol_sym = 2 + 115 = 117
nsol_all = 36 + 2592 = 2628
nsol_smin_sym = 2 + 115 = 117
nsol_smin_all = 36 + 2592 = 2628
nsol_min_sym = 2 + 101 = 103
nsol_min_all = 36 + 2256 = 2292
nsol_trans_sym = 0 + 21 = 21
nsol_trans_all = 0 + 492 = 492
nsol_smin_trans_sym = 0 + 21 = 21
nsol_smin_trans_all = 0 + 492 = 492
nsol_min_trans_sym = 0 + 18 = 18
nsol_min_trans_all = 0 + 420 = 420
search calls = 1 + 13 + 743 + 19105 + 132167 + 389435 + 504139 + 417028 + 69201 + 2218 + 96 = 1534146
syncing_pairs_calls = 3081335
sync_upper_bound_calls = 575 + 1533571 = 1534146
time = 133.098340

N = 4, bound = 1, semi-min only
   a = [00,10,20,30]
nsol_test = 4 + 563 + 18749 + 132138 + 389435 + 504139 + 417028 + 69201 + 2218 + 96 = 1533571
nsol_found = 4 + 529 + 4295 + 1577 + 4 = 6409
nsol_bound = 1 = 1
nsol_sym = 1 = 1
nsol_all = 4 = 4
nsol_smin_sym = 1 = 1
nsol_smin_all = 4 = 4
nsol_min_sym = 1 = 1
nsol_min_all = 4 = 4
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 14 + 743 + 19105 + 132167 + 389435 + 504139 + 417028 + 69201 + 2218 + 96 = 1534147
syncing_pairs_calls = 3081337
sync_upper_bound_calls = 575 + 1533571 = 1534146
time = 132.226782



==> anc/syncauto5.log <==
N = 5, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.006402

N = 5, bound = 16, all
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
search calls = 1 + 11 + 242 + 406 + 88 = 748
syncing_pairs_calls = 79702
sync_upper_bound_calls = 8050 + 15270 = 23320
time = 0.115664

N = 5, S = 5, bound = 16, all
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 11 + 242 + 406 + 88 = 748
syncing_pairs_calls = 79702
sync_upper_bound_calls = 8050 + 15270 = 23320
time = 0.118117

N = 5, S = 4, bound = 15, all
   a = [00,11,22,33,40]   b = [01,12,23,34,40]
   a = [00,11,22,34,44]   b = [01,10,23,32,44]   c = [00,13,22,31,41]
   a = [00,11,22,34,44]   b = [01,10,23,32,44]   c = [00,13,22,31,41]   d = [00,11,22,34,43]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 2 + 1 = 4
nsol_bound = 0 + 1 + 2 + 1 = 4
nsol_sym = 0 + 1 + 2 + 1 = 4
nsol_all = 0 + 120 + 240 + 120 = 480
nsol_smin_sym = 0 + 1 + 2 = 3
nsol_smin_all = 0 + 120 + 240 = 360
nsol_min_sym = 0 + 1 + 2 = 3
nsol_min_all = 0 + 120 + 240 = 360
nsol_trans_sym = 0 + 1 + 2 + 1 = 4
nsol_trans_all = 0 + 120 + 240 + 120 = 480
nsol_smin_trans_sym = 0 + 1 + 2 = 3
nsol_smin_trans_all = 0 + 120 + 240 = 360
nsol_min_trans_sym = 0 + 1 + 2 = 3
nsol_min_trans_all = 0 + 120 + 240 = 360
search calls = 1 + 54 + 719 + 740 + 124 + 2 = 1640
syncing_pairs_calls = 228449
sync_upper_bound_calls = 26015 + 54292 = 80307
time = 0.355837

N = 5, S = 3, bound = 13, all
   a = [00,11,22,30,44]   b = [04,12,23,30,41]
   a = [00,11,22,30,44]   b = [00,12,21,34,43]   c = [01,13,22,31,44]
   a = [00,11,22,30,44]   b = [00,12,21,34,43]   c = [01,13,22,31,44]   d = [03,11,22,30,44]
   a = [00,12,23,32,44]   b = [02,11,20,34,43]   c = [00,13,22,31,44]
   a = [01,13,24,31,42]   b = [03,11,24,32,40]
nsol_found = 0 + 2 + 2 + 1 = 5
nsol_bound = 0 + 2 + 2 + 1 = 5
nsol_sym = 0 + 2 + 2 + 1 = 5
nsol_all = 0 + 240 + 240 + 120 = 600
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 240 + 240 = 480
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 240 + 240 = 480
nsol_trans_sym = 0 + 2 + 2 + 1 = 5
nsol_trans_all = 0 + 240 + 240 + 120 = 600
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 240 + 240 = 480
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 240 + 240 = 480
search calls = 1 + 63 + 989 + 1107 + 209 + 6 = 2375
syncing_pairs_calls = 309845
sync_upper_bound_calls = 33239 + 74130 = 107369
time = 0.443558

N = 5, S = 2, bound = 10, all
   a = [00,11,20,33,44]   b = [03,14,20,31,42]
   a = [00,11,22,32,44]   b = [03,14,22,30,41]   c = [00,11,24,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 58 + 194 + 75 + 2 = 330
syncing_pairs_calls = 95606
sync_upper_bound_calls = 7635 + 32442 = 40077
time = 0.130644

N = 5, bound = 16, all
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 11 + 242 + 406 + 88 = 748
syncing_pairs_calls = 79702
sync_upper_bound_calls = 8050 + 15270 = 23320
time = 0.115898

N = 5, bound = 15, all
nsol_found = 0 + 5 + 21 + 36 + 25 + 5 = 92
nsol_bound = 0 + 4 + 20 + 36 + 25 + 5 = 90
nsol_sym = 0 + 4 + 19 + 36 + 25 + 5 = 89
nsol_all = 0 + 480 + 2280 + 4320 + 3000 + 600 = 10680
nsol_smin_sym = 0 + 4 + 8 + 3 = 15
nsol_smin_all = 0 + 480 + 960 + 360 = 1800
nsol_min_sym = 0 + 4 + 8 + 1 = 13
nsol_min_all = 0 + 480 + 960 + 120 = 1560
nsol_trans_sym = 0 + 4 + 19 + 36 + 25 + 5 = 89
nsol_trans_all = 0 + 480 + 2280 + 4320 + 3000 + 600 = 10680
nsol_smin_trans_sym = 0 + 4 + 8 + 3 = 15
nsol_smin_trans_all = 0 + 480 + 960 + 360 = 1800
nsol_min_trans_sym = 0 + 4 + 8 + 1 = 13
nsol_min_trans_all = 0 + 480 + 960 + 120 = 1560
search calls = 1 + 15 + 369 + 1173 + 515 + 30 + 5 = 2108
syncing_pairs_calls = 175400
sync_upper_bound_calls = 15504 + 30521 = 46025
time = 0.238227

N = 5, bound = 14, all
nsol_found = 0 + 16 + 109 + 318 + 668 + 993 + 1096 + 898 + 538 + 230 + 67 + 12 + 1 = 4946
nsol_bound = 0 + 11 + 88 + 282 + 643 + 988 + 1096 + 898 + 538 + 230 + 67 + 12 + 1 = 4854
nsol_sym = 0 + 11 + 85 + 275 + 613 + 915 + 978 + 774 + 454 + 194 + 58 + 11 + 1 = 4369
nsol_all = 0 + 1320 + 9960 + 30720 + 65640 + 94740 + 98580 + 75840 + 42720 + 17160 + 4680 + 780 + 60 = 442200
nsol_smin_sym = 0 + 11 + 55 + 30 = 96
nsol_smin_all = 0 + 1320 + 6420 + 3240 = 10980
nsol_min_sym = 0 + 11 + 31 + 4 = 46
nsol_min_all = 0 + 1320 + 3660 + 420 = 5400
nsol_trans_sym = 0 + 11 + 85 + 275 + 613 + 915 + 978 + 774 + 454 + 194 + 58 + 11 + 1 = 4369
nsol_trans_all = 0 + 1320 + 9960 + 30720 + 65640 + 94740 + 98580 + 75840 + 42720 + 17160 + 4680 + 780 + 60 = 442200
nsol_smin_trans_sym = 0 + 11 + 55 + 30 = 96
nsol_smin_trans_all = 0 + 1320 + 6420 + 3240 = 10980
nsol_min_trans_sym = 0 + 11 + 31 + 4 = 46
nsol_min_trans_all = 0 + 1320 + 3660 + 420 = 5400
search calls = 1 + 15 + 516 + 2350 + 1774 + 694 + 993 + 1096 + 898 + 538 + 230 + 67 + 12 + 1 = 9185
syncing_pairs_calls = 334042
sync_upper_bound_calls = 22764 + 62776 = 85540
time = 0.472800

N = 5, bound = 13, all
nsol_found = 0 + 39 + 399 + 1627 + 3760 + 5912 + 7121 + 6976 + 5570 + 3535 + 1729 + 629 + 161 + 26 + 2 = 37486
nsol_bound = 0 + 23 + 290 + 1309 + 3092 + 4919 + 6025 + 6078 + 5032 + 3305 + 1662 + 617 + 160 + 26 + 2 = 32540
nsol_sym = 0 + 23 + 280 + 1237 + 2837 + 4275 + 4799 + 4342 + 3234 + 1944 + 912 + 322 + 81 + 13 + 1 = 24300
nsol_all = 0 + 2760 + 33360 + 145200 + 325800 + 476580 + 515820 + 449040 + 322200 + 186180 + 83100 + 27420 + 6300 + 900 + 60 = 2574720
nsol_smin_sym = 0 + 23 + 188 + 174 + 12 = 397
nsol_smin_all = 0 + 2760 + 22380 + 19860 + 1440 = 46440
nsol_min_sym = 0 + 23 + 89 + 42 + 2 = 156
nsol_min_all = 0 + 2760 + 10620 + 4920 + 240 = 18540
nsol_trans_sym = 0 + 23 + 280 + 1237 + 2837 + 4275 + 4799 + 4342 + 3234 + 1944 + 912 + 322 + 81 + 13 + 1 = 24300
nsol_trans_all = 0 + 2760 + 33360 + 145200 + 325800 + 476580 + 515820 + 449040 + 322200 + 186180 + 83100 + 27420 + 6300 + 900 + 60 = 2574720
nsol_smin_trans_sym = 0 + 23 + 188 + 174 + 12 = 397
nsol_smin_trans_all = 0 + 2760 + 22380 + 19860 + 1440 = 46440
nsol_min_trans_sym = 0 + 23 + 89 + 42 + 2 = 156
nsol_min_trans_all = 0 + 2760 + 10620 + 4920 + 240 = 18540
search calls = 1 + 19 + 749 + 4670 + 6391 + 3865 + 5913 + 7121 + 6976 + 5570 + 3535 + 1729 + 629 + 161 + 26 + 2 = 47357
syncing_pairs_calls = 738816
sync_upper_bound_calls = 38382 + 159611 = 197993
time = 1.253769

N = 5, bound = 12, all
nsol_found = 0 + 83 + 1670 + 13746 + 66678 + 226148 + 585907 + 1210730 + 2038938 + 2834445 + 3280940 + 3180196 + 2589235 + 1771924 + 1017404 + 487839 + 193690 + 62799 + 16263 + 3246 + 470 + 44 + 2 = 19582397
nsol_bound = 0 + 44 + 1271 + 12119 + 62918 + 220236 + 578786 + 1203754 + 2033368 + 2830910 + 3279211 + 3179567 + 2589074 + 1771898 + 1017402 + 487839 + 193690 + 62799 + 16263 + 3246 + 470 + 44 + 2 = 19544911
nsol_sym = 0 + 43 + 1218 + 11310 + 57013 + 194115 + 497505 + 1011273 + 1672827 + 2284062 + 2596207 + 2468648 + 1967657 + 1314222 + 733735 + 340803 + 130715 + 40943 + 10303 + 2033 + 303 + 32 + 2 = 15334969
nsol_all = 0 + 5160 + 145200 + 1343400 + 6756720 + 22997460 + 58997460 + 120117720 + 199027560 + 272117760 + 309583800 + 294489420 + 234690900 + 156626880 + 87294600 + 40417740 + 15414540 + 4778880 + 1179600 + 224100 + 30900 + 2760 + 120 = 1826242680
nsol_smin_sym = 0 + 43 + 851 + 904 + 97 = 1895
nsol_smin_all = 0 + 5160 + 101340 + 105840 + 10440 = 222780
nsol_min_sym = 0 + 43 + 448 + 173 + 7 = 671
nsol_min_all = 0 + 5160 + 53460 + 20100 + 720 = 79440
nsol_trans_sym = 0 + 43 + 1218 + 11310 + 57013 + 194115 + 497505 + 1011273 + 1672827 + 2284062 + 2596207 + 2468648 + 1967657 + 1314222 + 733735 + 340803 + 130715 + 40943 + 10303 + 2033 + 303 + 32 + 2 = 15334969
nsol_trans_all = 0 + 5160 + 145200 + 1343400 + 6756720 + 22997460 + 58997460 + 120117720 + 199027560 + 272117760 + 309583800 + 294489420 + 234690900 + 156626880 + 87294600 + 40417740 + 15414540 + 4778880 + 1179600 + 224100 + 30900 + 2760 + 120 = 1826242680
nsol_smin_trans_sym = 0 + 43 + 851 + 904 + 97 = 1895
nsol_smin_trans_all = 0 + 5160 + 101340 + 105840 + 10440 = 222780
nsol_min_trans_sym = 0 + 43 + 448 + 173 + 7 = 671
nsol_min_trans_all = 0 + 5160 + 53460 + 20100 + 720 = 79440
search calls = 1 + 20 + 1147 + 8877 + 24304 + 67015 + 226156 + 585907 + 1210730 + 2038938 + 2834445 + 3280940 + 3180196 + 2589235 + 1771924 + 1017404 + 487839 + 193690 + 62799 + 16263 + 3246 + 470 + 44 + 2 = 19601592
syncing_pairs_calls = 40491780
sync_upper_bound_calls = 63507 + 19900358 = 19963865
time = 397.724270

N = 5, bound = 11, semi-minimal
nsol_found = 0 + 129 + 3928 + 24224 + 80132 + 234394 + 592525 + 1217373 + 2044613 + 2838232 + 3282816 + 3180840 + 2589377 + 1771942 + 1017405 + 487839 + 193690 + 62799 + 16263 + 3246 + 470 + 44 + 2 = 19642283
nsol_bound = 0 + 46 + 2258 + 10478 + 13454 + 8246 + 6618 + 6643 + 5675 + 3787 + 1876 + 644 + 142 + 18 + 1 = 59886
nsol_sym = 0 + 46 + 2178 + 9947 + 12955 + 8050 + 6511 + 6531 + 5502 + 3610 + 1772 + 612 + 138 + 18 + 1 = 57871
nsol_all = 0 + 5520 + 259980 + 1187340 + 1538760 + 954900 + 768060 + 761580 + 632940 + 408300 + 196200 + 65940 + 14520 + 1920 + 120 = 6796080
nsol_smin_sym = 0 + 46 + 1964 + 4403 + 963 + 9 = 7385
nsol_smin_all = 0 + 5520 + 234300 + 522180 + 112860 + 1080 = 875940
nsol_min_sym = 0 + 46 + 841 + 404 + 18 = 1309
nsol_min_all = 0 + 5520 + 100560 + 47820 + 1980 = 155880
nsol_trans_sym = 0 + 46 + 2178 + 9947 + 12955 + 8050 + 6511 + 6531 + 5502 + 3610 + 1772 + 612 + 138 + 18 + 1 = 57871
nsol_trans_all = 0 + 5520 + 259980 + 1187340 + 1538760 + 954900 + 768060 + 761580 + 632940 + 408300 + 196200 + 65940 + 14520 + 1920 + 120 = 6796080
nsol_smin_trans_sym = 0 + 46 + 1964 + 4403 + 963 + 9 = 7385
nsol_smin_trans_all = 0 + 5520 + 234300 + 522180 + 112860 + 1080 = 875940
nsol_min_trans_sym = 0 + 46 + 841 + 404 + 18 = 1309
nsol_min_trans_all = 0 + 5520 + 100560 + 47820 + 1980 = 155880
search calls = 1 + 20 + 1583 + 14288 + 38846 + 67965 + 226189 + 585907 + 1210730 + 2038938 + 2834445 + 3280940 + 3180196 + 2589235 + 1771924 + 1017404 + 487839 + 193690 + 62799 + 16263 + 3246 + 470 + 44 + 2 = 19622964
syncing_pairs_calls = 41581766
sync_upper_bound_calls = 103975 + 20032940 = 20136915
time = 112.542536

N = 5, bound = 10, minimal
nsol_found = 0 + 284 + 4895 + 10136 + 4912 + 907 + 185 = 21319
nsol_bound = 0 + 155 + 3031 + 6912 + 3704 + 758 + 159 = 14719
nsol_sym = 0 + 151 + 2909 + 6663 + 3442 + 705 + 108 = 13978
nsol_all = 0 + 18120 + 348420 + 795020 + 407300 + 83580 + 12960 = 1665400
nsol_smin_sym = 0 + 151 + 2369 + 2661 + 258 = 5439
nsol_smin_all = 0 + 18120 + 283620 + 315260 + 30020 = 647020
nsol_min_sym = 0 + 151 + 1910 + 940 + 19 = 3020
nsol_min_all = 0 + 18120 + 228540 + 109400 + 2060 = 358120
nsol_trans_sym = 0 + 139 + 2812 + 6530 + 3384 + 680 + 102 = 13647
nsol_trans_all = 0 + 16680 + 336780 + 779060 + 400340 + 80580 + 12240 = 1625680
nsol_smin_trans_sym = 0 + 139 + 2292 + 2647 + 258 = 5336
nsol_smin_trans_all = 0 + 16680 + 274380 + 313580 + 30020 = 634660
nsol_min_trans_sym = 0 + 139 + 1833 + 926 + 19 = 2917
nsol_min_trans_all = 0 + 16680 + 219300 + 107720 + 2060 = 345760
search calls = 1 + 25 + 1943 + 20186 + 47722 + 5629 + 342 = 75848
syncing_pairs_calls = 4047321
sync_upper_bound_calls = 146491 + 528960 = 675451
time = 3.931531

N = 5, bound = 9, minimal
nsol_found = 0 + 589 + 13202 + 31951 + 19880 + 5692 + 552 = 71866
nsol_bound = 0 + 305 + 8307 + 21815 + 14968 + 4785 + 367 = 50547
nsol_sym = 0 + 294 + 7994 + 21209 + 14320 + 4537 + 260 = 48614
nsol_all = 0 + 35280 + 958680 + 2538840 + 1705500 + 543660 + 31080 = 5813040
nsol_smin_sym = 0 + 294 + 6229 + 6466 + 836 + 19 = 13844
nsol_smin_all = 0 + 35280 + 746880 + 771000 + 97500 + 2280 = 1652940
nsol_min_sym = 0 + 294 + 4741 + 2403 + 186 = 7624
nsol_min_all = 0 + 35280 + 568320 + 285060 + 22200 = 910860
nsol_trans_sym = 0 + 224 + 6883 + 18611 + 12655 + 4084 + 215 = 42672
nsol_trans_all = 0 + 26880 + 825360 + 2227200 + 1505820 + 489300 + 25800 = 5100360
nsol_smin_trans_sym = 0 + 224 + 5340 + 5809 + 825 + 19 = 12217
nsol_smin_trans_all = 0 + 26880 + 640200 + 692280 + 96180 + 2280 = 1457820
nsol_min_trans_sym = 0 + 224 + 3892 + 1944 + 178 = 6238
nsol_min_trans_all = 0 + 26880 + 466440 + 230100 + 21240 = 744660
search calls = 1 + 25 + 2414 + 31500 + 76151 + 19854 + 866 = 130811
syncing_pairs_calls = 6586483
sync_upper_bound_calls = 234184 + 928979 = 1163163
time = 7.050699

N = 5, bound = 8, minimal
nsol_found = 0 + 1156 + 33197 + 96149 + 83165 + 35168 + 1113 + 15 = 249963
nsol_bound = 0 + 567 + 19995 + 64198 + 63285 + 29476 + 561 + 15 = 178097
nsol_sym = 0 + 551 + 19265 + 62683 + 61426 + 26615 + 407 + 9 = 170956
nsol_all = 0 + 66000 + 2307540 + 7510020 + 7358520 + 3192360 + 48600 + 1080 = 20484120
nsol_smin_sym = 0 + 551 + 15411 + 16559 + 1985 + 11 = 34517
nsol_smin_all = 0 + 66000 + 1845300 + 1980720 + 236460 + 1320 = 4129800
nsol_min_sym = 0 + 551 + 10915 + 5480 + 79 = 17025
nsol_min_all = 0 + 66000 + 1305780 + 652260 + 9240 = 2033280
nsol_trans_sym = 0 + 380 + 14780 + 48950 + 49173 + 22230 + 263 = 135776
nsol_trans_all = 0 + 45480 + 1769760 + 5863740 + 5889120 + 2666160 + 31560 = 16265820
nsol_smin_trans_sym = 0 + 380 + 11592 + 13176 + 1804 + 11 = 26963
nsol_smin_trans_all = 0 + 45480 + 1387440 + 1576320 + 214860 + 1320 = 3225420
nsol_min_trans_sym = 0 + 380 + 7461 + 3560 + 58 = 11459
nsol_min_trans_all = 0 + 45480 + 891720 + 423420 + 6840 = 1367460
search calls = 1 + 29 + 3082 + 43275 + 118197 + 50873 + 1409 + 20 = 216886
syncing_pairs_calls = 11166894
sync_upper_bound_calls = 312154 + 1725991 = 2038145
time = 13.153688

N = 5, bound = 7, minimal
nsol_found = 0 + 2165 + 79156 + 279629 + 284256 + 91182 + 5832 + 76 = 742296
nsol_bound = 0 + 1009 + 45959 + 183480 + 201091 + 56014 + 4719 + 61 = 492333
nsol_sym = 0 + 986 + 44608 + 178746 + 195996 + 50193 + 3503 + 37 = 474069
nsol_all = 0 + 117720 + 5347620 + 21433500 + 23477020 + 6022320 + 420180 + 4440 = 56822800
nsol_smin_sym = 0 + 986 + 35524 + 45626 + 7118 + 79 = 89333
nsol_smin_all = 0 + 117720 + 4257840 + 5466480 + 853680 + 9480 = 10705200
nsol_min_sym = 0 + 986 + 23015 + 11738 + 74 = 35813
nsol_min_all = 0 + 117720 + 2756880 + 1403340 + 8820 = 4286760
nsol_trans_sym = 0 + 622 + 30737 + 125601 + 131582 + 25385 + 293 = 314220
nsol_trans_all = 0 + 74040 + 3683880 + 15058420 + 15748660 + 3045780 + 35160 = 37645940
nsol_smin_trans_sym = 0 + 622 + 24282 + 34292 + 5458 + 6 = 64660
nsol_smin_trans_all = 0 + 74040 + 2909580 + 4108060 + 654480 + 720 = 7746880
nsol_min_trans_sym = 0 + 622 + 13471 + 6619 + 33 = 20745
nsol_min_trans_all = 0 + 74040 + 1612380 + 790720 + 3900 = 2481040
search calls = 1 + 29 + 4081 + 56701 + 161825 + 90303 + 2489 + 62 = 315491
syncing_pairs_calls = 17704273
sync_upper_bound_calls = 371949 + 3250036 = 3621985
time = 24.266127

N = 5, bound = 6, minimal
nsol_found = 0 + 4077 + 190544 + 798161 + 824358 + 222072 + 12517 + 117 = 2051846
nsol_bound = 0 + 1912 + 111388 + 518532 + 540102 + 130890 + 6685 + 41 = 1309550
nsol_sym = 0 + 1855 + 108817 + 504422 + 518620 + 116235 + 4884 + 27 = 1254860
nsol_all = 0 + 221880 + 13048440 + 60509090 + 62220980 + 13947660 + 585900 + 3240 = 150537190
nsol_smin_sym = 0 + 1855 + 80228 + 123513 + 27861 + 1362 = 234819
nsol_smin_all = 0 + 221880 + 9618420 + 14810210 + 3342660 + 163440 = 28156610
nsol_min_sym = 0 + 1855 + 45130 + 20582 + 135 = 67702
nsol_min_all = 0 + 221880 + 5407140 + 2463890 + 15720 = 8108630
nsol_trans_sym = 0 + 986 + 67937 + 304909 + 250143 + 22630 + 321 = 646926
nsol_trans_all = 0 + 117600 + 8145000 + 36574010 + 30006440 + 2715480 + 38520 = 77597050
nsol_smin_trans_sym = 0 + 986 + 51353 + 81820 + 17038 + 34 = 151231
nsol_smin_trans_all = 0 + 117600 + 6155580 + 9811130 + 2044500 + 4080 = 18132890
nsol_min_trans_sym = 0 + 986 + 23144 + 10274 + 21 = 34425
nsol_min_trans_all = 0 + 117600 + 2770980 + 1230230 + 2520 = 4121330
search calls = 1 + 31 + 4954 + 77168 + 194879 + 103878 + 2871 + 66 = 383848
syncing_pairs_calls = 25614425
sync_upper_bound_calls = 426630 + 5807857 = 6234487
time = 45.910594

N = 5, bound = 5, minimal
nsol_found = 0 + 7726 + 424637 + 2010748 + 2015736 + 378669 + 15645 + 121 = 4853282
nsol_bound = 0 + 3649 + 234093 + 1212587 + 1191378 + 156597 + 3128 + 4 = 2801436
nsol_sym = 0 + 3535 + 229857 + 1177895 + 1139985 + 140698 + 2295 + 3 = 2694268
nsol_all = 0 + 422160 + 27558480 + 141302320 + 136786980 + 16882260 + 275280 + 360 = 323227840
nsol_smin_sym = 0 + 3535 + 151131 + 241086 + 33480 = 429232
nsol_smin_all = 0 + 422160 + 18113760 + 28909960 + 4017540 = 51463420
nsol_min_sym = 0 + 3535 + 74941 + 34470 = 112946
nsol_min_all = 0 + 422160 + 8972460 + 4124020 = 13518640
nsol_trans_sym = 0 + 1514 + 124455 + 554623 + 396035 + 16621 + 188 = 1093436
nsol_trans_all = 0 + 180840 + 14925960 + 66538920 + 47523300 + 1994520 + 22560 = 131186100
nsol_smin_trans_sym = 0 + 1514 + 83693 + 124334 + 9986 = 219527
nsol_smin_trans_all = 0 + 180840 + 10035000 + 14913420 + 1198320 = 26327580
nsol_min_trans_sym = 0 + 1514 + 30931 + 12066 = 44511
nsol_min_trans_all = 0 + 180840 + 3705060 + 1446480 = 5332380
search calls = 1 + 31 + 5393 + 97047 + 224377 + 107288 + 2900 + 66 = 437103
syncing_pairs_calls = 32658626
sync_upper_bound_calls = 454404 + 8047946 = 8502350
time = 76.155493

N = 5, bound = 4, minimal
nsol_found = 1 + 13042 + 751142 + 3551825 + 3037921 + 440030 + 16045 + 121 = 7810127
nsol_bound = 1 + 5316 + 326505 + 1541077 + 1022185 + 61361 + 400 = 2956845
nsol_sym = 1 + 5188 + 321984 + 1501478 + 983276 + 56744 + 281 = 2868952
nsol_all = 120 + 616320 + 38571900 + 180092235 + 117967500 + 6806580 + 33600 = 344088255
nsol_smin_sym = 1 + 5188 + 200809 + 122056 = 328054
nsol_smin_all = 120 + 616320 + 24051480 + 14635815 = 39303735
nsol_min_sym = 1 + 5188 + 89090 + 10537 = 104816
nsol_min_all = 120 + 616320 + 10647120 + 1258575 = 12522135
nsol_trans_sym = 0 + 1547 + 143694 + 518306 + 235504 + 6509 + 32 = 905592
nsol_trans_all = 0 + 184860 + 17230300 + 62183520 + 28260060 + 781020 + 3840 = 108643600
nsol_smin_trans_sym = 0 + 1547 + 91831 + 52982 = 146360
nsol_smin_trans_all = 0 + 184860 + 11010880 + 6355680 = 17551420
nsol_min_trans_sym = 0 + 1547 + 27044 + 3710 = 32301
nsol_min_trans_all = 0 + 184860 + 3237640 + 445080 = 3867580
search calls = 1 + 31 + 5464 + 103847 + 237507 + 107288 + 2900 + 66 = 457104
syncing_pairs_calls = 35605606
sync_upper_bound_calls = 457813 + 8915849 = 9373662
time = 76.669024

N = 5, bound = 3, minimal
nsol_found = 4 + 18419 + 947661 + 4174328 + 3287739 + 444809 + 16045 + 121 = 8889126
nsol_bound = 3 + 5377 + 196519 + 622503 + 249818 + 4779 = 1078999
nsol_sym = 3 + 5237 + 194086 + 609788 + 242621 + 4516 = 1056251
nsol_all = 300 + 613860 + 23220780 + 73094940 + 29088840 + 541560 = 126560280
nsol_smin_sym = 3 + 5237 + 83061 = 88301
nsol_smin_all = 300 + 613860 + 9933780 = 10547940
nsol_min_sym = 3 + 5237 + 33761 = 39001
nsol_min_all = 300 + 613860 + 4021260 = 4635420
nsol_trans_sym = 0 + 893 + 67212 + 122835 + 32749 + 299 = 223988
nsol_trans_all = 0 + 106740 + 8061120 + 14737140 + 3929880 + 35880 = 26870760
nsol_smin_trans_sym = 0 + 893 + 31862 = 32755
nsol_smin_trans_all = 0 + 106740 + 3821340 = 3928080
nsol_min_trans_sym = 0 + 893 + 8344 = 9237
nsol_min_trans_all = 0 + 106740 + 999480 = 1106220
search calls = 1 + 31 + 5471 + 104176 + 237881 + 107288 + 2900 + 66 = 457814
syncing_pairs_calls = 35716901
sync_upper_bound_calls = 457813 + 8946720 = 9404533
time = 45.701833

N = 5, bound = 2, minimal
nsol_found = 8 + 19785 + 960543 + 4207267 + 3298141 + 444809 + 16045 + 121 = 8946719
nsol_bound = 4 + 1366 + 12882 + 32939 + 10402 = 57593
nsol_sym = 4 + 1322 + 12878 + 32229 + 10120 = 56553
nsol_all = 200 + 147180 + 1536000 + 3856500 + 1210980 = 6750860
nsol_smin_sym = 4 + 1322 = 1326
nsol_smin_all = 200 + 147180 = 147380
nsol_min_sym = 4 + 1322 = 1326
nsol_min_all = 200 + 147180 = 147380
nsol_trans_sym = 0 + 99 + 2932 + 3384 + 392 = 6807
nsol_trans_all = 0 + 11820 + 351240 + 405360 + 47040 = 815460
nsol_smin_trans_sym = 0 + 99 = 99
nsol_smin_trans_all = 0 + 11820 = 11820
nsol_min_trans_sym = 0 + 99 = 99
nsol_min_trans_all = 0 + 11820 = 11820
search calls = 1 + 31 + 5471 + 104176 + 237881 + 107288 + 2900 + 66 = 457814
syncing_pairs_calls = 35716901
sync_upper_bound_calls = 457813 + 8946720 = 9404533
time = 31.382955

N = 5, bound = 1, minimal
nsol_found = 9 + 19785 + 960543 + 4207267 + 3298141 + 444809 + 16045 + 121 = 8946720
nsol_bound = 1 = 1
nsol_sym = 1 = 1
nsol_all = 5 = 5
nsol_smin_sym = 1 = 1
nsol_smin_all = 5 = 5
nsol_min_sym = 1 = 1
nsol_min_all = 5 = 5
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 31 + 5471 + 104176 + 237881 + 107288 + 2900 + 66 = 457814
syncing_pairs_calls = 35716901
sync_upper_bound_calls = 457813 + 8946720 = 9404533
time = 29.835691



==> anc/syncauto5max.log <==
N = 5, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.006578

N = 5, bound = 16, max only
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_test = 0 + 1 + 1 = 2
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
search calls = 1 + 11 + 242 + 406 + 88 = 748
syncing_pairs_calls = 57135
sync_upper_bound_calls = 8050 + 15270 = 23320
time = 0.105784

N = 5, S = 5, bound = 16, max only
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_test = 0 + 1 + 1 = 2
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 11 + 242 + 406 + 88 = 748
syncing_pairs_calls = 57135
sync_upper_bound_calls = 8050 + 15270 = 23320
time = 0.105497

N = 5, S = 4, bound = 15, max only
   a = [00,11,22,33,40]   b = [01,12,23,34,40]
   a = [00,11,22,34,44]   b = [01,10,23,32,44]   c = [00,13,22,31,41]   d = [00,11,22,34,43]
nsol_test = 0 + 1 + 1 + 1 = 3
nsol_found = 0 + 1 + 0 + 1 = 2
nsol_bound = 0 + 1 + 0 + 1 = 2
nsol_sym = 0 + 1 + 0 + 1 = 2
nsol_all = 0 + 120 + 0 + 120 = 240
nsol_smin_sym = 0 + 1 = 1
nsol_smin_all = 0 + 120 = 120
nsol_min_sym = 0 + 1 = 1
nsol_min_all = 0 + 120 = 120
nsol_trans_sym = 0 + 1 + 0 + 1 = 2
nsol_trans_all = 0 + 120 + 0 + 120 = 240
nsol_smin_trans_sym = 0 + 1 = 1
nsol_smin_trans_all = 0 + 120 = 120
nsol_min_trans_sym = 0 + 1 = 1
nsol_min_trans_all = 0 + 120 = 120
search calls = 1 + 54 + 719 + 740 + 123 + 2 = 1639
syncing_pairs_calls = 149796
sync_upper_bound_calls = 26015 + 54291 = 80306
time = 0.320971

N = 5, S = 3, bound = 13, max only
   a = [00,11,22,30,44]   b = [04,12,23,30,41]
   a = [00,11,22,30,44]   b = [00,12,21,34,43]   c = [01,13,22,31,44]   d = [03,11,22,30,44]
   a = [01,13,24,31,42]   b = [03,11,24,32,40]
nsol_test = 0 + 2 + 1 + 1 = 4
nsol_found = 0 + 2 + 0 + 1 = 3
nsol_bound = 0 + 2 + 0 + 1 = 3
nsol_sym = 0 + 2 + 0 + 1 = 3
nsol_all = 0 + 240 + 0 + 120 = 360
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 240 = 240
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 240 = 240
nsol_trans_sym = 0 + 2 + 0 + 1 = 3
nsol_trans_all = 0 + 240 + 0 + 120 = 360
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 240 = 240
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 240 = 240
search calls = 1 + 63 + 989 + 1107 + 208 + 6 = 2374
syncing_pairs_calls = 204861
sync_upper_bound_calls = 33239 + 74129 = 107368
time = 0.416971

N = 5, S = 2, bound = 10, max only
   a = [00,11,20,33,44]   b = [03,14,20,31,42]
   a = [00,11,22,32,44]   b = [03,14,22,30,41]   c = [00,11,24,34,43]
nsol_test = 0 + 1 + 1 = 2
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 58 + 194 + 75 + 2 = 330
syncing_pairs_calls = 55863
sync_upper_bound_calls = 7635 + 32442 = 40077
time = 0.119238

N = 5, bound = 16, max only
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_test = 0 + 1 + 1 = 2
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 11 + 242 + 406 + 88 = 748
syncing_pairs_calls = 57135
sync_upper_bound_calls = 8050 + 15270 = 23320
time = 0.107635

N = 5, bound = 15, max only
   a = [00,10,22,33,44]   b = [02,10,23,31,44]   c = [04,14,22,33,40]
   a = [00,10,22,33,44]   b = [00,12,21,34,43]   c = [03,13,22,31,44]   d = [01,10,22,33,44]
   a = [00,10,22,33,44]   b = [02,10,21,33,44]   c = [03,13,22,30,44]   d = [00,11,22,34,43]   e = [02,11,20,33,44]   f = [01,10,22,33,44]
   a = [00,10,22,33,44]   b = [02,11,20,33,44]   c = [01,10,22,34,43]   d = [03,13,22,34,40]   e = [00,11,22,34,43]
   a = [01,10,20,34,43]   b = [00,13,21,34,42]
nsol_test = 0 + 3 + 5 + 7 + 9 + 5 = 29
nsol_found = 0 + 2 + 3 + 2 + 3 + 5 = 15
nsol_bound = 0 + 1 + 2 + 2 + 3 + 5 = 13
nsol_sym = 0 + 1 + 2 + 2 + 3 + 5 = 13
nsol_all = 0 + 120 + 240 + 240 + 360 + 600 = 1560
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 2 + 2 + 3 + 5 = 13
nsol_trans_all = 0 + 120 + 240 + 240 + 360 + 600 = 1560
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 15 + 369 + 1165 + 489 + 6 = 2045
syncing_pairs_calls = 131369
sync_upper_bound_calls = 15504 + 30458 = 45962
time = 0.240185

N = 5, bound = 14, max only
   a = [01,12,20,30,43]   b = [00,13,21,34,41]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,12,23,34,40]
   a = [00,10,22,33,44]   b = [02,13,24,31,40]   c = [02,14,20,34,43]   d = [02,13,20,33,44]   e = [02,12,20,33,44]
   a = [00,10,22,33,44]   b = [02,10,23,31,44]   c = [04,14,22,33,40]   d = [04,14,23,32,40]
   a = [00,10,22,33,44]   b = [00,12,21,33,44]   c = [03,13,22,34,41]   d = [01,12,20,33,44]   e = [00,10,22,34,43]   f = [00,11,22,34,43]   g = [01,10,22,33,44]   h = [01,10,22,34,43]
   a = [00,10,22,33,44]   b = [00,12,21,33,44]   c = [03,13,22,34,41]   d = [01,11,22,34,43]   e = [01,12,20,33,44]   f = [00,11,22,34,43]   g = [01,10,22,33,44]
   a = [00,10,22,33,44]   b = [00,12,21,33,44]   c = [03,13,22,30,44]   d = [00,11,22,34,43]   e = [01,12,20,33,44]   f = [01,10,22,33,44]
   a = [00,10,22,33,44]   b = [02,10,21,33,44]   c = [03,13,22,34,40]   d = [04,14,22,30,43]   e = [03,13,22,30,44]   f = [04,14,22,33,40]   g = [02,10,21,34,43]   h = [02,11,20,33,44]   i = [02,11,20,34,43]   j = [00,10,22,34,43]   k = [00,11,22,34,43]   l = [01,10,22,33,44]   m = [01,10,22,34,43]
nsol_test = 0 + 8 + 31 + 28 + 38 + 38 + 28 + 17 + 13 + 9 + 4 + 2 + 1 = 217
nsol_found = 0 + 5 + 15 + 12 + 13 + 15 + 5 + 2 + 0 + 0 + 0 + 0 + 1 = 68
nsol_bound = 0 + 3 + 12 + 10 + 10 + 10 + 5 + 2 + 0 + 0 + 0 + 0 + 1 = 53
nsol_sym = 0 + 3 + 12 + 9 + 8 + 9 + 3 + 2 + 0 + 0 + 0 + 0 + 1 = 47
nsol_all = 0 + 360 + 1440 + 1080 + 960 + 1080 + 360 + 240 + 0 + 0 + 0 + 0 + 60 = 5580
nsol_smin_sym = 0 + 3 + 8 = 11
nsol_smin_all = 0 + 360 + 960 = 1320
nsol_min_sym = 0 + 3 + 7 = 10
nsol_min_all = 0 + 360 + 840 = 1200
nsol_trans_sym = 0 + 3 + 12 + 9 + 8 + 9 + 3 + 2 + 0 + 0 + 0 + 0 + 1 = 47
nsol_trans_all = 0 + 360 + 1440 + 1080 + 960 + 1080 + 360 + 240 + 0 + 0 + 0 + 0 + 60 = 5580
nsol_smin_trans_sym = 0 + 3 + 8 = 11
nsol_smin_trans_all = 0 + 360 + 960 = 1320
nsol_min_trans_sym = 0 + 3 + 7 = 10
nsol_min_trans_all = 0 + 360 + 840 = 1200
search calls = 1 + 15 + 516 + 2325 + 1544 + 55 = 4456
syncing_pairs_calls = 248248
sync_upper_bound_calls = 22764 + 58044 = 80808
time = 0.473463

N = 5, bound = 13, max only
   a = [00,10,21,33,44]   b = [03,11,23,34,42]   c = [00,11,20,33,44]   d = [00,11,20,34,43]   e = [00,11,22,34,43]   f = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,11,23,32,44]   c = [00,11,22,34,43]   d = [00,11,20,33,44]   e = [02,11,22,33,44]   f = [00,12,21,33,44]   g = [02,10,21,33,44]   h = [02,11,20,33,44]
   a = [00,10,21,34,43]   b = [03,13,22,34,40]   c = [00,12,22,33,44]   d = [01,10,20,34,43]   e = [00,10,22,34,43]   f = [00,11,21,34,43]   g = [00,11,22,34,43]
   a = [00,12,21,31,43]   b = [02,14,20,31,41]   c = [02,11,20,34,44]   d = [00,11,22,32,44]   e = [00,12,21,34,43]
   a = [00,12,21,31,43]   b = [03,10,21,34,41]   c = [01,10,22,33,44]
   a = [00,12,21,31,43]   b = [03,14,20,31,40]
   a = [00,12,21,31,43]   b = [01,10,22,33,44]   c = [00,12,21,34,43]   d = [00,11,23,32,44]
   a = [00,10,22,33,44]   b = [02,10,23,31,44]   c = [04,14,22,30,43]   d = [04,14,22,33,40]   e = [04,14,23,32,40]   f = [02,11,23,30,44]   g = [00,10,23,32,44]   h = [03,13,22,30,44]   i = [00,11,23,32,44]
   a = [00,10,22,33,44]   b = [00,12,21,33,44]   c = [03,13,22,34,41]   d = [04,14,22,31,43]   e = [03,13,22,31,44]   f = [04,14,22,33,41]   g = [00,12,21,34,43]   h = [01,12,20,34,43]   i = [01,11,22,33,44]   j = [01,11,22,34,43]   k = [01,12,20,33,44]   l = [00,10,22,34,43]   m = [00,11,22,34,43]   n = [01,10,22,33,44]   o = [01,10,22,34,43]
   a = [00,10,22,33,44]   b = [00,12,21,33,44]   c = [03,13,22,34,40]   d = [01,12,20,33,44]   e = [01,12,20,34,43]   f = [01,10,22,33,44]   g = [01,10,22,34,43]   h = [04,14,22,30,43]   i = [03,13,22,30,44]   j = [04,14,22,33,40]   k = [00,12,21,34,43]   l = [00,10,22,34,43]   m = [00,11,22,34,43]
   a = [00,10,22,33,44]   b = [02,10,21,33,44]   c = [03,13,20,34,42]   d = [03,13,22,34,40]   e = [04,14,22,33,40]   f = [02,10,21,34,43]   g = [02,11,20,33,44]   h = [02,11,20,34,43]   i = [00,10,22,34,43]   j = [00,11,22,34,43]   k = [01,10,22,33,44]   l = [01,10,22,34,43]
   a = [00,10,22,34,43]   b = [03,10,24,32,41]   c = [03,11,24,32,40]   d = [03,11,22,34,40]   e = [00,10,23,34,42]   f = [00,11,22,34,43]   g = [00,11,23,32,44]   h = [00,11,23,34,42]   i = [00,11,24,32,43]   j = [00,11,24,33,42]
nsol_test = 0 + 12 + 57 + 127 + 195 + 246 + 203 + 141 + 86 + 51 + 32 + 19 + 11 + 4 + 2 = 1186
nsol_found = 0 + 9 + 24 + 38 + 47 + 74 + 27 + 23 + 18 + 6 + 0 + 1 + 2 + 0 + 2 = 271
nsol_bound = 0 + 4 + 9 + 26 + 34 + 59 + 22 + 21 + 18 + 6 + 0 + 1 + 1 + 0 + 2 = 203
nsol_sym = 0 + 4 + 9 + 25 + 32 + 51 + 18 + 19 + 17 + 6 + 0 + 1 + 1 + 0 + 1 = 184
nsol_all = 0 + 480 + 1080 + 3000 + 3840 + 6120 + 2160 + 2280 + 2040 + 720 + 0 + 120 + 60 + 0 + 60 = 21960
nsol_smin_sym = 0 + 4 + 4 + 2 = 10
nsol_smin_all = 0 + 480 + 480 + 240 = 1200
nsol_min_sym = 0 + 4 + 1 + 1 = 6
nsol_min_all = 0 + 480 + 120 + 120 = 720
nsol_trans_sym = 0 + 4 + 9 + 25 + 32 + 51 + 18 + 19 + 17 + 6 + 0 + 1 + 1 + 0 + 1 = 184
nsol_trans_all = 0 + 480 + 1080 + 3000 + 3840 + 6120 + 2160 + 2280 + 2040 + 720 + 0 + 120 + 60 + 0 + 60 = 21960
nsol_smin_trans_sym = 0 + 4 + 4 + 2 = 10
nsol_smin_trans_all = 0 + 480 + 480 + 240 = 1200
nsol_min_trans_sym = 0 + 4 + 1 + 1 = 6
nsol_min_trans_all = 0 + 480 + 120 + 120 = 720
search calls = 1 + 19 + 749 + 4583 + 5332 + 360 + 13 = 11057
syncing_pairs_calls = 515611
sync_upper_bound_calls = 38382 + 123161 = 161543
time = 1.235835

N = 5, bound = 12, max only
   a = [00,10,21,33,44]   b = [03,10,20,34,42]   c = [00,10,22,33,44]   d = [00,11,21,33,44]   e = [00,12,22,33,44]   f = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,11,23,34,42]   c = [04,11,24,32,43]   d = [03,11,23,32,44]   e = [04,11,24,33,42]   f = [00,10,21,34,43]   g = [02,11,22,33,44]   h = [00,12,21,34,43]   i = [02,10,21,33,44]   j = [02,10,21,34,43]   k = [02,11,20,33,44]   l = [02,11,20,34,43]   m = [02,11,22,34,43]   n = [00,11,20,33,44]   o = [00,11,20,34,43]   p = [00,11,22,34,43]   q = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,12,23,34,41]   c = [00,11,20,33,44]   d = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,13,22,34,40]   c = [01,12,20,33,44]   d = [01,10,22,33,44]   e = [00,11,21,34,43]   f = [00,12,21,33,44]   g = [00,10,21,34,43]   h = [00,10,22,33,44]   i = [00,10,22,34,43]   j = [01,10,20,33,44]   k = [01,10,20,34,43]   l = [00,11,22,34,43]
   a = [00,10,21,33,44]   b = [03,13,21,30,44]   c = [01,12,21,34,43]   d = [01,12,20,34,43]   e = [00,11,20,33,44]
   a = [00,10,22,32,44]   b = [02,11,20,33,44]   c = [01,10,24,34,43]
   a = [00,12,21,31,43]   b = [02,14,20,31,41]   c = [01,12,20,34,43]   d = [00,14,22,31,41]   e = [00,11,22,34,44]   f = [01,12,20,30,43]   g = [02,11,20,30,44]   h = [02,11,20,34,44]   i = [00,11,22,32,44]   j = [00,12,21,34,43]
   a = [01,12,20,30,43]   b = [00,14,22,31,41]   c = [00,12,21,34,44]   d = [02,11,20,34,44]   e = [01,12,20,34,43]   f = [02,11,20,33,44]   g = [00,11,22,34,44]
   a = [01,12,20,30,43]   b = [02,14,20,31,41]   c = [01,12,20,33,43]   d = [01,12,20,34,44]   e = [01,12,20,33,44]   f = [01,12,20,34,43]   g = [01,12,20,30,44]   h = [00,11,22,34,44]   i = [02,11,20,34,44]
   a = [01,12,20,30,43]   b = [04,13,20,31,40]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,11,23,34,40]   d = [00,10,23,32,44]   e = [00,10,24,32,43]   f = [02,12,23,30,44]   g = [02,12,24,30,43]   h = [00,10,22,34,43]   i = [00,10,23,34,42]   j = [00,11,22,34,43]   k = [00,11,23,32,44]   l = [00,11,23,34,42]   m = [00,10,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,11,23,34,40]   d = [03,13,24,30,42]   e = [00,11,24,33,42]   f = [00,11,22,34,43]   g = [00,11,23,34,42]   h = [00,10,24,33,42]
   a = [00,10,22,33,44]   b = [02,13,24,31,40]   c = [00,14,22,34,43]   d = [00,14,23,34,42]   e = [02,11,24,33,40]   f = [00,13,24,33,42]   g = [02,13,24,33,40]   h = [00,10,24,33,42]   i = [00,11,24,33,42]   j = [00,13,22,33,44]   k = [02,13,20,33,44]
   a = [00,10,22,33,44]   b = [02,10,23,31,44]   c = [02,11,24,30,43]   d = [03,11,24,30,42]   e = [04,14,22,33,40]   f = [04,14,23,32,40]   g = [00,11,22,34,43]   h = [00,11,23,34,42]   i = [00,11,24,32,43]   j = [00,11,24,33,42]   k = [02,11,23,30,44]   l = [03,11,22,30,44]   m = [00,10,23,32,44]   n = [00,11,23,32,44]
   a = [00,10,22,33,44]   b = [02,10,23,31,44]   c = [02,11,24,30,43]   d = [00,10,22,34,43]   e = [00,10,23,34,42]   f = [02,12,23,34,40]   g = [03,13,22,34,40]   h = [04,14,22,30,43]   i = [04,14,23,30,42]   j = [02,12,23,30,44]   k = [03,13,22,30,44]   l = [04,14,22,33,40]   m = [04,14,23,32,40]   n = [00,11,22,34,43]   o = [00,11,23,34,42]   p = [00,11,24,32,43]   q = [00,11,24,33,42]   r = [02,11,23,30,44]   s = [00,10,23,32,44]   t = [00,11,23,32,44]
   a = [00,10,22,33,44]   b = [02,10,23,31,44]   c = [02,11,24,30,43]   d = [00,10,22,34,43]   e = [01,10,23,34,42]   f = [01,10,23,32,44]   g = [03,13,22,34,40]   h = [04,14,22,30,43]   i = [03,13,22,30,44]   j = [04,14,22,33,40]   k = [00,11,22,34,43]   l = [00,11,23,34,42]   m = [00,11,24,32,43]   n = [00,11,24,33,42]   o = [02,11,23,30,44]   p = [00,11,23,32,44]
   a = [00,10,22,33,44]   b = [02,10,23,31,44]   c = [04,14,22,33,40]   d = [03,10,21,32,44]   e = [02,10,21,33,44]   f = [03,10,22,31,44]   g = [03,11,20,32,44]   h = [02,11,20,33,44]   i = [03,11,22,30,44]   j = [00,10,23,32,44]   k = [01,10,22,33,44]   l = [01,10,23,32,44]   m = [04,14,23,32,40]   n = [02,11,23,30,44]   o = [00,11,23,32,44]
   a = [00,10,22,33,44]   b = [02,11,23,34,40]   c = [02,10,21,33,44]   d = [02,10,21,34,43]   e = [02,11,24,30,43]   f = [02,11,23,30,44]   g = [02,11,24,33,40]   h = [02,11,20,33,44]   i = [02,11,20,34,43]   j = [00,10,22,34,43]   k = [03,13,22,30,44]   l = [03,13,22,34,40]   m = [04,14,22,30,43]   n = [04,14,22,33,40]   o = [00,11,22,34,43]   p = [00,11,23,32,44]   q = [00,11,23,34,42]   r = [00,11,24,32,43]   s = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,11,23,34,40]   c = [01,10,24,32,43]   d = [01,10,24,33,42]   e = [02,11,24,33,40]   f = [00,10,22,34,43]   g = [02,12,20,33,44]   h = [02,12,20,34,43]   i = [03,13,20,32,44]   j = [03,13,20,34,42]   k = [03,13,22,30,44]   l = [03,13,22,34,40]   m = [04,14,20,32,43]   n = [04,14,20,33,42]   o = [04,14,22,30,43]   p = [04,14,22,33,40]   q = [00,11,22,34,43]   r = [00,11,23,32,44]   s = [00,11,23,34,42]   t = [00,11,24,32,43]   u = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,21,33,44]   c = [03,13,20,34,42]   d = [04,14,20,32,43]   e = [04,14,22,30,43]   f = [00,11,23,34,42]   g = [00,11,24,32,43]   h = [03,13,20,32,44]   i = [03,13,22,30,44]   j = [04,14,20,33,42]   k = [00,11,23,32,44]   l = [00,11,24,33,42]   m = [02,12,20,33,44]   n = [02,12,20,34,43]   o = [03,13,22,34,40]   p = [04,14,22,33,40]   q = [02,10,21,34,43]   r = [02,11,20,33,44]   s = [02,11,20,34,43]   t = [00,10,22,34,43]   u = [00,11,22,34,43]   v = [01,10,22,33,44]   w = [01,10,22,34,43]
nsol_test = 0 + 16 + 107 + 316 + 595 + 944 + 1283 + 1364 + 1163 + 931 + 719 + 593 + 465 + 376 + 288 + 221 + 162 + 106 + 66 + 38 + 17 + 5 + 2 = 9777
nsol_found = 0 + 12 + 33 + 77 + 114 + 137 + 100 + 142 + 87 + 93 + 48 + 30 + 6 + 4 + 9 + 2 + 6 + 0 + 2 + 3 + 5 + 0 + 2 = 912
nsol_bound = 0 + 3 + 9 + 39 + 67 + 63 + 73 + 119 + 69 + 87 + 48 + 29 + 4 + 4 + 7 + 2 + 6 + 0 + 2 + 3 + 5 + 0 + 2 = 641
nsol_sym = 0 + 3 + 8 + 37 + 61 + 58 + 61 + 92 + 62 + 73 + 41 + 23 + 4 + 3 + 6 + 2 + 6 + 0 + 2 + 2 + 5 + 0 + 2 = 551
nsol_all = 0 + 360 + 960 + 4440 + 7320 + 6960 + 7260 + 11040 + 7440 + 8760 + 4680 + 2760 + 480 + 360 + 600 + 240 + 480 + 0 + 180 + 240 + 540 + 0 + 120 = 65220
nsol_smin_sym = 0 + 3 + 2 = 5
nsol_smin_all = 0 + 360 + 240 = 600
nsol_min_sym = 0 + 3 + 2 = 5
nsol_min_all = 0 + 360 + 240 = 600
nsol_trans_sym = 0 + 3 + 8 + 37 + 61 + 58 + 61 + 92 + 62 + 73 + 41 + 23 + 4 + 3 + 6 + 2 + 6 + 0 + 2 + 2 + 5 + 0 + 2 = 551
nsol_trans_all = 0 + 360 + 960 + 4440 + 7320 + 6960 + 7260 + 11040 + 7440 + 8760 + 4680 + 2760 + 480 + 360 + 600 + 240 + 480 + 0 + 180 + 240 + 540 + 0 + 120 = 65220
nsol_smin_trans_sym = 0 + 3 + 2 = 5
nsol_smin_trans_all = 0 + 360 + 240 = 600
nsol_min_trans_sym = 0 + 3 + 2 = 5
nsol_min_trans_all = 0 + 360 + 240 = 600
search calls = 1 + 20 + 1147 + 8605 + 14935 + 3504 + 729 + 30 + 1 = 28972
syncing_pairs_calls = 984318
sync_upper_bound_calls = 63507 + 288390 = 351897
time = 3.624560

N = 5, bound = 11, max only
   a = [00,10,20,33,44]   b = [03,11,23,30,44]   c = [02,12,21,33,44]   d = [04,14,24,33,40]   e = [02,10,21,33,44]   f = [00,10,21,33,44]   g = [00,12,21,33,44]   h = [03,11,23,32,44]   i = [00,12,20,33,44]   j = [02,10,22,33,44]   k = [00,10,22,33,44]   l = [00,11,20,33,44]   m = [00,12,22,33,44]   n = [02,10,20,33,44]   o = [02,11,22,33,44]   p = [02,12,20,33,44]   q = [02,11,20,33,44]
   a = [00,10,20,33,44]   b = [03,11,23,30,44]   c = [02,10,21,33,44]   d = [04,14,24,33,40]   e = [00,10,21,33,44]   f = [00,11,21,33,44]   g = [00,12,21,33,44]   h = [00,12,20,33,44]   i = [02,10,22,33,44]   j = [00,10,22,33,44]   k = [00,11,20,33,44]   l = [00,12,22,33,44]   m = [02,10,20,33,44]   n = [02,12,20,33,44]   o = [02,11,20,33,44]
   a = [00,10,20,34,43]   b = [03,11,23,30,44]   c = [00,10,21,34,43]   d = [03,11,23,32,44]   e = [00,12,21,34,43]   f = [00,12,20,34,43]   g = [00,11,20,33,44]
   a = [00,10,21,33,44]   b = [03,10,20,34,42]   c = [03,12,22,34,40]   d = [03,11,22,34,40]   e = [03,13,22,34,40]   f = [00,10,22,34,43]   g = [00,12,22,34,43]   h = [00,11,22,34,43]   i = [00,10,22,33,44]   j = [00,11,21,33,44]   k = [00,12,22,33,44]   l = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,10,20,34,42]   c = [03,12,22,34,40]   d = [04,12,22,33,40]   e = [04,11,22,33,40]   f = [03,11,22,34,40]   g = [00,10,22,34,43]   h = [00,12,22,34,43]   i = [00,11,22,34,43]   j = [00,10,22,33,44]   k = [00,11,21,33,44]   l = [00,12,22,33,44]   m = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,10,20,34,42]   c = [03,12,22,34,40]   d = [04,12,22,33,40]   e = [00,10,21,34,43]   f = [00,11,21,34,43]   g = [00,12,21,34,43]   h = [00,10,22,34,43]   i = [00,12,22,34,43]   j = [00,11,22,34,43]   k = [00,10,22,33,44]   l = [00,11,21,33,44]   m = [00,12,22,33,44]   n = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,10,20,34,42]   c = [03,12,22,34,40]   d = [02,10,20,34,43]   e = [03,11,22,34,40]   f = [00,12,22,34,43]   g = [00,11,22,34,43]   h = [00,10,22,33,44]   i = [00,11,21,33,44]   j = [00,12,22,33,44]   k = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,11,23,34,42]   c = [03,12,23,34,41]   d = [04,11,24,33,42]   e = [00,10,21,34,43]   f = [00,12,21,34,43]   g = [02,10,21,34,43]   h = [02,11,20,34,43]   i = [00,11,20,34,43]   j = [02,11,22,33,44]   k = [02,10,21,33,44]   l = [02,11,20,33,44]   m = [02,11,22,34,43]   n = [00,11,20,33,44]   o = [00,11,22,34,43]   p = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,11,23,34,42]   c = [03,11,23,34,40]   d = [04,11,24,33,40]   e = [03,11,23,32,44]   f = [00,11,20,33,44]   g = [00,11,20,34,43]   h = [00,11,22,34,43]   i = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,11,23,34,42]   c = [00,12,20,34,43]   d = [01,10,22,34,43]   e = [00,12,21,34,43]   f = [01,12,20,34,43]   g = [02,10,21,33,44]   h = [02,11,20,33,44]   i = [00,11,22,34,43]   j = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,12,23,34,41]   c = [01,10,24,34,43]   d = [00,11,20,33,44]
   a = [00,10,21,33,44]   b = [02,13,22,31,44]   c = [04,13,24,31,42]   d = [00,11,20,33,44]   e = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,12,23,31,44]   c = [04,14,21,30,43]   d = [01,10,23,33,44]   e = [01,10,22,33,44]   f = [03,13,21,30,44]   g = [00,11,20,33,44]   h = [01,10,21,33,44]
   a = [00,10,21,33,44]   b = [03,13,22,34,40]   c = [01,12,20,33,44]   d = [01,10,22,33,44]   e = [00,11,21,33,44]   f = [00,11,21,34,43]   g = [01,10,22,34,43]   h = [01,12,20,34,43]   i = [00,12,21,33,44]   j = [00,12,21,34,43]   k = [04,14,22,30,43]   l = [03,13,22,30,44]   m = [04,14,22,33,40]   n = [00,10,21,34,43]   o = [00,10,22,33,44]   p = [00,10,22,34,43]   q = [01,10,20,33,44]   r = [01,10,20,34,43]   s = [00,11,22,34,43]
   a = [00,10,21,34,43]   b = [03,12,23,31,44]   c = [01,12,21,33,44]   d = [01,10,22,33,44]   e = [01,12,20,33,44]   f = [04,14,21,30,43]
   a = [00,10,22,32,44]   b = [02,13,24,30,41]   c = [02,13,24,31,40]
   a = [00,10,23,32,42]   b = [01,12,24,32,40]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,10,24,31,43]   d = [02,10,23,31,44]   e = [02,10,24,33,41]   f = [02,11,24,30,43]   g = [03,11,24,32,40]   h = [04,11,23,30,42]   i = [02,11,23,30,44]   j = [02,11,24,33,40]   k = [03,11,22,34,40]   l = [04,11,22,30,43]   m = [03,11,22,30,44]   n = [03,11,24,30,42]   o = [04,11,22,33,40]   p = [02,11,23,34,40]   q = [04,11,23,32,40]   r = [00,10,23,32,44]   s = [00,10,24,32,43]   t = [00,11,22,34,43]   u = [00,11,23,32,44]   v = [00,11,23,34,42]   w = [00,11,24,32,43]   x = [00,10,22,34,43]   y = [00,10,23,34,42]   z = [00,10,24,33,42]   aa = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [03,10,24,32,41]   d = [02,10,24,33,41]   e = [03,10,22,34,41]   f = [03,11,24,32,40]   g = [02,11,24,33,40]   h = [03,11,22,34,40]   i = [04,11,22,33,40]   j = [02,11,23,34,40]   k = [04,11,23,32,40]   l = [00,10,23,32,44]   m = [00,10,24,32,43]   n = [00,11,22,34,43]   o = [00,11,23,32,44]   p = [00,11,23,34,42]   q = [00,11,24,32,43]   r = [00,10,22,34,43]   s = [00,10,23,34,42]   t = [00,10,24,33,42]   u = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,10,23,31,44]   d = [04,10,23,32,41]   e = [03,13,22,30,44]   f = [01,10,23,32,44]   g = [01,10,24,32,43]   h = [03,13,24,30,42]   i = [04,11,23,30,42]   j = [02,11,23,30,44]   k = [02,11,23,34,40]   l = [04,11,23,32,40]   m = [00,11,22,34,43]   n = [00,11,23,32,44]   o = [00,11,23,34,42]   p = [00,11,24,32,43]   q = [00,10,24,33,42]   r = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,10,23,31,44]   d = [03,13,22,30,44]   e = [04,14,22,30,43]   f = [02,12,23,30,44]   g = [02,12,24,30,43]   h = [03,13,24,30,42]   i = [04,14,23,30,42]   j = [04,11,23,30,42]   k = [02,11,23,30,44]   l = [02,11,23,34,40]   m = [04,11,23,32,40]   n = [00,10,23,32,44]   o = [00,10,24,32,43]   p = [00,11,22,34,43]   q = [00,11,23,32,44]   r = [00,11,23,34,42]   s = [00,11,24,32,43]   t = [00,10,22,34,43]   u = [00,10,23,34,42]   v = [00,10,24,33,42]   w = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [03,10,22,34,41]   d = [03,11,24,32,40]   e = [02,11,24,33,40]   f = [03,11,22,34,40]   g = [04,11,22,33,40]   h = [02,12,20,33,44]   i = [02,12,20,34,43]   j = [02,12,24,33,40]   k = [02,11,23,34,40]   l = [04,11,23,32,40]   m = [00,10,23,32,44]   n = [00,10,24,32,43]   o = [02,12,23,30,44]   p = [02,12,24,30,43]   q = [00,11,22,34,43]   r = [00,11,23,32,44]   s = [00,11,23,34,42]   t = [00,11,24,32,43]   u = [00,10,22,34,43]   v = [00,10,23,34,42]   w = [00,10,24,33,42]   x = [00,11,24,33,42]   y = [02,12,23,34,40]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [04,11,23,30,42]   d = [04,11,22,33,40]   e = [00,10,23,32,44]   f = [00,10,24,32,43]   g = [02,12,23,30,44]   h = [00,10,22,34,43]   i = [00,10,23,34,42]   j = [02,11,23,30,44]   k = [04,11,22,30,43]   l = [03,13,22,30,44]   m = [02,11,23,34,40]   n = [04,11,23,32,40]   o = [00,11,22,34,43]   p = [00,11,23,32,44]   q = [00,11,23,34,42]   r = [00,11,24,32,43]   s = [00,10,24,33,42]   t = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,11,23,30,44]   d = [02,12,24,33,40]   e = [03,13,22,30,44]   f = [03,13,24,32,40]   g = [04,14,22,30,43]   h = [02,12,23,30,44]   i = [02,12,24,30,43]   j = [03,13,24,30,42]   k = [04,14,23,30,42]   l = [02,11,23,34,40]   m = [00,10,23,32,44]   n = [00,10,24,32,43]   o = [00,11,22,34,43]   p = [00,11,23,32,44]   q = [00,11,23,34,42]   r = [00,11,24,32,43]   s = [00,10,22,34,43]   t = [00,10,23,34,42]   u = [00,10,24,33,42]   v = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,11,24,33,40]   d = [02,12,20,33,44]   e = [02,12,20,34,43]   f = [02,12,24,33,40]   g = [03,13,24,32,40]   h = [02,12,23,30,44]   i = [02,12,24,30,43]   j = [03,13,24,30,42]   k = [04,14,23,30,42]   l = [04,14,23,32,40]   m = [02,12,23,34,40]   n = [02,11,23,34,40]   o = [00,10,23,32,44]   p = [00,10,24,32,43]   q = [00,11,22,34,43]   r = [00,11,23,32,44]   s = [00,11,23,34,42]   t = [00,11,24,32,43]   u = [00,10,22,34,43]   v = [00,10,23,34,42]   w = [00,10,24,33,42]   x = [00,11,24,33,42]
   a = [00,11,23,32,42]   b = [01,14,22,30,43]   c = [01,13,20,32,44]   d = [03,10,21,32,44]   e = [00,13,21,32,44]   f = [03,12,21,30,44]   g = [03,10,21,32,42]   h = [04,10,22,31,43]   i = [04,11,22,30,43]   j = [02,13,21,30,44]   k = [01,13,20,32,42]   l = [00,13,21,32,42]   m = [00,11,22,34,43]   n = [01,10,22,34,43]   o = [01,10,23,32,42]   p = [00,14,22,31,43]   q = [03,12,20,31,44]   r = [03,10,22,31,44]   s = [03,11,20,32,44]   t = [02,13,20,31,44]   u = [03,11,20,32,42]   v = [00,12,21,33,44]   w = [02,10,21,33,44]   x = [02,11,20,33,44]   y = [03,11,22,30,44]   z = [01,12,20,33,44]   aa = [01,13,22,30,44]   ab = [00,13,22,31,44]   ac = [01,10,22,33,44]
nsol_test = 0 + 20 + 171 + 627 + 1318 + 2241 + 3384 + 4441 + 4948 + 4977 + 5258 + 6356 + 8094 + 9290 + 9586 + 9013 + 7524 + 5485 + 3547 + 2113 + 1270 + 751 + 389 + 158 + 70 + 27 + 11 + 3 + 1 = 91073
nsol_found = 0 + 15 + 51 + 146 + 225 + 226 + 219 + 263 + 230 + 207 + 200 + 237 + 77 + 124 + 91 + 320 + 55 + 122 + 277 + 44 + 46 + 11 + 76 + 8 + 13 + 0 + 5 + 0 + 1 = 3289
nsol_bound = 0 + 3 + 18 + 69 + 111 + 89 + 119 + 121 + 143 + 114 + 152 + 207 + 71 + 120 + 82 + 318 + 49 + 122 + 275 + 41 + 41 + 11 + 74 + 8 + 13 + 0 + 5 + 0 + 1 = 2377
nsol_sym = 0 + 3 + 18 + 65 + 97 + 80 + 99 + 95 + 114 + 96 + 112 + 155 + 58 + 102 + 69 + 247 + 45 + 106 + 232 + 35 + 29 + 10 + 55 + 6 + 9 + 0 + 5 + 0 + 1 = 1943
nsol_all = 0 + 360 + 2160 + 7800 + 11640 + 9600 + 11820 + 11400 + 13560 + 11520 + 13380 + 18600 + 6780 + 12240 + 8220 + 29640 + 5160 + 12720 + 27390 + 4200 + 3120 + 1200 + 6450 + 720 + 1020 + 0 + 360 + 0 + 60 = 231120
nsol_smin_sym = 0 + 3 + 11 + 2 = 16
nsol_smin_all = 0 + 360 + 1320 + 240 = 1920
nsol_min_sym = 0 + 3 + 4 + 1 = 8
nsol_min_all = 0 + 360 + 480 + 120 = 960
nsol_trans_sym = 0 + 3 + 18 + 65 + 97 + 80 + 99 + 95 + 114 + 96 + 112 + 155 + 58 + 102 + 69 + 247 + 45 + 106 + 232 + 35 + 29 + 10 + 55 + 6 + 9 + 0 + 5 + 0 + 1 = 1943
nsol_trans_all = 0 + 360 + 2160 + 7800 + 11640 + 9600 + 11820 + 11400 + 13560 + 11520 + 13380 + 18600 + 6780 + 12240 + 8220 + 29640 + 5160 + 12720 + 27390 + 4200 + 3120 + 1200 + 6450 + 720 + 1020 + 0 + 360 + 0 + 60 = 231120
nsol_smin_trans_sym = 0 + 3 + 11 + 2 = 16
nsol_smin_trans_all = 0 + 360 + 1320 + 240 = 1920
nsol_min_trans_sym = 0 + 3 + 4 + 1 = 8
nsol_min_trans_all = 0 + 360 + 480 + 120 = 960
search calls = 1 + 20 + 1629 + 16456 + 46735 + 38276 + 22850 + 5222 + 448 + 3 = 131640
syncing_pairs_calls = 2085235
sync_upper_bound_calls = 103975 + 803614 = 907589
time = 13.987742

N = 5, bound = 10, max only
   a = [01,10,20,32,43]   b = [00,12,24,34,42]   c = [00,11,24,33,42]
   a = [01,10,20,32,43]   b = [04,10,22,31,40]   c = [04,10,22,32,40]   d = [01,10,23,32,40]
   a = [01,10,20,32,43]   b = [04,13,22,33,44]
   a = [01,10,20,32,43]   b = [00,12,24,34,41]   c = [00,12,21,34,44]   d = [00,11,21,33,44]   e = [01,10,20,34,43]   f = [00,11,24,33,42]
   a = [01,10,20,32,43]   b = [04,13,21,30,41]   c = [01,10,24,33,44]   d = [01,10,24,33,42]   e = [01,10,23,32,43]   f = [01,10,23,34,43]   g = [03,14,21,30,41]
   a = [01,10,20,32,43]   b = [04,13,21,30,41]   c = [00,11,24,33,44]   d = [01,10,20,34,43]   e = [01,10,24,33,44]   f = [01,10,23,32,43]   g = [01,10,23,34,43]   h = [03,14,21,30,41]
   a = [00,10,20,33,44]   b = [00,12,23,33,44]   c = [01,10,24,34,43]   d = [04,14,24,33,40]   e = [01,10,20,34,43]   f = [01,10,21,34,43]   g = [00,10,23,33,44]   h = [00,11,23,33,44]   i = [00,10,21,33,44]   j = [00,12,20,33,44]   k = [00,10,22,33,44]   l = [00,11,20,33,44]   m = [00,11,21,33,44]   n = [00,12,22,33,44]   o = [00,12,21,33,44]
   a = [00,10,20,33,44]   b = [03,11,23,34,40]   c = [00,10,21,33,44]   d = [03,11,23,34,42]   e = [02,11,22,34,43]   f = [02,11,20,34,43]   g = [00,12,21,33,44]   h = [00,12,20,33,44]   i = [04,14,24,33,40]   j = [00,10,22,33,44]   k = [00,11,20,33,44]   l = [00,11,20,34,43]   m = [00,11,22,34,43]
   a = [00,10,20,33,44]   b = [03,11,23,34,40]   c = [00,10,21,33,44]   d = [03,11,23,34,42]   e = [04,11,24,33,40]   f = [00,10,20,34,43]   g = [00,12,20,34,43]   h = [00,10,22,34,43]   i = [00,12,21,33,44]   j = [00,12,20,33,44]   k = [00,10,22,33,44]   l = [00,11,20,33,44]   m = [00,11,20,34,43]   n = [00,11,22,34,43]
   a = [00,10,20,33,44]   b = [03,11,23,34,40]   c = [00,10,21,33,44]   d = [03,11,23,32,44]   e = [00,12,21,33,44]   f = [03,11,23,30,44]   g = [00,12,20,33,44]   h = [04,14,24,33,40]   i = [00,10,22,33,44]   j = [00,11,20,33,44]   k = [00,11,20,34,43]   l = [00,11,22,34,43]
   a = [00,10,20,33,44]   b = [03,11,23,34,40]   c = [00,10,21,33,44]   d = [02,10,20,34,43]   e = [02,11,20,34,43]   f = [00,12,21,33,44]   g = [00,12,20,33,44]   h = [00,12,20,34,43]   i = [03,13,23,30,44]   j = [04,14,24,30,43]   k = [04,14,24,33,40]   l = [00,10,22,33,44]   m = [00,11,20,33,44]   n = [00,11,20,34,43]   o = [00,12,22,33,44]   p = [00,11,22,34,43]
   a = [00,10,20,33,44]   b = [03,11,23,34,40]   c = [00,10,21,33,44]   d = [02,10,20,34,43]   e = [00,11,21,33,44]   f = [00,12,22,34,43]   g = [00,12,21,33,44]   h = [00,12,20,33,44]   i = [00,12,20,34,43]   j = [03,13,23,30,44]   k = [04,14,24,30,43]   l = [04,14,24,33,40]   m = [00,10,22,33,44]   n = [00,11,20,33,44]   o = [00,11,20,34,43]   p = [00,12,22,33,44]   q = [00,11,22,34,43]
   a = [00,10,20,33,44]   b = [03,10,23,32,44]   c = [00,10,21,33,44]   d = [04,14,24,30,43]   e = [04,14,24,33,40]   f = [00,11,21,33,44]   g = [00,12,21,33,44]   h = [02,10,21,33,44]   i = [03,12,23,30,44]   j = [03,11,23,30,44]   k = [00,12,20,33,44]   l = [02,10,22,33,44]   m = [03,13,23,30,44]   n = [00,10,22,33,44]   o = [00,11,20,33,44]   p = [00,12,22,33,44]   q = [02,10,20,33,44]   r = [02,12,20,33,44]   s = [02,11,20,33,44]
   a = [00,10,20,33,44]   b = [03,10,23,32,44]   c = [00,10,21,33,44]   d = [04,14,24,30,43]   e = [02,12,21,33,44]   f = [03,11,23,32,44]   g = [02,11,22,33,44]   h = [04,14,24,33,40]   i = [00,12,21,33,44]   j = [02,10,21,33,44]   k = [03,12,23,30,44]   l = [03,11,23,30,44]   m = [00,12,20,33,44]   n = [02,10,22,33,44]   o = [03,13,23,30,44]   p = [00,10,22,33,44]   q = [00,11,20,33,44]   r = [00,12,22,33,44]   s = [02,10,20,33,44]   t = [02,12,20,33,44]   u = [02,11,20,33,44]
   a = [00,10,20,33,44]   b = [03,12,23,30,44]   c = [02,12,21,33,44]   d = [00,11,22,34,43]   e = [04,14,24,30,43]   f = [04,14,24,33,40]   g = [00,10,22,34,43]   h = [02,10,21,33,44]   i = [00,10,21,33,44]   j = [00,12,21,33,44]   k = [00,12,20,33,44]   l = [03,13,23,30,44]   m = [00,10,22,33,44]   n = [00,11,20,33,44]   o = [00,12,22,33,44]   p = [02,10,20,33,44]   q = [02,12,20,33,44]   r = [02,11,20,33,44]
   a = [00,10,20,33,44]   b = [03,12,23,34,40]   c = [00,10,21,34,43]   d = [04,11,24,33,42]   e = [00,12,20,33,44]   f = [00,12,21,34,43]   g = [04,11,24,33,40]   h = [00,10,20,34,43]   i = [00,12,20,34,43]   j = [00,10,22,33,44]   k = [00,11,20,33,44]
   a = [00,10,20,33,44]   b = [03,11,23,30,44]   c = [01,11,20,33,44]   d = [04,14,24,33,42]   e = [01,12,22,33,44]   f = [01,10,20,33,44]   g = [01,11,22,33,44]   h = [01,10,22,33,44]   i = [01,12,20,33,44]   j = [03,11,23,32,44]   k = [00,12,20,33,44]   l = [02,10,22,33,44]   m = [02,12,22,33,44]   n = [00,10,22,33,44]   o = [00,11,20,33,44]   p = [00,12,22,33,44]   q = [02,10,20,33,44]   r = [02,11,22,33,44]   s = [02,12,20,33,44]   t = [02,11,20,33,44]
   a = [00,10,20,33,44]   b = [03,11,23,32,44]   c = [02,12,21,34,43]   d = [00,12,21,34,43]   e = [02,11,22,34,43]   f = [00,11,22,34,43]   g = [00,12,20,33,44]   h = [04,14,24,33,40]   i = [00,10,22,33,44]   j = [00,11,20,33,44]
   a = [00,10,21,33,44]   b = [03,10,23,34,42]   c = [02,10,20,33,44]   d = [02,10,20,34,43]   e = [02,12,20,34,43]   f = [02,10,21,33,44]   g = [02,11,20,33,44]   h = [00,10,22,33,44]   i = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,10,20,34,42]   c = [04,10,20,32,43]   d = [04,12,22,30,43]   e = [04,11,22,30,43]   f = [03,10,20,32,44]   g = [04,10,20,33,42]   h = [03,12,22,30,44]   i = [04,14,22,30,43]   j = [03,11,22,30,44]   k = [03,13,22,30,44]   l = [04,14,22,33,40]   m = [02,10,20,33,44]   n = [03,12,22,34,40]   o = [03,11,22,34,40]   p = [03,13,22,34,40]   q = [04,12,22,33,40]   r = [04,11,22,33,40]   s = [00,10,21,34,43]   t = [00,10,22,34,43]   u = [00,11,21,34,43]   v = [00,12,22,34,43]   w = [02,10,20,34,43]   x = [00,11,22,34,43]   y = [00,12,21,34,43]   z = [00,10,22,33,44]   aa = [00,11,21,33,44]   ab = [00,12,22,33,44]   ac = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,10,20,34,42]   c = [04,10,20,32,43]   d = [01,10,20,33,44]   e = [01,10,20,34,43]   f = [04,12,22,30,43]   g = [03,10,20,32,44]   h = [04,10,20,33,42]   i = [03,12,22,30,44]   j = [04,14,22,30,43]   k = [03,13,22,30,44]   l = [04,14,22,33,40]   m = [02,10,20,33,44]   n = [03,12,22,34,40]   o = [03,13,22,34,40]   p = [04,12,22,33,40]   q = [00,10,21,34,43]   r = [00,10,22,34,43]   s = [00,11,21,34,43]   t = [00,12,22,34,43]   u = [02,10,20,34,43]   v = [00,11,22,34,43]   w = [00,12,21,34,43]   x = [00,10,22,33,44]   y = [00,11,21,33,44]   z = [00,12,22,33,44]   aa = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,10,23,34,41]   c = [03,12,23,34,41]   d = [00,12,21,33,44]   e = [00,11,20,33,44]
   a = [00,10,21,33,44]   b = [03,11,23,34,42]   c = [02,10,22,33,44]   d = [02,10,22,34,43]   e = [02,12,20,33,44]   f = [02,12,21,33,44]   g = [02,12,21,34,43]   h = [01,10,22,33,44]   i = [01,12,20,33,44]   j = [00,12,20,33,44]   k = [00,12,20,34,43]   l = [00,10,22,33,44]   m = [00,10,22,34,43]   n = [02,12,20,34,43]   o = [01,10,22,34,43]   p = [01,12,20,34,43]   q = [04,11,24,32,43]   r = [03,11,23,32,44]   s = [04,11,24,33,42]   t = [00,10,21,34,43]   u = [02,11,22,33,44]   v = [00,12,21,34,43]   w = [02,10,21,33,44]   x = [02,10,21,34,43]   y = [02,11,20,33,44]   z = [02,11,20,34,43]   aa = [02,11,22,34,43]   ab = [00,11,20,33,44]   ac = [00,11,20,34,43]   ad = [00,11,22,34,43]   ae = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,11,23,34,42]   c = [02,12,21,33,44]   d = [01,10,22,34,43]   e = [03,12,23,34,41]   f = [04,11,24,33,42]   g = [01,10,22,33,44]   h = [01,12,20,33,44]   i = [01,12,20,34,43]   j = [02,12,21,34,43]   k = [00,10,21,34,43]   l = [02,11,22,33,44]   m = [00,12,21,34,43]   n = [02,10,21,33,44]   o = [02,10,21,34,43]   p = [02,11,20,33,44]   q = [02,11,20,34,43]   r = [02,11,22,34,43]   s = [00,11,20,33,44]   t = [00,11,20,34,43]   u = [00,11,22,34,43]   v = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,12,23,34,40]   c = [02,10,20,33,44]   d = [02,10,20,34,43]   e = [00,11,21,34,43]   f = [00,11,21,33,44]   g = [04,12,24,30,43]   h = [03,11,23,34,40]   i = [04,11,24,30,43]   j = [03,12,23,30,44]   k = [04,12,24,33,40]   l = [03,11,23,30,44]   m = [04,11,24,33,40]   n = [00,10,21,34,43]   o = [00,12,20,33,44]   p = [00,11,20,33,44]   q = [00,12,21,34,43]   r = [00,12,22,33,44]   s = [00,12,20,34,43]   t = [00,10,22,33,44]   u = [00,10,22,34,43]   v = [00,11,20,34,43]   w = [00,12,22,34,43]   x = [00,11,22,34,43]   y = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [03,13,22,34,40]   c = [02,10,20,33,44]   d = [00,12,22,33,44]   e = [01,12,20,33,44]   f = [01,12,20,34,43]   g = [02,10,21,34,43]   h = [02,11,20,33,44]   i = [02,11,20,34,43]   j = [01,11,20,33,44]   k = [01,11,20,34,43]   l = [01,10,20,33,44]   m = [01,10,20,34,43]   n = [01,10,22,34,43]   o = [02,10,20,34,43]   p = [00,12,21,33,44]   q = [00,12,21,34,43]   r = [00,10,21,34,43]   s = [00,10,22,33,44]   t = [00,10,22,34,43]   u = [00,11,21,33,44]   v = [00,11,21,34,43]   w = [00,11,22,34,43]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [03,10,21,34,42]   d = [04,10,23,31,42]   e = [03,10,21,32,44]   f = [04,10,21,33,42]   g = [04,10,22,31,43]   h = [03,11,20,34,42]   i = [02,10,21,33,44]   j = [03,10,22,31,44]   k = [03,10,24,31,42]   l = [03,11,20,32,44]   m = [04,10,22,33,41]   n = [02,11,20,33,44]   o = [03,13,20,32,44]   p = [03,13,20,34,42]   q = [03,13,22,34,40]   r = [04,14,20,32,43]   s = [04,14,20,33,42]   t = [04,14,22,33,40]   u = [01,10,22,33,44]   v = [01,10,22,34,43]   w = [01,10,23,34,42]   x = [02,10,24,31,43]   y = [03,10,24,32,41]   z = [04,10,21,32,43]   aa = [02,10,23,31,44]   ab = [02,10,24,33,41]   ac = [03,10,22,34,41]   ad = [02,11,24,30,43]   ae = [03,11,24,32,40]   af = [04,11,20,32,43]   ag = [04,11,23,30,42]   ah = [02,10,21,34,43]   ai = [02,11,23,30,44]   aj = [02,11,24,33,40]   ak = [03,11,22,34,40]   al = [04,10,23,32,41]   am = [04,11,20,33,42]   an = [04,11,22,30,43]   ao = [02,11,20,34,43]   ap = [03,11,22,30,44]   aq = [03,11,24,30,42]   ar = [04,11,22,33,40]   as = [02,12,20,33,44]   at = [02,12,20,34,43]   au = [02,12,24,33,40]   av = [03,13,22,30,44]   aw = [03,13,24,32,40]   ax = [04,14,22,30,43]   ay = [01,10,23,32,44]   az = [01,10,24,32,43]   ba = [02,11,23,34,40]   bb = [04,11,23,32,40]   bc = [00,10,23,32,44]   bd = [00,10,24,32,43]   be = [02,12,23,30,44]   bf = [02,12,24,30,43]   bg = [03,13,24,30,42]   bh = [04,14,23,30,42]   bi = [00,11,22,34,43]   bj = [00,11,23,32,44]   bk = [00,11,23,34,42]   bl = [00,11,24,32,43]   bm = [01,10,24,33,42]   bn = [00,10,22,34,43]   bo = [00,10,23,34,42]   bp = [00,10,24,33,42]   bq = [04,14,23,32,40]   br = [00,11,24,33,42]   bs = [02,12,23,34,40]
   a = [00,10,22,33,44]   b = [02,13,24,31,40]   c = [00,12,23,32,44]   d = [03,12,20,32,44]   e = [00,12,24,33,42]   f = [00,14,22,33,44]   g = [02,10,24,33,40]   h = [02,14,20,33,44]   i = [04,10,22,33,40]   j = [04,12,20,33,42]   k = [00,13,24,33,42]   l = [02,13,24,33,40]   m = [04,13,20,33,42]   n = [04,13,22,33,40]   o = [04,12,20,32,43]   p = [02,12,20,33,44]   q = [00,12,24,32,43]   r = [02,11,24,33,40]   s = [04,11,20,33,42]   t = [00,13,22,33,44]   u = [02,13,20,33,44]   v = [02,11,20,33,44]   w = [04,11,22,33,40]   x = [00,11,24,33,42]
   a = [00,11,23,32,42]   b = [01,14,20,32,43]   c = [02,14,21,30,43]   d = [00,13,22,34,41]   e = [00,14,22,33,41]   f = [02,14,20,33,41]   g = [00,14,21,32,43]   h = [04,11,22,30,43]   i = [03,12,20,31,44]   j = [03,10,22,31,44]   k = [03,11,20,32,44]   l = [03,11,22,30,44]   m = [01,14,22,30,43]   n = [02,14,20,31,43]   o = [00,14,22,31,43]   p = [01,13,20,32,44]   q = [02,13,21,30,44]   r = [00,13,21,32,44]   s = [01,13,22,30,44]   t = [00,13,22,31,44]   u = [02,13,20,31,44]   v = [03,11,20,32,42]   w = [00,11,22,34,43]   x = [01,10,22,33,44]   y = [01,12,20,33,44]   z = [02,11,20,33,44]
nsol_test = 0 + 27 + 257 + 1160 + 2944 + 5810 + 9849 + 15227 + 21029 + 26958 + 32772 + 38076 + 42379 + 44889 + 45058 + 43628 + 40914 + 36476 + 30640 + 24430 + 18649 + 13708 + 9858 + 7035 + 5213 + 4096 + 3288 + 2683 + 2208 + 1835 + 1533 + 1304 + 1116 + 962 + 830 + 730 + 643 + 569 + 501 + 448 + 404 + 359 + 314 + 272 + 239 + 206 + 174 + 146 + 122 + 103 + 92 + 78 + 65 + 53 + 46 + 38 + 31 + 26 + 21 + 16 + 14 + 10 + 8 + 8 + 6 + 4 + 4 + 3 + 2 + 2 + 1 = 542599
nsol_found = 0 + 21 + 68 + 223 + 387 + 483 + 509 + 598 + 574 + 538 + 583 + 645 + 565 + 570 + 545 + 628 + 400 + 308 + 541 + 297 + 202 + 79 + 140 + 238 + 75 + 5 + 14 + 0 + 5 + 0 + 3 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 9245
nsol_bound = 0 + 6 + 17 + 77 + 162 + 257 + 290 + 335 + 344 + 331 + 383 + 408 + 488 + 446 + 454 + 308 + 345 + 186 + 264 + 253 + 156 + 68 + 64 + 230 + 62 + 5 + 9 + 0 + 4 + 0 + 3 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 5956
nsol_sym = 0 + 6 + 16 + 73 + 142 + 216 + 257 + 288 + 306 + 284 + 341 + 344 + 395 + 332 + 312 + 221 + 262 + 131 + 180 + 170 + 125 + 42 + 45 + 77 + 29 + 3 + 7 + 0 + 4 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 4610
nsol_all = 0 + 720 + 1920 + 8760 + 17040 + 25920 + 30720 + 34560 + 36420 + 34080 + 40440 + 41280 + 46740 + 39840 + 36540 + 26520 + 30600 + 15720 + 21000 + 20400 + 14460 + 5040 + 5040 + 9240 + 3000 + 360 + 510 + 0 + 360 + 0 + 60 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 20 = 547310
nsol_smin_sym = 0 + 6 + 7 = 13
nsol_smin_all = 0 + 720 + 840 = 1560
nsol_min_sym = 0 + 6 + 3 = 9
nsol_min_all = 0 + 720 + 360 = 1080
nsol_trans_sym = 0 + 6 + 16 + 73 + 142 + 216 + 255 + 287 + 305 + 283 + 340 + 342 + 395 + 332 + 310 + 221 + 262 + 131 + 180 + 170 + 124 + 42 + 45 + 77 + 29 + 3 + 7 + 0 + 4 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 4599
nsol_trans_all = 0 + 720 + 1920 + 8760 + 17040 + 25920 + 30480 + 34440 + 36300 + 33960 + 40320 + 41040 + 46740 + 39840 + 36300 + 26520 + 30600 + 15720 + 21000 + 20400 + 14340 + 5040 + 5040 + 9240 + 3000 + 360 + 510 + 0 + 360 + 0 + 60 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 20 = 545990
nsol_smin_trans_sym = 0 + 6 + 7 = 13
nsol_smin_trans_all = 0 + 720 + 840 = 1560
nsol_min_trans_sym = 0 + 6 + 3 = 9
nsol_min_trans_all = 0 + 720 + 360 = 1080
search calls = 1 + 25 + 2227 + 30925 + 128203 + 195404 + 177438 + 71814 + 11658 + 742 + 10 = 618447
syncing_pairs_calls = 4532995
sync_upper_bound_calls = 146491 + 2637307 = 2783798
time = 60.649865

N = 5, bound = 9, max only
   a = [00,10,21,32,44]   b = [04,11,21,34,43]   c = [03,11,20,33,44]   d = [03,11,21,33,44]   e = [00,11,21,33,44]   f = [00,11,23,33,44]   g = [00,12,21,30,44]   h = [00,13,21,31,44]   i = [00,13,22,31,44]   j = [03,10,21,32,44]
   a = [00,10,21,32,44]   b = [04,13,24,33,42]   c = [04,13,24,31,42]   d = [02,11,22,31,44]   e = [02,13,22,33,44]   f = [00,11,22,31,44]   g = [00,12,21,32,44]   h = [00,13,22,33,44]   i = [02,10,21,32,44]   j = [02,11,22,33,44]   k = [02,13,22,31,44]   l = [00,13,22,31,44]
   a = [00,10,21,32,44]   b = [04,13,24,33,42]   c = [00,10,23,32,44]   d = [00,12,23,32,44]   e = [02,10,23,30,44]   f = [02,13,20,33,44]   g = [02,11,20,33,44]   h = [02,11,22,31,44]   i = [02,13,22,33,44]   j = [00,11,22,31,44]   k = [00,12,21,32,44]   l = [00,13,22,33,44]   m = [02,11,22,33,44]   n = [02,13,22,31,44]   o = [00,13,22,31,44]
   a = [00,10,21,32,44]   b = [04,13,24,33,42]   c = [02,13,20,33,44]   d = [02,11,20,33,44]   e = [04,13,24,31,42]   f = [02,11,22,31,44]   g = [02,13,22,33,44]   h = [00,11,22,31,44]   i = [00,12,21,32,44]   j = [00,13,22,33,44]   k = [02,11,22,33,44]   l = [02,13,22,31,44]   m = [00,13,22,31,44]
   a = [00,10,21,32,44]   b = [04,11,22,34,43]   c = [00,11,22,30,44]   d = [03,11,22,33,44]   e = [00,12,21,33,44]   f = [00,13,21,32,44]   g = [03,10,21,32,44]   h = [03,11,22,30,44]
   a = [00,10,21,32,44]   b = [04,14,22,34,40]   c = [01,13,22,31,44]   d = [01,13,20,32,44]   e = [01,13,22,30,44]   f = [00,13,22,30,44]   g = [00,13,21,32,44]   h = [00,13,22,31,44]   i = [00,10,22,30,44]   j = [00,10,22,31,44]   k = [01,10,20,32,44]   l = [00,10,22,33,44]   m = [00,11,22,30,44]   n = [00,11,22,31,44]   o = [01,10,22,30,44]   p = [01,10,22,31,44]   q = [01,10,22,33,44]
   a = [00,10,21,32,44]   b = [04,14,22,34,40]   c = [00,13,22,30,44]   d = [01,10,20,32,44]   e = [00,13,22,32,44]   f = [00,13,22,33,44]   g = [00,11,21,32,44]   h = [00,10,22,32,44]   i = [00,11,22,31,44]   j = [00,11,22,32,44]   k = [00,13,21,32,44]   l = [00,13,22,31,44]   m = [00,10,22,30,44]   n = [00,10,22,31,44]   o = [00,10,22,33,44]   p = [00,11,22,30,44]
   a = [00,10,21,32,44]   b = [04,14,22,34,40]   c = [00,13,22,30,44]   d = [01,10,20,32,44]   e = [00,13,22,33,44]   f = [01,10,22,30,44]   g = [01,10,22,31,44]   h = [01,10,22,33,44]   i = [00,11,22,31,44]   j = [00,13,22,31,44]   k = [00,10,22,30,44]   l = [00,10,22,31,44]   m = [00,10,22,33,44]   n = [00,11,22,30,44]
   a = [00,10,21,32,44]   b = [04,14,22,34,40]   c = [00,13,22,30,44]   d = [01,10,20,32,44]   e = [00,10,22,32,44]   f = [01,10,23,32,44]   g = [00,13,22,31,44]   h = [00,10,22,30,44]   i = [00,10,22,31,44]   j = [00,10,22,33,44]   k = [00,11,22,30,44]
   a = [01,10,20,32,43]   b = [00,12,24,34,42]   c = [00,14,22,32,44]   d = [00,12,22,34,44]   e = [00,11,24,33,42]
   a = [01,10,20,32,43]   b = [00,12,24,34,42]   c = [00,12,21,34,42]   d = [01,10,20,33,43]   e = [00,11,21,33,42]   f = [00,11,22,33,41]   g = [00,11,24,33,42]
   a = [01,10,20,32,43]   b = [00,14,22,32,44]   c = [04,10,22,31,40]   d = [04,10,22,32,40]   e = [01,10,23,32,40]   f = [00,11,24,33,42]
   a = [01,10,20,32,43]   b = [02,10,23,34,42]   c = [00,11,22,34,43]   d = [02,10,23,34,41]
   a = [01,10,20,32,43]   b = [02,13,24,33,42]   c = [04,13,22,33,44]
   a = [01,10,20,32,43]   b = [04,13,21,30,41]   c = [04,13,21,30,42]   d = [00,11,21,34,43]   e = [03,14,22,30,41]   f = [01,10,24,33,44]   g = [01,10,24,33,42]   h = [01,10,23,34,43]   i = [03,14,21,30,41]
   a = [00,10,20,33,44]   b = [03,10,24,31,44]   c = [04,14,20,33,40]   d = [04,14,21,33,40]   e = [04,14,23,33,40]   f = [04,14,22,33,40]   g = [04,14,24,33,40]   h = [03,10,20,31,44]   i = [03,10,21,31,44]   j = [03,10,23,31,44]   k = [03,10,22,31,44]   l = [03,11,20,30,44]   m = [03,11,21,30,44]   n = [03,11,24,30,44]   o = [03,11,22,30,44]   p = [00,10,23,33,44]   q = [00,10,24,33,44]   r = [00,11,23,33,44]   s = [00,11,24,33,44]   t = [01,10,23,33,44]   u = [01,10,24,33,44]   v = [03,11,23,30,44]   w = [00,10,21,33,44]   x = [01,11,20,33,44]   y = [00,10,22,33,44]   z = [00,11,20,33,44]   aa = [00,11,21,33,44]   ab = [01,10,20,33,44]   ac = [01,10,21,33,44]   ad = [01,10,22,33,44]
   a = [00,10,20,33,44]   b = [03,10,20,31,44]   c = [04,14,24,33,40]   d = [03,10,20,32,44]   e = [03,10,21,32,44]   f = [03,11,20,32,44]   g = [03,12,20,31,44]   h = [03,12,22,30,44]   i = [03,12,21,30,44]   j = [00,12,20,33,44]   k = [02,10,22,33,44]   l = [00,12,22,33,44]   m = [02,10,20,33,44]   n = [02,12,20,33,44]   o = [00,12,21,33,44]   p = [01,12,20,33,44]   q = [02,10,21,33,44]   r = [02,11,20,33,44]   s = [03,10,22,31,44]   t = [03,11,21,30,44]   u = [03,11,22,30,44]   v = [00,10,21,33,44]   w = [01,11,20,33,44]   x = [00,10,22,33,44]   y = [00,11,20,33,44]   z = [00,11,21,33,44]   aa = [01,10,20,33,44]   ab = [01,10,21,33,44]   ac = [01,10,22,33,44]
   a = [00,10,20,33,44]   b = [03,10,20,31,44]   c = [04,14,24,33,40]   d = [03,12,20,31,44]   e = [03,12,20,30,44]   f = [03,12,22,30,44]   g = [03,12,21,30,44]   h = [00,12,20,33,44]   i = [00,12,22,33,44]   j = [00,12,21,33,44]   k = [01,12,20,33,44]   l = [03,10,21,31,44]   m = [03,10,22,31,44]   n = [03,11,20,30,44]   o = [03,11,21,30,44]   p = [03,11,22,30,44]   q = [00,10,21,33,44]   r = [01,11,20,33,44]   s = [00,10,22,33,44]   t = [00,11,20,33,44]   u = [00,11,21,33,44]   v = [01,10,20,33,44]   w = [01,10,21,33,44]   x = [01,10,22,33,44]
   a = [00,10,20,33,44]   b = [03,10,20,31,44]   c = [04,14,24,33,40]   d = [03,12,20,31,44]   e = [02,10,22,33,44]   f = [02,10,20,33,44]   g = [02,12,20,33,44]   h = [02,10,21,33,44]   i = [02,11,20,33,44]   j = [03,10,23,31,44]   k = [03,11,23,30,44]   l = [00,12,20,33,44]   m = [00,12,22,33,44]   n = [00,12,21,33,44]   o = [01,12,20,33,44]   p = [03,10,22,31,44]   q = [03,11,21,30,44]   r = [00,10,21,33,44]   s = [01,11,20,33,44]   t = [00,10,22,33,44]   u = [00,11,20,33,44]   v = [00,11,21,33,44]   w = [01,10,20,33,44]   x = [01,10,21,33,44]   y = [01,10,22,33,44]
   a = [00,10,20,33,44]   b = [03,10,20,31,44]   c = [04,14,24,33,40]   d = [03,12,20,31,44]   e = [03,10,23,31,44]   f = [00,10,23,33,44]   g = [00,11,23,33,44]   h = [01,10,23,33,44]   i = [03,11,23,30,44]   j = [03,10,21,31,44]   k = [03,10,22,31,44]   l = [03,11,20,30,44]   m = [03,11,21,30,44]   n = [03,11,22,30,44]   o = [00,10,21,33,44]   p = [01,11,20,33,44]   q = [00,10,22,33,44]   r = [00,11,20,33,44]   s = [00,11,21,33,44]   t = [01,10,20,33,44]   u = [01,10,21,33,44]   v = [01,10,22,33,44]
   a = [00,10,20,33,44]   b = [03,10,20,31,44]   c = [04,14,24,33,40]   d = [03,12,20,31,44]   e = [03,10,23,31,44]   f = [00,12,20,33,44]   g = [00,12,22,33,44]   h = [00,12,21,33,44]   i = [01,12,20,33,44]   j = [03,11,23,30,44]   k = [03,10,21,31,44]   l = [03,10,22,31,44]   m = [03,11,20,30,44]   n = [03,11,21,30,44]   o = [03,11,22,30,44]   p = [00,10,21,33,44]   q = [01,11,20,33,44]   r = [00,10,22,33,44]   s = [00,11,20,33,44]   t = [00,11,21,33,44]   u = [01,10,20,33,44]   v = [01,10,21,33,44]   w = [01,10,22,33,44]
   a = [00,10,20,33,44]   b = [03,10,23,31,44]   c = [04,14,24,33,40]   d = [04,14,24,33,42]   e = [03,12,23,31,44]   f = [03,11,23,30,44]   g = [03,11,23,32,44]   h = [00,10,21,33,44]   i = [00,12,20,33,44]   j = [01,11,20,33,44]   k = [01,12,22,33,44]   l = [02,10,22,33,44]   m = [02,11,21,33,44]   n = [02,12,22,33,44]   o = [00,10,22,33,44]   p = [00,11,20,33,44]   q = [00,11,21,33,44]   r = [00,12,22,33,44]   s = [01,10,20,33,44]   t = [01,10,21,33,44]   u = [01,11,22,33,44]   v = [01,12,21,33,44]   w = [02,10,20,33,44]   x = [02,11,22,33,44]   y = [02,12,20,33,44]   z = [02,12,21,33,44]   aa = [00,12,21,33,44]   ab = [01,10,22,33,44]   ac = [01,12,20,33,44]   ad = [02,10,21,33,44]   ae = [02,11,20,33,44]
   a = [00,10,20,33,44]   b = [03,12,23,31,44]   c = [04,14,24,33,40]   d = [00,10,23,33,44]   e = [03,13,20,30,44]   f = [03,13,20,31,44]   g = [03,13,21,30,44]   h = [00,11,23,33,44]   i = [01,10,23,33,44]   j = [03,13,22,30,44]   k = [03,13,22,31,44]   l = [00,10,21,33,44]   m = [01,11,20,33,44]   n = [00,10,22,33,44]   o = [00,11,20,33,44]   p = [00,11,21,33,44]   q = [01,10,20,33,44]   r = [01,10,21,33,44]   s = [01,11,22,33,44]   t = [01,10,22,33,44]
   a = [00,10,20,33,44]   b = [03,12,23,31,44]   c = [04,14,24,33,40]   d = [03,13,20,30,44]   e = [00,12,20,33,44]   f = [01,12,21,33,44]   g = [00,12,21,33,44]   h = [01,12,20,33,44]   i = [03,13,20,31,44]   j = [03,13,21,30,44]   k = [03,13,22,30,44]   l = [03,13,22,31,44]   m = [00,10,21,33,44]   n = [01,11,20,33,44]   o = [00,10,22,33,44]   p = [00,11,20,33,44]   q = [00,11,21,33,44]   r = [01,10,20,33,44]   s = [01,10,21,33,44]   t = [01,11,22,33,44]   u = [01,10,22,33,44]
   a = [00,10,20,33,44]   b = [03,10,21,32,44]   c = [04,10,24,30,43]   d = [04,12,24,30,43]   e = [04,12,24,33,40]   f = [04,13,24,33,40]   g = [04,11,24,33,40]   h = [04,14,24,33,40]   i = [03,10,21,30,44]   j = [03,12,21,30,44]   k = [00,13,20,33,44]   l = [03,10,23,30,44]   m = [03,10,23,32,44]   n = [03,12,23,30,44]   o = [00,13,22,33,44]   p = [00,12,20,33,44]   q = [00,10,22,33,44]   r = [00,11,20,33,44]
   a = [00,10,20,33,44]   b = [03,10,21,32,44]   c = [04,10,24,30,43]   d = [02,13,20,33,44]   e = [04,12,24,30,43]   f = [02,10,22,33,44]   g = [02,10,20,33,44]   h = [02,12,20,33,44]   i = [02,11,20,33,44]   j = [04,13,24,33,40]   k = [04,14,24,33,40]   l = [00,13,20,33,44]   m = [03,10,23,30,44]   n = [03,10,23,32,44]   o = [03,12,23,30,44]   p = [00,13,22,33,44]   q = [00,12,20,33,44]   r = [00,10,22,33,44]   s = [00,11,20,33,44]
   a = [00,10,20,33,44]   b = [00,12,23,33,44]   c = [01,10,24,34,43]   d = [04,14,24,30,43]   e = [04,14,24,33,40]   f = [01,11,20,34,43]   g = [01,10,20,34,43]   h = [01,10,21,34,43]   i = [01,10,22,34,43]   j = [00,10,21,34,43]   k = [00,10,22,34,43]   l = [00,11,21,34,43]   m = [00,11,22,34,43]   n = [00,11,24,34,43]   o = [00,11,20,34,43]   p = [00,10,23,33,44]   q = [00,10,24,34,43]   r = [00,11,23,33,44]   s = [00,10,20,34,43]   t = [00,10,21,33,44]   u = [00,12,20,33,44]   v = [00,10,22,33,44]   w = [00,11,20,33,44]   x = [00,11,21,33,44]   y = [00,12,22,33,44]   z = [00,12,21,33,44]
   a = [00,10,20,33,44]   b = [00,12,23,33,44]   c = [00,10,21,34,43]   d = [01,10,23,33,44]   e = [03,13,23,30,44]   f = [03,13,23,34,40]   g = [01,11,20,33,44]   h = [01,10,20,33,44]   i = [01,10,21,33,44]   j = [01,10,22,33,44]   k = [01,12,20,33,44]   l = [00,10,22,34,43]   m = [00,11,21,34,43]   n = [00,11,22,34,43]   o = [00,11,24,34,43]   p = [00,11,20,34,43]   q = [00,10,23,33,44]   r = [00,10,24,34,43]   s = [00,11,23,33,44]   t = [00,10,20,34,43]   u = [00,10,21,33,44]   v = [00,12,20,33,44]   w = [00,10,22,33,44]   x = [00,11,20,33,44]   y = [00,11,21,33,44]   z = [00,12,22,33,44]   aa = [00,12,21,33,44]
   a = [00,10,20,33,44]   b = [03,11,23,34,40]   c = [02,10,21,33,44]   d = [03,11,23,34,42]   e = [04,11,24,32,43]   f = [03,11,23,32,44]   g = [04,11,24,33,42]   h = [02,11,22,33,44]   i = [02,11,22,34,43]   j = [02,11,20,33,44]   k = [02,11,20,34,43]   l = [02,10,21,34,43]   m = [00,10,21,33,44]   n = [00,10,21,34,43]   o = [00,12,21,33,44]   p = [00,12,21,34,43]   q = [04,11,24,30,43]   r = [03,11,23,30,44]   s = [04,11,24,33,40]   t = [00,10,20,34,43]   u = [00,12,20,33,44]   v = [00,12,20,34,43]   w = [02,10,22,33,44]   x = [02,10,22,34,43]   y = [03,13,23,30,44]   z = [03,13,23,34,40]   aa = [04,14,24,30,43]   ab = [04,14,24,33,40]   ac = [00,10,22,33,44]   ad = [00,10,22,34,43]   ae = [00,11,20,33,44]   af = [00,11,20,34,43]   ag = [02,10,20,33,44]   ah = [02,10,20,34,43]   ai = [00,11,22,34,43]
   a = [00,10,20,33,44]   b = [03,11,23,34,40]   c = [02,10,21,33,44]   d = [03,11,23,34,42]   e = [03,10,23,34,42]   f = [02,11,22,34,43]   g = [04,11,24,33,40]   h = [02,10,22,34,43]   i = [03,12,23,34,40]   j = [00,12,22,34,43]   k = [02,11,20,33,44]   l = [02,11,20,34,43]   m = [00,10,21,33,44]   n = [00,12,21,33,44]   o = [00,10,20,34,43]   p = [00,12,20,33,44]   q = [00,12,20,34,43]   r = [03,13,23,30,44]   s = [03,13,23,34,40]   t = [04,14,24,30,43]   u = [04,14,24,33,40]   v = [00,10,22,33,44]   w = [00,10,22,34,43]   x = [00,11,20,33,44]   y = [00,11,20,34,43]   z = [02,10,20,33,44]   aa = [02,10,20,34,43]   ab = [00,11,22,34,43]
   a = [00,10,20,33,44]   b = [03,11,23,34,40]   c = [02,10,21,33,44]   d = [03,11,23,34,42]   e = [04,10,24,33,42]   f = [04,12,24,30,43]   g = [04,12,24,33,40]   h = [04,11,24,33,42]   i = [02,11,20,33,44]   j = [02,11,20,34,43]   k = [02,10,21,34,43]   l = [00,10,21,33,44]   m = [00,10,21,34,43]   n = [00,12,21,33,44]   o = [00,12,21,34,43]   p = [04,11,24,30,43]   q = [03,11,23,30,44]   r = [04,11,24,33,40]   s = [00,10,20,34,43]   t = [00,12,20,33,44]   u = [00,12,20,34,43]   v = [03,13,23,30,44]   w = [03,13,23,34,40]   x = [04,14,24,30,43]   y = [04,14,24,33,40]   z = [00,10,22,33,44]   aa = [00,10,22,34,43]   ab = [00,11,20,33,44]   ac = [00,11,20,34,43]   ad = [02,10,20,33,44]   ae = [02,10,20,34,43]   af = [00,11,22,34,43]
   a = [00,10,20,33,44]   b = [03,11,23,34,40]   c = [02,10,21,33,44]   d = [03,12,23,30,44]   e = [03,12,23,34,40]   f = [04,12,24,30,43]   g = [04,12,24,33,40]   h = [02,11,20,33,44]   i = [02,11,20,34,43]   j = [02,10,21,34,43]   k = [00,10,21,33,44]   l = [00,10,21,34,43]   m = [00,12,21,33,44]   n = [00,12,21,34,43]   o = [04,11,24,30,43]   p = [03,11,23,30,44]   q = [04,11,24,33,40]   r = [00,10,20,34,43]   s = [00,12,20,33,44]   t = [00,12,20,34,43]   u = [03,13,23,30,44]   v = [03,13,23,34,40]   w = [04,14,24,30,43]   x = [04,14,24,33,40]   y = [00,10,22,33,44]   z = [00,10,22,34,43]   aa = [00,11,20,33,44]   ab = [00,11,20,34,43]   ac = [00,12,22,33,44]   ad = [00,12,22,34,43]   ae = [02,10,20,33,44]   af = [02,10,20,34,43]   ag = [00,11,22,34,43]
   a = [01,12,20,30,41]   b = [04,13,21,34,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [03,12,20,34,41]   d = [04,12,20,33,41]   e = [04,10,23,31,42]   f = [04,10,21,33,42]   g = [04,10,22,31,43]   h = [02,10,21,33,44]   i = [03,10,22,31,44]   j = [03,10,24,31,42]   k = [04,10,22,33,41]   l = [03,12,20,31,44]   m = [03,12,21,30,44]   n = [01,10,22,33,44]   o = [02,10,24,31,43]   p = [04,10,21,32,43]   q = [02,10,23,31,44]   r = [02,11,24,30,43]   s = [04,11,23,30,42]   t = [02,10,21,34,43]   u = [02,11,23,30,44]   v = [04,10,23,32,41]   w = [04,11,22,30,43]   x = [03,11,22,30,44]   y = [03,11,24,30,42]   z = [00,10,22,34,43]   aa = [04,12,20,31,43]   ab = [04,12,21,33,40]   ac = [04,12,21,30,43]   ad = [01,10,22,34,43]   ae = [03,10,24,32,41]   af = [02,10,24,33,41]   ag = [03,11,24,32,40]   ah = [02,11,24,33,40]   ai = [04,11,22,33,40]   aj = [01,10,24,32,43]   ak = [04,11,23,32,40]   al = [01,10,24,33,42]   am = [03,10,21,34,42]   an = [03,10,21,32,44]   ao = [03,11,20,34,42]   ap = [03,11,20,32,44]   aq = [02,11,20,33,44]   ar = [04,11,20,32,43]   as = [04,11,20,33,42]   at = [02,11,20,34,43]   au = [01,10,23,32,44]   av = [03,12,21,34,40]   aw = [01,10,23,34,42]   ax = [03,10,22,34,41]   ay = [03,11,22,34,40]   az = [02,11,23,34,40]   ba = [00,11,22,34,43]   bb = [00,11,23,32,44]   bc = [00,11,23,34,42]   bd = [00,11,24,32,43]   be = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [03,12,20,34,41]   d = [04,12,20,33,41]   e = [04,10,23,31,42]   f = [03,13,22,34,40]   g = [03,13,22,30,44]   h = [03,13,24,32,40]   i = [00,10,24,32,43]   j = [03,13,24,30,42]   k = [00,10,24,33,42]   l = [04,10,21,33,42]   m = [04,10,22,31,43]   n = [02,10,21,33,44]   o = [03,10,22,31,44]   p = [03,10,24,31,42]   q = [04,10,22,33,41]   r = [01,10,22,33,44]   s = [02,10,24,31,43]   t = [04,10,21,32,43]   u = [02,10,23,31,44]   v = [02,11,24,30,43]   w = [04,11,23,30,42]   x = [02,10,21,34,43]   y = [02,11,23,30,44]   z = [04,10,23,32,41]   aa = [04,11,22,30,43]   ab = [03,11,22,30,44]   ac = [03,11,24,30,42]   ad = [00,10,22,34,43]   ae = [04,12,21,33,40]   af = [01,10,22,34,43]   ag = [03,10,24,32,41]   ah = [02,10,24,33,41]   ai = [03,11,24,32,40]   aj = [02,11,24,33,40]   ak = [04,11,22,33,40]   al = [01,10,24,32,43]   am = [04,11,23,32,40]   an = [01,10,24,33,42]   ao = [03,10,21,34,42]   ap = [03,10,21,32,44]   aq = [03,11,20,34,42]   ar = [03,11,20,32,44]   as = [02,11,20,33,44]   at = [04,11,20,32,43]   au = [04,11,20,33,42]   av = [02,11,20,34,43]   aw = [01,10,23,32,44]   ax = [03,12,21,34,40]   ay = [01,10,23,34,42]   az = [03,10,22,34,41]   ba = [03,11,22,34,40]   bb = [02,11,23,34,40]   bc = [00,11,22,34,43]   bd = [00,11,23,32,44]   be = [00,11,23,34,42]   bf = [00,11,24,32,43]   bg = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [03,14,21,32,40]   d = [00,14,22,33,41]   e = [00,14,23,32,41]   f = [01,14,22,33,40]   g = [01,14,23,32,40]   h = [04,10,22,33,40]   i = [04,10,23,32,40]   j = [04,12,20,33,42]   k = [04,12,23,30,42]   l = [04,13,20,32,43]   m = [04,13,22,30,43]   n = [02,14,23,31,40]   o = [02,14,23,30,41]   p = [03,10,21,32,44]   q = [02,10,21,33,44]   r = [03,10,22,31,44]   s = [03,11,20,32,44]   t = [04,10,22,33,41]   u = [02,11,20,33,44]   v = [03,14,22,30,41]   w = [03,14,22,31,40]   x = [03,13,20,32,44]   y = [01,10,22,33,44]   z = [02,10,23,31,44]   aa = [04,11,20,32,43]   ab = [04,11,23,30,42]   ac = [02,11,23,30,44]   ad = [04,10,23,32,41]   ae = [04,11,20,33,42]   af = [04,11,22,30,43]   ag = [03,11,22,30,44]   ah = [02,12,20,33,44]   ai = [03,13,22,30,44]   aj = [01,10,23,32,44]   ak = [00,10,23,32,44]   al = [02,12,23,30,44]   am = [03,14,20,32,41]   an = [02,14,20,33,41]   ao = [02,14,21,33,40]   ap = [03,10,24,32,41]   aq = [02,10,24,33,41]   ar = [03,10,22,34,41]   as = [03,11,24,32,40]   at = [02,11,24,33,40]   au = [03,11,22,34,40]   av = [04,11,22,33,40]   aw = [02,11,23,34,40]   ax = [04,11,23,32,40]   ay = [00,11,22,34,43]   az = [00,11,23,32,44]   ba = [00,11,23,34,42]   bb = [00,11,24,32,43]   bc = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [03,14,21,32,40]   d = [04,10,22,33,40]   e = [03,11,20,34,42]   f = [02,11,24,30,43]   g = [02,11,20,34,43]   h = [03,11,24,30,42]   i = [04,10,23,32,40]   j = [02,14,23,31,40]   k = [02,14,23,30,41]   l = [03,10,21,32,44]   m = [02,10,21,33,44]   n = [03,10,22,31,44]   o = [03,11,20,32,44]   p = [02,11,20,33,44]   q = [03,14,22,30,41]   r = [03,14,22,31,40]   s = [02,10,23,31,44]   t = [04,11,20,32,43]   u = [04,11,23,30,42]   v = [02,11,23,30,44]   w = [04,11,20,33,42]   x = [04,11,22,30,43]   y = [03,11,22,30,44]   z = [00,10,23,32,44]   aa = [03,14,20,32,41]   ab = [02,14,20,33,41]   ac = [02,14,21,33,40]   ad = [03,10,24,32,41]   ae = [02,10,24,33,41]   af = [03,10,22,34,41]   ag = [03,11,24,32,40]   ah = [02,11,24,33,40]   ai = [03,11,22,34,40]   aj = [04,11,22,33,40]   ak = [02,11,23,34,40]   al = [04,11,23,32,40]   am = [00,11,22,34,43]   an = [00,11,23,32,44]   ao = [00,11,23,34,42]   ap = [00,11,24,32,43]   aq = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [04,12,20,31,43]   d = [00,12,21,33,44]   e = [01,12,20,33,44]   f = [01,12,20,34,43]   g = [03,10,21,32,44]   h = [00,12,21,34,43]   i = [02,10,21,33,44]   j = [03,11,20,32,44]   k = [02,11,20,33,44]   l = [03,13,22,34,40]   m = [04,14,22,33,40]   n = [01,10,22,33,44]   o = [01,10,22,34,43]   p = [04,10,21,32,43]   q = [02,10,23,31,44]   r = [02,11,24,30,43]   s = [04,11,20,32,43]   t = [02,10,21,34,43]   u = [02,11,23,30,44]   v = [02,11,20,34,43]   w = [03,13,22,30,44]   x = [04,14,22,30,43]   y = [01,10,23,32,44]   z = [00,10,22,34,43]   aa = [04,12,21,30,43]   ab = [04,10,22,31,43]   ac = [03,10,22,31,44]   ad = [03,12,20,31,44]   ae = [03,12,21,30,44]   af = [01,10,23,34,42]   ag = [02,11,24,33,40]   ah = [04,11,22,30,43]   ai = [03,11,22,30,44]   aj = [02,11,23,34,40]   ak = [00,11,22,34,43]   al = [00,11,23,32,44]   am = [00,11,23,34,42]   an = [00,11,24,32,43]   ao = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [03,14,20,32,41]   d = [03,11,20,34,42]   e = [00,14,22,33,41]   f = [00,14,23,32,41]   g = [04,10,22,33,40]   h = [04,10,23,32,40]   i = [04,12,20,33,42]   j = [04,12,23,30,42]   k = [04,13,20,32,43]   l = [04,13,22,30,43]   m = [02,14,23,30,41]   n = [03,14,22,30,41]   o = [02,12,20,33,44]   p = [02,12,23,30,44]   q = [02,11,24,30,43]   r = [02,11,20,34,43]   s = [03,11,24,30,42]   t = [02,14,20,33,41]   u = [03,11,20,32,44]   v = [04,10,22,33,41]   w = [02,11,20,33,44]   x = [03,13,20,32,44]   y = [03,10,24,32,41]   z = [02,10,24,33,41]   aa = [03,10,22,34,41]   ab = [03,11,24,32,40]   ac = [04,11,20,32,43]   ad = [04,11,23,30,42]   ae = [02,11,23,30,44]   af = [02,11,24,33,40]   ag = [03,11,22,34,40]   ah = [04,10,23,32,41]   ai = [04,11,20,33,42]   aj = [04,11,22,30,43]   ak = [03,11,22,30,44]   al = [04,11,22,33,40]   am = [03,13,22,30,44]   an = [02,11,23,34,40]   ao = [04,11,23,32,40]   ap = [00,10,23,32,44]   aq = [00,11,22,34,43]   ar = [00,11,23,32,44]   as = [00,11,23,34,42]   at = [00,11,24,32,43]   au = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [00,12,21,33,44]   d = [04,10,23,31,42]   e = [04,12,21,30,43]   f = [03,10,21,32,44]   g = [02,10,21,33,44]   h = [03,11,20,32,44]   i = [02,11,20,33,44]   j = [03,12,21,30,44]   k = [04,10,21,32,43]   l = [02,10,23,31,44]   m = [02,11,24,30,43]   n = [03,11,24,32,40]   o = [04,11,20,32,43]   p = [04,11,23,30,42]   q = [02,10,21,34,43]   r = [02,11,23,30,44]   s = [04,10,23,32,41]   t = [04,11,22,30,43]   u = [02,11,20,34,43]   v = [03,11,22,30,44]   w = [03,11,24,30,42]   x = [04,11,23,32,40]   y = [00,12,21,34,43]   z = [03,13,22,34,40]   aa = [04,14,22,33,40]   ab = [01,10,23,34,42]   ac = [02,11,24,33,40]   ad = [03,13,22,30,44]   ae = [04,14,22,30,43]   af = [01,10,23,32,44]   ag = [02,11,23,34,40]   ah = [00,11,22,34,43]   ai = [00,11,23,32,44]   aj = [00,11,23,34,42]   ak = [00,11,24,32,43]   al = [00,10,22,34,43]   am = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [00,12,21,33,44]   d = [04,10,23,31,42]   e = [03,10,24,31,42]   f = [02,10,24,31,43]   g = [03,10,24,32,41]   h = [02,10,24,33,41]   i = [01,10,24,32,43]   j = [01,10,24,33,42]   k = [02,10,21,33,44]   l = [02,11,20,33,44]   m = [02,10,23,31,44]   n = [02,11,24,30,43]   o = [03,11,24,32,40]   p = [04,11,23,30,42]   q = [02,10,21,34,43]   r = [02,11,23,30,44]   s = [04,10,23,32,41]   t = [02,11,20,34,43]   u = [03,11,24,30,42]   v = [04,11,23,32,40]   w = [00,12,21,34,43]   x = [03,13,22,34,40]   y = [04,14,22,33,40]   z = [01,10,23,34,42]   aa = [02,11,24,33,40]   ab = [03,13,22,30,44]   ac = [04,14,22,30,43]   ad = [01,10,23,32,44]   ae = [02,11,23,34,40]   af = [00,11,22,34,43]   ag = [00,11,23,32,44]   ah = [00,11,23,34,42]   ai = [00,11,24,32,43]   aj = [00,10,22,34,43]   ak = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [00,12,21,33,44]   d = [02,10,21,33,44]   e = [02,10,24,31,43]   f = [02,12,21,33,44]   g = [02,12,21,34,43]   h = [03,13,21,32,44]   i = [03,13,21,34,42]   j = [04,14,21,32,43]   k = [04,14,21,33,42]   l = [03,13,20,32,44]   m = [03,13,20,34,42]   n = [04,14,20,32,43]   o = [04,14,20,33,42]   p = [02,12,20,33,44]   q = [02,12,20,34,43]   r = [01,12,20,33,44]   s = [01,12,20,34,43]   t = [01,10,22,33,44]   u = [01,10,22,34,43]   v = [02,10,24,33,41]   w = [01,10,24,32,43]   x = [01,10,24,33,42]   y = [02,11,20,33,44]   z = [02,10,23,31,44]   aa = [02,11,24,30,43]   ab = [02,10,21,34,43]   ac = [02,11,23,30,44]   ad = [02,11,20,34,43]   ae = [00,12,21,34,43]   af = [03,13,22,34,40]   ag = [04,14,22,33,40]   ah = [01,10,23,34,42]   ai = [02,11,24,33,40]   aj = [03,13,22,30,44]   ak = [04,14,22,30,43]   al = [01,10,23,32,44]   am = [02,11,23,34,40]   an = [00,11,22,34,43]   ao = [00,11,23,32,44]   ap = [00,11,23,34,42]   aq = [00,11,24,32,43]   ar = [00,10,22,34,43]   as = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,10,23,30,44]   d = [04,10,23,31,42]   e = [04,14,20,33,42]   f = [04,10,21,33,42]   g = [03,11,20,34,42]   h = [03,11,22,34,40]   i = [04,11,20,33,42]   j = [04,11,22,33,40]   k = [04,14,23,30,42]   l = [03,13,20,34,42]   m = [03,13,24,30,42]   n = [02,10,23,31,44]   o = [02,10,24,30,43]   p = [04,10,21,32,43]   q = [02,11,24,30,43]   r = [04,11,20,32,43]   s = [04,11,23,30,42]   t = [02,10,21,34,43]   u = [02,11,23,30,44]   v = [04,10,23,32,41]   w = [04,11,22,30,43]   x = [02,11,20,34,43]   y = [03,11,22,30,44]   z = [03,11,24,30,42]   aa = [02,11,23,34,40]   ab = [04,11,23,32,40]   ac = [00,10,23,32,44]   ad = [00,10,24,32,43]   ae = [00,11,22,34,43]   af = [00,11,23,32,44]   ag = [00,11,23,34,42]   ah = [00,11,24,32,43]   ai = [00,10,22,34,43]   aj = [00,10,23,34,42]   ak = [00,10,24,33,42]   al = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,13,23,34,40]   d = [03,11,20,34,42]   e = [03,11,22,34,40]   f = [04,11,20,33,42]   g = [04,11,22,33,40]   h = [04,13,23,32,40]   i = [03,13,20,32,44]   j = [03,13,20,34,42]   k = [03,13,22,34,40]   l = [04,14,22,33,40]   m = [02,11,24,30,43]   n = [04,11,20,32,43]   o = [02,11,23,30,44]   p = [02,11,20,34,43]   q = [03,11,22,30,44]   r = [03,11,24,30,42]   s = [02,12,20,33,44]   t = [02,12,20,34,43]   u = [02,12,24,33,40]   v = [03,13,22,30,44]   w = [03,13,24,32,40]   x = [02,11,23,34,40]   y = [04,11,23,32,40]   z = [00,10,23,32,44]   aa = [02,12,23,30,44]   ab = [02,12,24,30,43]   ac = [03,13,24,30,42]   ad = [00,11,23,32,44]   ae = [00,11,24,32,43]   af = [04,14,23,32,40]   ag = [00,11,24,33,42]   ah = [02,12,23,34,40]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [03,12,24,30,42]   d = [03,14,20,32,44]   e = [03,14,22,30,44]   f = [04,10,22,33,40]   g = [04,10,23,32,40]   h = [04,12,20,33,42]   i = [04,12,23,30,42]   j = [04,13,20,32,43]   k = [04,13,22,30,43]   l = [02,14,23,31,40]   m = [02,14,23,30,41]   n = [03,10,22,31,44]   o = [03,11,20,32,44]   p = [03,10,22,34,40]   q = [03,10,24,32,40]   r = [03,12,20,34,42]   s = [02,11,20,33,44]   t = [03,14,22,30,41]   u = [03,14,22,31,40]   v = [03,13,20,32,44]   w = [04,14,20,32,43]   x = [02,10,23,31,44]   y = [03,10,22,34,41]   z = [03,11,24,32,40]   aa = [04,11,20,32,43]   ab = [04,11,23,30,42]   ac = [02,11,23,30,44]   ad = [02,11,24,33,40]   ae = [03,11,22,34,40]   af = [04,11,20,33,42]   ag = [04,11,22,30,43]   ah = [03,11,22,30,44]   ai = [04,11,22,33,40]   aj = [02,12,20,33,44]   ak = [02,12,20,34,43]   al = [03,13,22,30,44]   am = [04,14,22,30,43]   an = [02,11,23,34,40]   ao = [04,11,23,32,40]   ap = [00,10,23,32,44]   aq = [00,10,24,32,43]   ar = [02,12,23,30,44]   as = [02,12,24,30,43]   at = [00,11,22,34,43]   au = [00,11,23,32,44]   av = [00,11,23,34,42]   aw = [00,11,24,32,43]   ax = [00,10,22,34,43]   ay = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [03,12,24,30,42]   d = [03,11,20,34,42]   e = [03,10,22,31,44]   f = [03,13,20,34,42]   g = [03,13,22,34,40]   h = [04,14,20,33,42]   i = [04,14,22,33,40]   j = [02,12,24,33,40]   k = [00,10,23,34,42]   l = [00,10,24,33,42]   m = [02,12,23,34,40]   n = [03,11,20,32,44]   o = [04,11,20,32,43]   p = [04,11,22,30,43]   q = [03,11,22,30,44]   r = [02,11,24,30,43]   s = [02,11,20,34,43]   t = [03,11,24,30,42]   u = [04,10,22,33,40]   v = [04,10,23,32,40]   w = [04,12,20,33,42]   x = [04,12,23,30,42]   y = [03,10,22,34,40]   z = [03,10,24,32,40]   aa = [03,12,20,34,42]   ab = [03,10,22,34,41]   ac = [03,11,24,32,40]   ad = [02,11,24,33,40]   ae = [03,11,22,34,40]   af = [04,11,22,33,40]   ag = [02,12,20,33,44]   ah = [02,12,20,34,43]   ai = [02,11,23,34,40]   aj = [04,11,23,32,40]   ak = [00,10,23,32,44]   al = [00,10,24,32,43]   am = [02,12,23,30,44]   an = [02,12,24,30,43]   ao = [00,11,22,34,43]   ap = [00,11,23,32,44]   aq = [00,11,23,34,42]   ar = [00,11,24,32,43]   as = [00,10,22,34,43]   at = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [03,12,24,30,42]   d = [03,13,20,34,42]   e = [04,10,22,33,40]   f = [04,10,23,32,40]   g = [04,12,20,33,42]   h = [04,12,23,30,42]   i = [04,13,20,32,43]   j = [04,13,22,30,43]   k = [03,10,22,31,44]   l = [03,11,20,32,44]   m = [04,11,20,32,43]   n = [04,11,22,30,43]   o = [03,11,22,30,44]   p = [03,13,22,34,40]   q = [04,14,20,33,42]   r = [04,14,22,33,40]   s = [02,12,24,33,40]   t = [00,10,23,34,42]   u = [00,10,24,33,42]   v = [02,12,23,34,40]   w = [03,14,20,32,44]   x = [03,14,22,30,44]   y = [03,10,22,34,40]   z = [03,10,24,32,40]   aa = [03,12,20,34,42]   ab = [03,13,20,32,44]   ac = [04,14,20,32,43]   ad = [03,10,22,34,41]   ae = [03,11,24,32,40]   af = [02,11,24,33,40]   ag = [03,11,22,34,40]   ah = [04,11,22,33,40]   ai = [02,12,20,33,44]   aj = [02,12,20,34,43]   ak = [03,13,22,30,44]   al = [04,14,22,30,43]   am = [02,11,23,34,40]   an = [04,11,23,32,40]   ao = [00,10,23,32,44]   ap = [00,10,24,32,43]   aq = [02,12,23,30,44]   ar = [02,12,24,30,43]   as = [00,11,22,34,43]   at = [00,11,23,32,44]   au = [00,11,23,34,42]   av = [00,11,24,32,43]   aw = [00,10,22,34,43]   ax = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [03,12,24,30,42]   d = [03,13,20,34,42]   e = [04,10,22,33,40]   f = [03,13,24,32,40]   g = [03,13,24,30,42]   h = [04,14,23,30,42]   i = [04,14,23,32,40]   j = [04,10,23,32,40]   k = [04,12,20,33,42]   l = [04,12,23,30,42]   m = [04,13,20,32,43]   n = [04,13,22,30,43]   o = [03,13,22,34,40]   p = [04,14,20,33,42]   q = [04,14,22,33,40]   r = [02,12,24,33,40]   s = [00,10,23,34,42]   t = [00,10,24,33,42]   u = [02,12,23,34,40]   v = [03,14,20,32,44]   w = [03,14,22,30,44]   x = [03,10,22,34,40]   y = [03,10,24,32,40]   z = [03,12,20,34,42]   aa = [03,13,20,32,44]   ab = [04,14,20,32,43]   ac = [03,10,22,34,41]   ad = [03,11,24,32,40]   ae = [02,11,24,33,40]   af = [03,11,22,34,40]   ag = [04,11,22,33,40]   ah = [02,12,20,33,44]   ai = [02,12,20,34,43]   aj = [03,13,22,30,44]   ak = [04,14,22,30,43]   al = [02,11,23,34,40]   am = [04,11,23,32,40]   an = [00,10,23,32,44]   ao = [00,10,24,32,43]   ap = [02,12,23,30,44]   aq = [02,12,24,30,43]   ar = [00,11,22,34,43]   as = [00,11,23,32,44]   at = [00,11,23,34,42]   au = [00,11,24,32,43]   av = [00,10,22,34,43]   aw = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [04,10,20,32,43]   d = [04,10,20,33,42]   e = [04,10,22,30,43]   f = [04,10,22,33,40]   g = [04,10,23,30,42]   h = [04,10,23,32,40]   i = [04,12,20,32,43]   j = [04,12,20,33,42]   k = [04,12,22,30,43]   l = [04,12,22,33,40]   m = [04,12,23,30,42]   n = [04,12,23,32,40]   o = [04,13,20,32,43]   p = [04,13,22,30,43]   q = [04,13,22,33,40]   r = [04,13,23,30,42]   s = [04,13,23,32,40]   t = [03,11,20,34,42]   u = [03,11,20,32,44]   v = [04,10,22,33,41]   w = [04,13,20,33,42]   x = [02,11,20,33,44]   y = [03,13,20,32,44]   z = [03,13,20,34,42]   aa = [03,13,22,34,40]   ab = [04,14,20,32,43]   ac = [04,14,20,33,42]   ad = [04,14,22,33,40]   ae = [03,10,24,32,41]   af = [02,10,24,33,41]   ag = [03,10,22,34,41]   ah = [02,11,24,30,43]   ai = [03,11,24,32,40]   aj = [04,11,20,32,43]   ak = [04,11,23,30,42]   al = [02,11,23,30,44]   am = [02,11,24,33,40]   an = [03,11,22,34,40]   ao = [04,10,23,32,41]   ap = [04,11,20,33,42]   aq = [04,11,22,30,43]   ar = [02,11,20,34,43]   as = [03,11,22,30,44]   at = [03,11,24,30,42]   au = [04,11,22,33,40]   av = [02,12,20,33,44]   aw = [02,12,20,34,43]   ax = [02,12,24,33,40]   ay = [03,13,22,30,44]   az = [03,13,24,32,40]   ba = [04,14,22,30,43]   bb = [02,11,23,34,40]   bc = [04,11,23,32,40]   bd = [00,10,23,32,44]   be = [00,10,24,32,43]   bf = [02,12,23,30,44]   bg = [02,12,24,30,43]   bh = [03,13,24,30,42]   bi = [04,14,23,30,42]   bj = [00,11,22,34,43]   bk = [00,11,23,32,44]   bl = [00,11,23,34,42]   bm = [00,11,24,32,43]   bn = [00,10,22,34,43]   bo = [00,10,23,34,42]   bp = [00,10,24,33,42]   bq = [04,14,23,32,40]   br = [00,11,24,33,42]   bs = [02,12,23,34,40]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [04,10,22,33,40]   d = [03,10,22,31,44]   e = [01,10,22,33,44]   f = [01,10,23,32,44]   g = [04,10,22,33,41]   h = [03,13,20,34,42]   i = [03,13,22,34,40]   j = [04,14,22,33,40]   k = [04,10,23,32,41]   l = [02,12,24,33,40]   m = [00,10,23,34,42]   n = [02,12,23,34,40]   o = [04,10,23,32,40]   p = [04,12,20,33,42]   q = [04,12,23,30,42]   r = [04,13,20,32,43]   s = [04,13,22,30,43]   t = [03,11,20,32,44]   u = [03,13,20,32,44]   v = [03,10,22,34,41]   w = [03,11,24,32,40]   x = [04,11,20,32,43]   y = [02,11,24,33,40]   z = [03,11,22,34,40]   aa = [04,11,22,30,43]   ab = [03,11,22,30,44]   ac = [04,11,22,33,40]   ad = [02,12,20,33,44]   ae = [02,12,20,34,43]   af = [03,13,22,30,44]   ag = [04,14,22,30,43]   ah = [02,11,23,34,40]   ai = [04,11,23,32,40]   aj = [00,10,23,32,44]   ak = [02,12,23,30,44]   al = [02,12,24,30,43]   am = [00,11,22,34,43]   an = [00,11,23,32,44]   ao = [00,11,23,34,42]   ap = [00,11,24,32,43]   aq = [00,10,22,34,43]   ar = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,12,21,33,44]   d = [02,10,21,33,44]   e = [02,11,20,33,44]   f = [02,10,24,31,43]   g = [02,10,23,31,44]   h = [02,11,24,30,43]   i = [02,10,21,34,43]   j = [02,11,23,30,44]   k = [02,11,20,34,43]   l = [02,12,24,33,40]   m = [03,13,24,32,40]   n = [00,10,23,32,44]   o = [00,10,24,32,43]   p = [02,12,23,30,44]   q = [02,12,24,30,43]   r = [03,13,24,30,42]   s = [04,14,23,30,42]   t = [00,10,23,34,42]   u = [00,10,24,33,42]   v = [04,14,23,32,40]   w = [02,12,23,34,40]   x = [02,12,21,34,43]   y = [03,13,21,32,44]   z = [03,13,21,34,42]   aa = [04,14,21,32,43]   ab = [04,14,21,33,42]   ac = [03,13,20,32,44]   ad = [03,13,20,34,42]   ae = [03,13,22,34,40]   af = [04,14,20,32,43]   ag = [04,14,20,33,42]   ah = [04,14,22,33,40]   ai = [01,10,22,33,44]   aj = [01,10,22,34,43]   ak = [01,10,23,34,42]   al = [02,10,24,33,41]   am = [02,11,24,33,40]   an = [02,12,20,33,44]   ao = [02,12,20,34,43]   ap = [03,13,22,30,44]   aq = [04,14,22,30,43]   ar = [01,10,23,32,44]   as = [01,10,24,32,43]   at = [02,11,23,34,40]   au = [00,11,22,34,43]   av = [00,11,23,32,44]   aw = [00,11,23,34,42]   ax = [00,11,24,32,43]   ay = [01,10,24,33,42]   az = [00,10,22,34,43]   ba = [00,11,24,33,42]
   a = [00,11,23,32,42]   b = [01,13,20,34,42]   c = [00,12,24,31,43]   d = [00,13,21,32,42]   e = [02,14,21,30,40]   f = [01,14,20,32,43]   g = [02,14,20,31,43]   h = [00,14,21,32,43]   i = [00,14,22,31,43]   j = [01,13,20,32,44]   k = [00,13,21,32,44]   l = [00,13,22,31,44]   m = [02,13,20,31,44]   n = [00,13,22,34,41]   o = [00,14,22,33,41]   p = [00,13,21,34,42]   q = [00,14,21,33,42]   r = [00,11,24,32,43]   s = [00,12,23,31,44]   t = [00,12,21,33,44]   u = [02,10,21,33,44]   v = [00,11,22,34,43]   w = [01,10,22,34,43]   x = [01,12,20,34,43]   y = [02,11,20,33,44]   z = [02,11,23,30,40]   aa = [02,13,21,30,40]   ab = [02,13,20,34,41]   ac = [02,14,20,33,41]   ad = [00,11,23,32,44]   ae = [00,12,21,34,43]   af = [02,10,21,34,43]   ag = [01,14,20,33,42]   ah = [01,10,22,33,44]   ai = [01,12,20,33,44]   aj = [02,11,20,34,43]
   a = [01,12,23,30,40]   b = [00,11,23,34,42]   c = [00,13,21,34,42]   d = [02,10,23,34,41]   e = [02,11,24,30,43]   f = [00,14,22,33,41]   g = [00,14,21,33,42]   h = [00,14,21,32,43]   i = [00,14,22,31,43]   j = [00,13,21,32,44]   k = [00,13,22,31,44]   l = [02,11,23,30,44]   m = [01,12,24,30,43]   n = [01,12,23,30,44]   o = [02,10,24,33,41]   p = [00,13,22,34,41]   q = [00,12,23,34,41]   r = [00,12,24,33,41]   s = [02,10,24,31,43]   t = [02,10,23,31,44]   u = [00,12,24,31,43]   v = [01,10,23,34,42]   w = [01,10,24,33,42]   x = [00,12,23,31,44]   y = [00,12,21,33,44]   z = [01,10,22,33,44]   aa = [01,10,22,34,43]   ab = [01,12,20,33,44]   ac = [01,12,20,34,43]   ad = [02,10,21,33,44]   ae = [02,10,21,34,43]   af = [02,11,20,33,44]   ag = [02,11,20,34,43]   ah = [00,12,21,34,43]   ai = [00,11,24,32,43]   aj = [00,11,24,33,42]   ak = [01,10,24,32,43]   al = [00,11,23,32,44]   am = [01,10,23,32,44]   an = [00,11,22,34,43]
nsol_test = 0 + 28 + 343 + 1754 + 5379 + 12832 + 26005 + 46889 + 75222 + 109802 + 149419 + 191583 + 232707 + 267484 + 293073 + 308830 + 315042 + 314091 + 307840 + 297682 + 284508 + 272431 + 263871 + 259875 + 259182 + 260459 + 261979 + 261678 + 257871 + 250120 + 237897 + 221519 + 202099 + 180624 + 157649 + 134568 + 112423 + 91761 + 73140 + 57124 + 43738 + 33001 + 24678 + 18386 + 13745 + 10399 + 7999 + 6255 + 4992 + 4081 + 3336 + 2735 + 2207 + 1715 + 1309 + 979 + 716 + 542 + 423 + 333 + 277 + 224 + 185 + 148 + 112 + 83 + 57 + 35 + 20 + 11 + 4 = 7239508
nsol_found = 0 + 22 + 92 + 281 + 569 + 765 + 866 + 1081 + 1275 + 1258 + 1365 + 1564 + 1514 + 1511 + 1587 + 1515 + 1338 + 1105 + 1392 + 974 + 901 + 694 + 867 + 709 + 514 + 335 + 349 + 218 + 203 + 137 + 140 + 37 + 43 + 75 + 91 + 1 + 25 + 21 + 34 + 1 + 8 + 0 + 24 + 5 + 9 + 5 + 21 + 0 + 7 + 5 + 20 + 0 + 1 + 0 + 1 + 0 + 11 + 0 + 20 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 4 = 25610
nsol_bound = 0 + 1 + 24 + 58 + 182 + 282 + 357 + 483 + 701 + 720 + 782 + 919 + 949 + 941 + 1042 + 887 + 938 + 797 + 851 + 677 + 699 + 615 + 727 + 471 + 439 + 330 + 335 + 218 + 198 + 137 + 137 + 37 + 43 + 75 + 91 + 1 + 25 + 21 + 34 + 1 + 8 + 0 + 24 + 5 + 9 + 5 + 21 + 0 + 7 + 5 + 20 + 0 + 1 + 0 + 1 + 0 + 11 + 0 + 20 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 3 = 16365
nsol_sym = 0 + 1 + 24 + 53 + 169 + 245 + 316 + 423 + 594 + 622 + 636 + 736 + 764 + 740 + 802 + 668 + 722 + 596 + 649 + 467 + 491 + 418 + 494 + 325 + 304 + 237 + 216 + 149 + 137 + 58 + 75 + 26 + 28 + 33 + 36 + 1 + 13 + 12 + 18 + 1 + 6 + 0 + 19 + 4 + 5 + 4 + 18 + 0 + 4 + 4 + 9 + 0 + 1 + 0 + 1 + 0 + 7 + 0 + 8 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 12391
nsol_all = 0 + 120 + 2880 + 6360 + 20280 + 29400 + 37860 + 50760 + 70920 + 74520 + 76080 + 88320 + 90840 + 88800 + 95310 + 80160 + 84660 + 71520 + 75450 + 56040 + 57240 + 50160 + 57270 + 39000 + 35100 + 28440 + 25410 + 17880 + 15780 + 6960 + 8370 + 3120 + 2940 + 3960 + 3990 + 120 + 1260 + 1440 + 2040 + 120 + 720 + 0 + 1830 + 480 + 540 + 480 + 1410 + 0 + 360 + 480 + 810 + 0 + 60 + 0 + 60 + 0 + 720 + 0 + 720 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 80 = 1469630
nsol_smin_sym = 0 + 1 + 12 + 1 = 14
nsol_smin_all = 0 + 120 + 1440 + 120 = 1680
nsol_min_sym = 0 + 1 + 4 = 5
nsol_min_all = 0 + 120 + 480 = 600
nsol_trans_sym = 0 + 1 + 24 + 53 + 169 + 245 + 316 + 423 + 593 + 621 + 632 + 732 + 761 + 731 + 798 + 666 + 715 + 596 + 646 + 461 + 489 + 418 + 485 + 320 + 302 + 231 + 216 + 148 + 137 + 57 + 72 + 26 + 28 + 33 + 36 + 1 + 13 + 12 + 18 + 1 + 6 + 0 + 19 + 4 + 5 + 4 + 18 + 0 + 4 + 4 + 9 + 0 + 1 + 0 + 1 + 0 + 7 + 0 + 8 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 12318
nsol_trans_all = 0 + 120 + 2880 + 6360 + 20280 + 29400 + 37860 + 50760 + 70800 + 74400 + 75600 + 87840 + 90480 + 87720 + 94830 + 79920 + 83820 + 71520 + 75090 + 55320 + 57000 + 50160 + 56190 + 38400 + 34860 + 27720 + 25410 + 17760 + 15780 + 6840 + 8010 + 3120 + 2940 + 3960 + 3990 + 120 + 1260 + 1440 + 2040 + 120 + 720 + 0 + 1830 + 480 + 540 + 480 + 1410 + 0 + 360 + 480 + 810 + 0 + 60 + 0 + 60 + 0 + 720 + 0 + 720 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 80 = 1460870
nsol_smin_trans_sym = 0 + 1 + 12 + 1 = 14
nsol_smin_trans_all = 0 + 120 + 1440 + 120 = 1680
nsol_min_trans_sym = 0 + 1 + 4 = 5
nsol_min_trans_all = 0 + 120 + 480 = 600
search calls = 1 + 25 + 3003 + 65255 + 470225 + 1559006 + 2425687 + 1876886 + 777679 + 176277 + 16063 + 212 = 7370319
syncing_pairs_calls = 20033232
sync_upper_bound_calls = 234184 + 31153523 = 31387707
time = 589.021932

N = 5, bound = 8, max only
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,12,23,32,44]   d = [01,12,23,30,44]   e = [00,12,23,32,44]   f = [00,12,23,31,44]   g = [00,10,23,31,44]   h = [01,10,23,30,44]   i = [00,10,23,32,44]   j = [00,11,23,32,44]   k = [01,10,23,32,44]   l = [00,10,21,31,44]   m = [00,10,21,32,44]   n = [00,12,20,31,44]   o = [00,10,20,33,44]   p = [00,10,21,33,44]   q = [00,10,22,31,44]   r = [00,11,20,32,44]   s = [00,11,21,32,44]   t = [00,12,20,33,44]   u = [01,10,20,30,44]   v = [00,11,20,31,44]   w = [01,10,20,32,44]   x = [01,10,21,30,44]   y = [01,10,21,32,44]   z = [01,12,21,30,44]   aa = [00,10,22,33,44]   ab = [00,11,20,33,44]   ac = [00,11,22,31,44]   ad = [00,12,21,31,44]   ae = [00,12,21,32,44]   af = [01,10,22,30,44]   ag = [01,12,20,30,44]   ah = [01,12,20,32,44]   ai = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,12,23,32,44]   d = [01,12,21,32,44]   e = [01,12,23,30,44]   f = [00,12,23,32,44]   g = [00,12,23,31,44]   h = [00,10,23,31,44]   i = [01,10,23,30,44]   j = [00,10,23,32,44]   k = [01,10,23,32,44]   l = [00,10,21,31,44]   m = [00,10,21,32,44]   n = [00,12,20,31,44]   o = [00,10,20,33,44]   p = [00,10,21,33,44]   q = [00,10,22,31,44]   r = [00,11,20,32,44]   s = [00,12,20,33,44]   t = [01,10,20,30,44]   u = [00,11,20,31,44]   v = [01,10,20,32,44]   w = [01,10,21,30,44]   x = [01,10,21,32,44]   y = [01,12,21,30,44]   z = [00,10,22,33,44]   aa = [00,11,20,33,44]   ab = [00,11,22,31,44]   ac = [00,12,21,31,44]   ad = [00,12,21,32,44]   ae = [01,10,22,30,44]   af = [01,12,20,30,44]   ag = [01,12,20,32,44]   ah = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,12,23,30,44]   d = [00,12,23,32,44]   e = [00,12,23,31,44]   f = [00,10,23,31,44]   g = [00,11,23,31,44]   h = [01,10,23,30,44]   i = [00,10,23,32,44]   j = [00,11,23,32,44]   k = [01,10,23,32,44]   l = [00,10,21,31,44]   m = [00,10,21,32,44]   n = [00,12,20,31,44]   o = [00,10,20,33,44]   p = [00,10,21,33,44]   q = [00,10,22,31,44]   r = [00,11,20,32,44]   s = [00,11,21,31,44]   t = [00,11,21,32,44]   u = [00,12,20,33,44]   v = [01,10,20,30,44]   w = [00,11,20,31,44]   x = [01,10,20,32,44]   y = [01,10,21,30,44]   z = [01,10,21,32,44]   aa = [01,12,21,30,44]   ab = [00,10,22,33,44]   ac = [00,11,20,33,44]   ad = [00,11,21,33,44]   ae = [00,11,22,31,44]   af = [00,11,22,32,44]   ag = [00,12,21,31,44]   ah = [00,12,21,32,44]   ai = [01,10,22,30,44]   aj = [01,10,22,32,44]   ak = [01,12,20,30,44]   al = [01,12,20,32,44]   am = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,12,23,30,44]   d = [00,10,20,32,44]   e = [00,10,22,32,44]   f = [01,10,20,33,44]   g = [01,10,22,33,44]   h = [01,12,20,33,44]   i = [00,12,23,31,44]   j = [00,10,23,31,44]   k = [00,11,23,31,44]   l = [01,10,23,30,44]   m = [00,10,23,32,44]   n = [00,11,23,32,44]   o = [01,10,23,32,44]   p = [00,10,21,31,44]   q = [00,10,21,32,44]   r = [00,12,20,31,44]   s = [00,10,20,33,44]   t = [00,10,21,33,44]   u = [00,10,22,31,44]   v = [00,11,20,32,44]   w = [00,11,21,31,44]   x = [00,11,21,32,44]   y = [00,12,20,33,44]   z = [01,10,20,30,44]   aa = [00,11,20,31,44]   ab = [01,10,20,32,44]   ac = [00,10,22,33,44]   ad = [00,11,20,33,44]   ae = [00,11,21,33,44]   af = [00,11,22,31,44]   ag = [00,11,22,32,44]   ah = [00,12,21,31,44]   ai = [01,10,22,30,44]   aj = [01,10,22,32,44]   ak = [01,12,20,30,44]   al = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,12,23,30,44]   d = [01,10,20,33,44]   e = [01,10,21,33,44]   f = [01,12,21,33,44]   g = [01,10,22,33,44]   h = [01,12,20,33,44]   i = [00,12,23,31,44]   j = [00,10,23,31,44]   k = [00,11,23,31,44]   l = [01,10,23,30,44]   m = [00,10,23,32,44]   n = [00,11,23,32,44]   o = [01,10,23,32,44]   p = [00,10,21,31,44]   q = [00,10,21,32,44]   r = [00,12,20,31,44]   s = [00,10,20,33,44]   t = [00,10,21,33,44]   u = [00,10,22,31,44]   v = [00,11,20,32,44]   w = [00,11,21,32,44]   x = [00,12,20,33,44]   y = [01,10,20,30,44]   z = [00,11,20,31,44]   aa = [01,10,20,32,44]   ab = [01,10,21,30,44]   ac = [01,10,21,32,44]   ad = [01,12,21,30,44]   ae = [00,10,22,33,44]   af = [00,11,20,33,44]   ag = [00,11,21,33,44]   ah = [00,11,22,31,44]   ai = [00,11,22,32,44]   aj = [00,12,21,31,44]   ak = [01,10,22,30,44]   al = [01,10,22,32,44]   am = [01,12,20,30,44]   an = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [02,13,21,30,44]   d = [00,13,21,32,44]   e = [00,13,20,32,44]   f = [02,13,22,30,44]   g = [00,13,22,32,44]   h = [00,13,20,33,44]   i = [02,13,20,30,44]   j = [00,13,20,31,44]   k = [00,13,22,33,44]   l = [02,13,20,33,44]   m = [00,13,22,31,44]   n = [00,10,21,32,44]   o = [00,12,20,31,44]   p = [00,10,20,33,44]   q = [00,10,22,31,44]   r = [00,11,20,32,44]   s = [00,11,21,32,44]   t = [00,12,20,33,44]   u = [00,12,22,31,44]   v = [02,10,22,33,44]   w = [00,11,20,31,44]   x = [00,10,22,33,44]   y = [00,11,20,33,44]   z = [00,11,22,31,44]   aa = [00,11,22,32,44]   ab = [00,12,21,32,44]   ac = [00,12,22,33,44]   ad = [02,10,20,33,44]   ae = [02,10,21,30,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [02,13,21,30,44]   d = [02,13,22,33,44]   e = [00,13,20,32,44]   f = [02,13,22,30,44]   g = [00,13,20,33,44]   h = [02,13,20,30,44]   i = [00,13,20,31,44]   j = [00,13,22,33,44]   k = [02,13,20,33,44]   l = [00,12,20,31,44]   m = [00,10,20,33,44]   n = [00,11,20,32,44]   o = [00,12,20,33,44]   p = [02,10,22,33,44]   q = [00,11,20,31,44]   r = [00,10,22,33,44]   s = [00,11,20,33,44]   t = [00,12,22,33,44]   u = [02,10,20,33,44]   v = [02,10,21,30,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [02,13,21,30,44]   d = [00,10,21,33,44]   e = [00,11,21,33,44]   f = [02,13,22,30,44]   g = [00,11,21,32,44]   h = [02,10,22,33,44]   i = [00,12,21,33,44]   j = [02,10,21,33,44]   k = [00,13,21,32,44]   l = [00,13,20,32,44]   m = [00,13,22,32,44]   n = [02,13,20,30,44]   o = [00,13,20,31,44]   p = [00,13,22,31,44]   q = [00,10,21,32,44]   r = [00,12,20,31,44]   s = [00,10,20,33,44]   t = [00,10,22,31,44]   u = [00,11,20,32,44]   v = [00,12,20,33,44]   w = [00,12,22,31,44]   x = [00,11,20,31,44]   y = [00,10,22,33,44]   z = [00,11,20,33,44]   aa = [00,11,22,31,44]   ab = [00,11,22,32,44]   ac = [00,12,21,32,44]   ad = [00,12,22,33,44]   ae = [02,10,20,33,44]   af = [02,10,21,30,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [00,12,23,33,44]   d = [01,10,23,30,44]   e = [01,10,20,30,44]   f = [01,10,21,30,44]   g = [01,10,22,30,44]   h = [00,12,23,32,44]   i = [00,12,23,31,44]   j = [00,10,23,31,44]   k = [00,11,23,31,44]   l = [00,10,23,33,44]   m = [00,10,23,32,44]   n = [00,11,23,33,44]   o = [00,11,23,32,44]   p = [00,10,21,31,44]   q = [00,10,21,32,44]   r = [00,12,20,31,44]   s = [00,10,20,33,44]   t = [00,10,21,33,44]   u = [00,10,22,31,44]   v = [00,11,20,32,44]   w = [00,11,21,31,44]   x = [00,11,21,32,44]   y = [00,12,20,33,44]   z = [00,12,22,31,44]   aa = [00,11,20,31,44]   ab = [00,10,22,33,44]   ac = [00,11,20,33,44]   ad = [00,11,21,33,44]   ae = [00,11,22,31,44]   af = [00,11,22,32,44]   ag = [00,12,21,31,44]   ah = [00,12,21,32,44]   ai = [00,12,22,33,44]   aj = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [00,12,23,33,44]   d = [01,10,20,30,44]   e = [00,10,20,32,44]   f = [00,12,20,32,44]   g = [00,12,22,32,44]   h = [00,10,22,32,44]   i = [00,12,23,32,44]   j = [00,12,23,31,44]   k = [00,10,23,31,44]   l = [00,11,23,31,44]   m = [00,10,23,33,44]   n = [00,10,23,32,44]   o = [00,11,23,33,44]   p = [00,11,23,32,44]   q = [00,10,21,31,44]   r = [00,10,21,32,44]   s = [00,12,20,31,44]   t = [00,10,20,33,44]   u = [00,10,21,33,44]   v = [00,10,22,31,44]   w = [00,11,20,32,44]   x = [00,11,21,31,44]   y = [00,11,21,32,44]   z = [00,12,20,33,44]   aa = [00,12,22,31,44]   ab = [00,11,20,31,44]   ac = [00,10,22,33,44]   ad = [00,11,20,33,44]   ae = [00,11,21,33,44]   af = [00,11,22,31,44]   ag = [00,11,22,32,44]   ah = [00,12,21,31,44]   ai = [00,12,21,32,44]   aj = [00,12,22,33,44]   ak = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [00,13,21,33,44]   d = [02,10,21,30,44]   e = [00,13,21,31,44]   f = [00,13,21,32,44]   g = [00,13,20,32,44]   h = [00,13,22,32,44]   i = [00,13,20,33,44]   j = [00,13,20,31,44]   k = [00,13,22,33,44]   l = [00,13,22,31,44]   m = [00,10,21,31,44]   n = [00,10,21,32,44]   o = [00,12,20,31,44]   p = [00,10,20,33,44]   q = [00,10,21,33,44]   r = [00,10,22,31,44]   s = [00,11,20,32,44]   t = [00,11,21,31,44]   u = [00,11,21,32,44]   v = [00,12,20,33,44]   w = [00,12,22,31,44]   x = [00,11,20,31,44]   y = [00,10,22,33,44]   z = [00,11,20,33,44]   aa = [00,11,21,33,44]   ab = [00,11,22,31,44]   ac = [00,11,22,32,44]   ad = [00,12,21,31,44]   ae = [00,12,21,32,44]   af = [00,12,22,33,44]   ag = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [00,13,20,32,44]   d = [02,10,21,30,44]   e = [02,10,22,31,44]   f = [02,10,21,31,44]   g = [02,11,22,31,44]   h = [00,10,21,31,44]   i = [00,12,21,31,44]   j = [00,13,20,33,44]   k = [02,11,22,30,44]   l = [00,10,21,32,44]   m = [00,10,21,33,44]   n = [00,12,21,32,44]   o = [00,12,21,33,44]   p = [00,13,20,31,44]   q = [00,12,20,31,44]   r = [00,10,20,33,44]   s = [00,10,22,31,44]   t = [00,11,20,32,44]   u = [00,12,20,33,44]   v = [00,11,20,31,44]   w = [02,10,20,31,44]   x = [00,10,22,33,44]   y = [00,11,20,33,44]   z = [00,11,22,31,44]   aa = [00,11,22,32,44]   ab = [02,11,20,30,44]   ac = [02,11,20,31,44]
   a = [00,10,21,32,44]   b = [04,13,24,30,42]   c = [04,13,24,33,42]   d = [04,13,24,31,42]   e = [02,10,22,31,44]   f = [00,10,22,31,44]   g = [00,12,20,33,44]   h = [02,10,22,33,44]   i = [02,11,22,31,44]   j = [00,10,22,33,44]   k = [00,11,20,33,44]   l = [00,11,22,31,44]   m = [00,12,21,32,44]   n = [02,11,22,33,44]   o = [02,12,20,33,44]   p = [02,11,20,33,44]
   a = [00,10,21,32,44]   b = [04,13,24,30,42]   c = [00,11,20,34,44]   d = [00,11,22,34,44]   e = [02,11,20,34,44]   f = [02,10,21,32,44]   g = [04,13,24,31,42]   h = [02,10,22,31,44]   i = [00,10,22,31,44]   j = [02,10,22,33,44]   k = [02,11,22,31,44]   l = [00,10,22,33,44]   m = [00,11,22,31,44]   n = [00,12,21,32,44]   o = [02,11,22,33,44]
   a = [00,10,21,32,44]   b = [04,13,24,30,42]   c = [00,11,20,34,44]   d = [00,12,20,33,44]   e = [00,11,20,33,44]   f = [02,11,20,33,44]   g = [00,11,22,34,44]   h = [02,11,20,34,44]   i = [04,13,24,31,42]   j = [02,10,22,31,44]   k = [00,10,22,31,44]   l = [02,10,22,33,44]   m = [02,11,22,31,44]   n = [00,10,22,33,44]   o = [00,11,22,31,44]   p = [00,12,21,32,44]   q = [02,11,22,33,44]
   a = [00,10,21,32,44]   b = [04,13,24,30,42]   c = [00,11,22,34,44]   d = [01,10,22,34,44]   e = [01,12,20,34,44]   f = [02,11,20,34,44]   g = [02,12,21,32,44]   h = [01,10,22,31,44]   i = [02,10,21,32,44]   j = [01,10,22,33,44]   k = [04,13,24,31,42]   l = [02,10,22,31,44]   m = [00,10,22,31,44]   n = [02,10,22,33,44]   o = [02,11,22,31,44]   p = [00,10,22,33,44]   q = [00,11,22,31,44]   r = [00,12,21,32,44]   s = [02,11,22,33,44]
   a = [00,10,21,32,44]   b = [04,11,24,34,42]   c = [02,11,23,33,44]   d = [00,12,21,31,44]   e = [02,10,21,31,44]   f = [03,11,22,32,44]   g = [02,11,23,32,44]   h = [03,11,22,33,44]   i = [03,11,23,32,44]   j = [00,11,23,32,44]   k = [02,11,23,30,44]   l = [03,10,21,32,44]   m = [03,11,20,32,44]   n = [03,11,22,30,44]   o = [00,11,20,32,44]   p = [02,11,22,30,44]   q = [02,11,22,32,44]   r = [00,11,22,30,44]   s = [00,11,22,32,44]   t = [00,12,21,30,44]   u = [02,10,21,30,44]   v = [02,10,21,32,44]   w = [02,11,20,30,44]   x = [02,11,20,32,44]   y = [02,11,22,33,44]   z = [02,10,21,33,44]   aa = [02,11,20,33,44]
   a = [00,10,21,32,44]   b = [04,11,24,34,42]   c = [03,11,22,32,44]   d = [03,12,21,32,44]   e = [03,11,22,33,44]   f = [03,12,21,33,44]   g = [03,10,21,32,44]   h = [03,11,20,32,44]   i = [03,11,22,30,44]   j = [03,12,21,30,44]   k = [00,11,20,32,44]   l = [02,11,22,30,44]   m = [02,11,22,32,44]   n = [00,11,22,30,44]   o = [00,11,22,32,44]   p = [00,12,21,30,44]   q = [00,12,21,32,44]   r = [02,10,21,30,44]   s = [02,10,21,32,44]   t = [02,11,20,30,44]   u = [02,11,20,32,44]   v = [02,11,22,33,44]   w = [00,12,21,33,44]   x = [02,10,21,33,44]   y = [02,11,20,33,44]
   a = [00,10,21,32,44]   b = [04,11,24,34,42]   c = [03,11,22,32,44]   d = [00,12,21,31,44]   e = [02,10,21,31,44]   f = [03,11,22,33,44]   g = [03,10,21,32,44]   h = [03,11,20,32,44]   i = [03,11,22,30,44]   j = [00,11,20,32,44]   k = [02,11,22,30,44]   l = [02,11,22,32,44]   m = [00,11,22,30,44]   n = [00,11,22,32,44]   o = [00,12,21,30,44]   p = [00,12,21,32,44]   q = [02,10,21,30,44]   r = [02,10,21,32,44]   s = [02,11,20,30,44]   t = [02,11,20,32,44]   u = [02,11,22,33,44]   v = [00,12,21,33,44]   w = [02,10,21,33,44]   x = [02,11,20,33,44]
   a = [00,10,21,32,44]   b = [04,11,24,34,42]   c = [03,10,21,32,44]   d = [02,11,22,31,44]   e = [00,11,22,31,44]   f = [00,12,21,31,44]   g = [02,10,21,31,44]   h = [02,11,20,31,44]   i = [00,11,20,32,44]   j = [02,11,22,30,44]   k = [02,11,22,32,44]   l = [00,11,22,30,44]   m = [00,11,22,32,44]   n = [00,12,21,30,44]   o = [00,12,21,32,44]   p = [02,10,21,30,44]   q = [02,10,21,32,44]   r = [02,11,20,30,44]   s = [02,11,20,32,44]   t = [02,11,22,33,44]   u = [00,12,21,33,44]   v = [02,10,21,33,44]   w = [02,11,20,33,44]
   a = [00,10,21,32,44]   b = [04,11,24,34,43]   c = [02,11,23,33,44]   d = [02,10,21,32,44]   e = [03,11,22,32,44]   f = [00,11,22,32,44]   g = [02,11,20,32,44]   h = [02,11,23,32,44]   i = [02,11,20,30,44]   j = [02,11,20,33,44]   k = [02,11,23,30,44]   l = [03,12,21,30,44]   m = [00,11,20,32,44]   n = [00,11,23,30,44]   o = [03,11,20,33,44]   p = [03,11,23,33,44]   q = [00,11,20,33,44]   r = [00,11,22,30,44]   s = [00,11,23,33,44]   t = [00,12,21,30,44]   u = [03,11,20,30,44]   v = [03,11,22,33,44]   w = [03,11,23,30,44]   x = [03,11,23,32,44]   y = [00,11,23,32,44]   z = [03,10,21,32,44]   aa = [03,11,20,32,44]   ab = [03,11,22,30,44]
   a = [00,10,21,32,44]   b = [04,11,24,34,43]   c = [03,12,21,33,44]   d = [00,11,20,30,44]   e = [00,12,21,33,44]   f = [00,13,21,32,44]   g = [03,12,21,30,44]   h = [00,13,21,30,44]   i = [03,10,21,33,44]   j = [00,10,21,33,44]   k = [00,11,20,32,44]   l = [00,11,23,30,44]   m = [03,11,20,33,44]   n = [03,11,23,33,44]   o = [00,11,20,33,44]   p = [00,11,22,30,44]   q = [00,11,23,33,44]   r = [00,12,21,30,44]   s = [03,11,20,30,44]   t = [03,11,22,33,44]   u = [03,11,23,30,44]   v = [03,11,23,32,44]   w = [00,11,23,32,44]   x = [03,10,21,32,44]   y = [03,11,20,32,44]   z = [03,11,22,30,44]
   a = [00,10,21,32,44]   b = [04,14,22,34,43]   c = [01,10,21,32,44]   d = [01,11,23,32,44]   e = [02,13,22,33,44]   f = [03,10,22,33,44]   g = [01,10,22,31,44]   h = [01,10,22,33,44]   i = [03,10,22,31,44]   j = [03,10,23,32,44]   k = [02,11,22,33,44]   l = [02,13,22,31,44]   m = [00,10,23,32,44]   n = [01,13,21,32,44]   o = [03,11,23,32,44]   p = [03,13,21,32,44]   q = [00,11,23,32,44]   r = [00,13,21,32,44]   s = [01,10,23,32,44]   t = [03,10,21,32,44]   u = [01,13,22,33,44]   v = [03,11,22,31,44]   w = [03,13,22,33,44]   x = [00,11,22,31,44]   y = [00,13,22,33,44]   z = [01,11,22,33,44]   aa = [01,13,22,31,44]   ab = [03,11,22,33,44]   ac = [03,13,22,31,44]   ad = [00,13,22,31,44]
   a = [00,10,21,32,44]   b = [04,14,22,34,43]   c = [01,12,23,32,44]   d = [02,10,23,32,44]   e = [02,13,20,32,44]   f = [03,12,21,32,44]   g = [02,10,21,32,44]   h = [02,11,20,32,44]   i = [02,11,23,32,44]   j = [02,13,21,32,44]   k = [00,11,23,32,44]   l = [00,13,21,32,44]   m = [01,10,23,32,44]   n = [03,10,21,32,44]   o = [01,11,20,32,44]   p = [00,10,22,31,44]   q = [00,13,22,30,44]   r = [01,11,22,30,44]   s = [01,13,22,33,44]   t = [03,10,22,33,44]   u = [03,11,22,31,44]   v = [03,13,22,33,44]   w = [00,10,22,33,44]   x = [00,11,22,30,44]   y = [00,11,22,31,44]   z = [00,12,21,32,44]   aa = [00,12,23,32,44]   ab = [00,13,22,33,44]   ac = [01,10,22,30,44]   ad = [01,10,22,31,44]   ae = [01,11,22,33,44]   af = [01,12,20,32,44]   ag = [01,13,22,31,44]   ah = [03,10,22,30,44]   ai = [03,11,22,33,44]   aj = [03,12,20,32,44]   ak = [03,13,22,30,44]   al = [03,13,22,31,44]   am = [00,13,22,31,44]   an = [01,10,22,33,44]   ao = [01,13,20,32,44]   ap = [01,13,22,30,44]   aq = [03,10,22,31,44]   ar = [03,11,20,32,44]   as = [03,11,22,30,44]
   a = [00,10,21,32,44]   b = [04,14,22,34,43]   c = [01,12,23,32,44]   d = [00,10,23,32,44]   e = [03,13,20,32,44]   f = [03,12,21,32,44]   g = [00,11,23,32,44]   h = [00,13,21,32,44]   i = [01,10,23,32,44]   j = [03,10,21,32,44]   k = [01,11,20,32,44]   l = [00,10,22,31,44]   m = [00,13,22,30,44]   n = [01,11,22,30,44]   o = [01,13,22,33,44]   p = [03,10,22,33,44]   q = [03,11,22,31,44]   r = [03,13,22,33,44]   s = [00,10,22,33,44]   t = [00,11,22,30,44]   u = [00,11,22,31,44]   v = [00,12,21,32,44]   w = [00,12,23,32,44]   x = [00,13,22,33,44]   y = [01,10,22,30,44]   z = [01,10,22,31,44]   aa = [01,11,22,33,44]   ab = [01,12,20,32,44]   ac = [01,13,22,31,44]   ad = [03,10,22,30,44]   ae = [03,11,22,33,44]   af = [03,12,20,32,44]   ag = [03,13,22,30,44]   ah = [03,13,22,31,44]   ai = [00,13,22,31,44]   aj = [01,10,22,33,44]   ak = [01,13,20,32,44]   al = [01,13,22,30,44]   am = [03,10,22,31,44]   an = [03,11,20,32,44]   ao = [03,11,22,30,44]
   a = [00,10,21,32,44]   b = [04,11,21,34,43]   c = [04,12,22,34,40]   d = [04,11,22,34,40]   e = [00,11,22,30,44]   f = [03,11,21,30,44]   g = [00,10,22,32,44]   h = [00,12,22,30,44]   i = [03,11,21,33,44]   j = [00,11,21,33,44]   k = [00,12,21,30,44]   l = [03,10,21,32,44]
   a = [00,10,21,32,44]   b = [04,11,21,34,43]   c = [04,11,22,34,40]   d = [00,11,23,30,44]   e = [00,11,22,30,44]   f = [03,11,20,30,44]   g = [03,11,21,30,44]   h = [03,11,20,33,44]   i = [03,11,21,33,44]   j = [00,11,21,33,44]   k = [00,11,23,33,44]   l = [00,12,21,30,44]   m = [03,10,21,32,44]
   a = [00,10,21,32,44]   b = [04,11,21,34,43]   c = [00,12,23,30,44]   d = [03,12,20,30,44]   e = [03,13,20,31,44]   f = [03,13,21,31,44]   g = [00,10,23,32,44]   h = [00,13,23,31,44]   i = [03,10,20,32,44]   j = [03,12,21,30,44]   k = [00,10,22,32,44]   l = [00,12,22,30,44]   m = [03,11,20,33,44]   n = [03,11,21,33,44]   o = [00,11,21,33,44]   p = [00,11,23,33,44]   q = [00,12,21,30,44]   r = [00,13,21,31,44]   s = [00,13,22,31,44]   t = [03,10,21,32,44]
   a = [00,10,21,32,44]   b = [04,11,24,30,42]   c = [02,13,20,31,44]   d = [04,11,24,31,42]   e = [04,11,24,33,42]   f = [00,11,20,32,44]   g = [02,11,22,30,44]   h = [02,11,22,31,44]   i = [00,11,22,30,44]   j = [00,11,22,31,44]   k = [00,11,22,32,44]   l = [00,12,21,30,44]   m = [00,12,21,32,44]   n = [02,10,21,30,44]   o = [02,11,20,30,44]   p = [02,11,20,31,44]   q = [02,11,22,33,44]   r = [02,11,20,33,44]
   a = [00,10,21,32,44]   b = [04,11,24,31,42]   c = [00,10,23,32,44]   d = [02,10,23,31,44]   e = [00,12,21,31,44]   f = [02,10,21,31,44]   g = [00,12,21,33,44]   h = [02,10,23,30,44]   i = [02,11,22,31,44]   j = [00,11,22,31,44]   k = [00,12,21,30,44]   l = [00,12,21,32,44]   m = [02,10,21,30,44]   n = [02,11,20,31,44]
   a = [00,10,21,32,44]   b = [04,13,20,34,41]   c = [04,13,23,34,41]   d = [04,14,21,32,40]   e = [04,14,22,31,40]   f = [04,14,22,32,40]   g = [00,10,22,32,44]   h = [01,10,20,32,44]   i = [00,11,21,33,44]   j = [01,10,23,32,44]
   a = [00,10,21,32,44]   b = [04,13,20,34,41]   c = [00,11,24,33,44]   d = [00,11,23,33,44]   e = [04,13,23,34,41]   f = [04,14,22,31,40]   g = [01,10,20,32,44]   h = [00,11,21,33,44]   i = [01,10,23,32,44]
   a = [00,10,21,32,44]   b = [04,13,23,34,41]   c = [04,14,22,31,40]   d = [00,11,23,33,44]   e = [01,10,20,32,44]   f = [00,11,21,33,44]   g = [00,12,21,30,44]   h = [01,10,23,32,44]
   a = [00,10,21,32,44]   b = [04,13,24,33,42]   c = [02,10,22,31,44]   d = [02,12,23,32,44]   e = [03,10,22,33,44]   f = [01,10,22,31,44]   g = [01,10,22,33,44]   h = [03,10,22,31,44]   i = [02,10,23,32,44]   j = [02,10,21,32,44]   k = [00,10,22,31,44]   l = [02,10,22,33,44]   m = [00,10,22,33,44]   n = [00,12,23,32,44]   o = [02,13,22,33,44]   p = [00,11,22,31,44]   q = [00,12,21,32,44]   r = [00,13,22,33,44]   s = [02,11,22,33,44]   t = [02,13,22,31,44]   u = [00,13,22,31,44]
   a = [00,10,21,32,44]   b = [04,10,23,30,42]   c = [04,12,23,30,40]   d = [04,12,23,32,40]   e = [04,14,23,32,40]   f = [00,12,21,34,44]   g = [00,12,21,32,44]
   a = [00,10,21,32,44]   b = [04,10,23,30,42]   c = [00,10,23,32,44]   d = [00,11,22,31,44]   e = [00,12,23,32,44]   f = [00,13,22,33,44]   g = [02,10,23,30,44]   h = [00,11,23,32,44]   i = [00,13,21,32,44]   j = [00,13,22,31,44]   k = [00,12,21,32,44]
   a = [00,10,21,32,44]   b = [04,10,23,30,42]   c = [00,11,22,31,44]   d = [00,12,21,34,44]   e = [00,12,21,32,44]
   a = [00,10,21,32,44]   b = [04,14,21,32,40]   c = [01,13,22,31,44]   d = [00,11,22,30,44]   e = [01,10,22,31,44]   f = [00,11,23,32,44]
   a = [00,10,21,33,43]   b = [04,12,21,31,44]   c = [03,12,21,30,44]
   a = [01,10,20,32,43]   b = [02,10,23,30,41]   c = [02,10,23,34,40]   d = [02,10,23,30,44]
   a = [00,10,20,33,44]   b = [03,10,24,31,44]   c = [04,14,22,30,43]   d = [04,14,20,30,43]   e = [04,14,20,33,40]   f = [04,14,21,30,43]   g = [04,14,21,33,40]   h = [04,14,23,30,43]   i = [04,14,23,33,40]   j = [00,11,23,34,43]   k = [00,11,24,34,43]   l = [04,14,22,33,40]   m = [04,14,24,30,43]   n = [04,14,24,33,40]   o = [00,11,20,34,43]   p = [00,11,21,34,43]   q = [00,11,22,34,43]   r = [03,10,20,31,44]   s = [03,10,21,31,44]   t = [03,10,23,31,44]   u = [03,10,22,31,44]   v = [03,11,20,30,44]   w = [03,11,21,30,44]   x = [03,11,24,30,44]   y = [03,11,22,30,44]   z = [00,10,23,33,44]   aa = [00,10,24,33,44]   ab = [03,13,20,30,44]   ac = [03,13,21,30,44]   ad = [03,13,24,30,44]   ae = [00,11,23,33,44]   af = [00,11,24,33,44]   ag = [01,10,23,33,44]   ah = [01,10,24,33,44]   ai = [03,11,23,30,44]   aj = [03,13,22,30,44]   ak = [00,10,21,33,44]   al = [03,13,23,30,44]   am = [00,10,22,33,44]   an = [00,11,20,33,44]   ao = [00,11,21,33,44]   ap = [01,10,20,33,44]   aq = [01,10,21,33,44]   ar = [01,10,22,33,44]
   a = [00,10,20,33,44]   b = [00,12,23,33,44]   c = [01,10,23,34,43]   d = [04,14,22,30,43]   e = [01,11,20,34,43]   f = [01,12,20,34,43]   g = [00,12,24,33,44]   h = [00,12,23,34,43]   i = [00,12,22,34,43]   j = [01,11,20,33,44]   k = [01,12,20,33,44]   l = [00,12,22,33,44]   m = [04,14,22,33,40]   n = [03,13,23,30,44]   o = [03,13,23,34,40]   p = [04,14,24,30,43]   q = [04,14,24,33,40]   r = [01,10,24,33,44]   s = [01,10,20,34,43]   t = [00,10,23,34,43]   u = [00,10,24,33,44]   v = [00,11,23,34,43]   w = [00,11,24,33,44]   x = [00,10,21,34,43]   y = [00,10,22,34,43]   z = [00,11,21,34,43]   aa = [00,11,22,34,43]   ab = [00,12,21,34,43]   ac = [00,12,24,34,43]   ad = [00,11,24,34,43]   ae = [00,12,20,34,43]   af = [00,11,20,34,43]   ag = [01,10,20,33,44]   ah = [00,10,23,33,44]   ai = [00,10,24,34,43]   aj = [00,11,23,33,44]   ak = [00,10,20,34,43]   al = [00,10,21,33,44]   am = [00,12,20,33,44]   an = [00,10,22,33,44]   ao = [00,11,20,33,44]   ap = [00,11,21,33,44]   aq = [00,12,21,33,44]
   a = [00,10,20,33,44]   b = [00,12,23,33,44]   c = [01,10,23,34,43]   d = [03,13,21,34,40]   e = [01,10,24,34,43]   f = [01,10,21,34,43]   g = [00,12,24,33,44]   h = [00,12,23,34,43]   i = [00,12,22,34,43]   j = [01,10,23,33,44]   k = [01,10,21,33,44]   l = [01,10,22,33,44]   m = [00,12,22,33,44]   n = [04,14,21,30,43]   o = [04,14,21,33,40]   p = [03,13,21,30,44]   q = [03,13,23,30,44]   r = [03,13,23,34,40]   s = [04,14,24,30,43]   t = [04,14,24,33,40]   u = [01,10,24,33,44]   v = [01,10,20,34,43]   w = [01,10,22,34,43]   x = [00,10,23,34,43]   y = [00,10,24,33,44]   z = [00,11,23,34,43]   aa = [00,11,24,33,44]   ab = [00,10,21,34,43]   ac = [00,10,22,34,43]   ad = [00,11,21,34,43]   ae = [00,11,22,34,43]   af = [00,12,21,34,43]   ag = [00,12,24,34,43]   ah = [00,11,24,34,43]   ai = [00,12,20,34,43]   aj = [00,11,20,34,43]   ak = [01,10,20,33,44]   al = [00,10,23,33,44]   am = [00,10,24,34,43]   an = [00,11,23,33,44]   ao = [00,10,20,34,43]   ap = [00,10,21,33,44]   aq = [00,12,20,33,44]   ar = [00,10,22,33,44]   as = [00,11,20,33,44]   at = [00,11,21,33,44]   au = [00,12,21,33,44]
   a = [00,10,20,33,44]   b = [00,12,23,33,44]   c = [01,10,23,34,43]   d = [03,13,21,34,40]   e = [01,10,24,34,43]   f = [01,12,20,33,44]   g = [01,10,21,34,43]   h = [01,10,23,33,44]   i = [01,10,21,33,44]   j = [01,10,22,33,44]   k = [03,13,21,30,44]   l = [03,13,23,30,44]   m = [03,13,23,34,40]   n = [04,14,24,30,43]   o = [04,14,24,33,40]   p = [01,10,24,33,44]   q = [01,10,20,34,43]   r = [01,10,22,34,43]   s = [00,10,23,34,43]   t = [00,10,24,33,44]   u = [00,11,23,34,43]   v = [00,11,24,33,44]   w = [00,10,21,34,43]   x = [00,10,22,34,43]   y = [00,11,21,34,43]   z = [00,11,22,34,43]   aa = [00,12,21,34,43]   ab = [00,12,24,34,43]   ac = [00,11,24,34,43]   ad = [00,12,20,34,43]   ae = [00,11,20,34,43]   af = [01,10,20,33,44]   ag = [00,10,23,33,44]   ah = [00,10,24,34,43]   ai = [00,11,23,33,44]   aj = [00,10,20,34,43]   ak = [00,10,21,33,44]   al = [00,12,20,33,44]   am = [00,10,22,33,44]   an = [00,11,20,33,44]   ao = [00,11,21,33,44]   ap = [00,12,21,33,44]
   a = [00,10,20,33,44]   b = [03,11,23,34,40]   c = [02,12,21,33,44]   d = [02,12,21,34,43]   e = [02,10,21,33,44]   f = [02,10,21,34,43]   g = [00,10,21,33,44]   h = [00,10,21,34,43]   i = [00,12,21,33,44]   j = [00,12,21,34,43]   k = [03,11,23,34,42]   l = [04,11,24,30,43]   m = [04,11,24,32,43]   n = [03,10,23,32,44]   o = [03,10,23,34,42]   p = [03,12,23,30,44]   q = [03,12,23,34,40]   r = [04,10,24,32,43]   s = [04,10,24,33,42]   t = [04,12,24,30,43]   u = [04,12,24,33,40]   v = [03,11,23,30,44]   w = [03,11,23,32,44]   x = [04,11,24,33,40]   y = [04,11,24,33,42]   z = [00,10,20,34,43]   aa = [00,12,20,33,44]   ab = [00,12,20,34,43]   ac = [02,10,22,33,44]   ad = [02,10,22,34,43]   ae = [03,13,23,30,44]   af = [03,13,23,34,40]   ag = [04,14,24,30,43]   ah = [04,14,24,33,40]   ai = [00,10,22,33,44]   aj = [00,10,22,34,43]   ak = [00,11,20,33,44]   al = [00,11,20,34,43]   am = [00,12,22,33,44]   an = [00,12,22,34,43]   ao = [02,10,20,33,44]   ap = [02,10,20,34,43]   aq = [02,11,22,33,44]   ar = [02,11,22,34,43]   as = [02,12,20,33,44]   at = [02,12,20,34,43]   au = [00,11,22,34,43]   av = [02,11,20,33,44]   aw = [02,11,20,34,43]
   a = [00,10,21,33,44]   b = [03,10,23,34,42]   c = [04,10,24,32,43]   d = [01,12,22,33,44]   e = [01,12,22,34,43]   f = [00,12,22,34,43]   g = [01,10,20,33,44]   h = [01,10,20,34,43]   i = [02,10,20,33,44]   j = [02,10,20,34,43]   k = [00,12,22,33,44]   l = [04,12,24,30,43]   m = [04,11,24,30,43]   n = [03,10,23,32,44]   o = [04,10,24,33,42]   p = [04,11,24,33,42]   q = [03,12,23,30,44]   r = [03,11,23,30,44]   s = [00,10,21,34,43]   t = [02,10,22,33,44]   u = [02,11,22,33,44]   v = [02,12,21,34,43]   w = [00,12,21,34,43]   x = [02,10,21,34,43]   y = [03,11,23,34,42]   z = [04,11,24,32,43]   aa = [03,11,23,34,40]   ab = [03,11,23,32,44]   ac = [04,12,24,33,40]   ad = [02,10,22,34,43]   ae = [00,10,22,34,43]   af = [00,11,20,34,43]   ag = [02,11,22,34,43]   ah = [02,12,20,33,44]   ai = [02,12,21,33,44]   aj = [00,11,22,34,43]   ak = [01,10,22,33,44]   al = [01,10,22,34,43]   am = [01,12,20,33,44]   an = [01,12,20,34,43]   ao = [02,11,20,34,43]   ap = [02,12,20,34,43]   aq = [02,10,21,33,44]   ar = [02,11,20,33,44]   as = [03,12,23,34,40]   at = [04,11,24,33,40]   au = [00,12,20,33,44]   av = [00,12,20,34,43]   aw = [00,10,22,33,44]   ax = [00,11,20,33,44]   ay = [00,12,21,33,44]
   a = [00,10,21,33,44]   b = [00,13,23,34,42]   c = [00,14,24,32,43]   d = [02,13,23,34,40]   e = [02,14,24,30,43]   f = [03,10,20,34,41]   g = [03,10,20,34,42]   h = [04,10,20,31,43]   i = [04,10,20,32,43]   j = [03,11,21,34,40]   k = [03,12,22,34,40]   l = [04,11,21,30,43]   m = [04,12,22,30,43]   n = [03,11,22,34,40]   o = [03,12,21,34,40]   p = [04,11,22,30,43]   q = [04,12,21,30,43]   r = [00,13,23,32,44]   s = [00,14,24,33,42]   t = [02,13,23,30,44]   u = [02,14,24,33,40]   v = [03,10,20,31,44]   w = [03,10,20,32,44]   x = [04,10,20,33,41]   y = [04,10,20,33,42]   z = [03,11,21,30,44]   aa = [03,12,22,30,44]   ab = [03,13,22,34,40]   ac = [04,11,21,33,40]   ad = [04,12,22,33,40]   ae = [04,14,22,30,43]   af = [03,11,22,30,44]   ag = [03,12,21,30,44]   ah = [04,11,22,33,40]   ai = [04,12,21,33,40]   aj = [03,13,21,30,44]   ak = [03,13,21,34,40]   al = [04,14,21,30,43]   am = [04,14,21,33,40]   an = [03,13,22,30,44]   ao = [03,14,24,30,42]   ap = [03,14,24,32,40]   aq = [04,13,23,30,42]   ar = [04,13,23,32,40]   as = [04,14,22,33,40]   at = [00,10,21,34,43]   au = [00,10,22,33,44]   av = [00,10,22,34,43]   aw = [00,11,21,33,44]   ax = [00,11,21,34,43]   ay = [00,12,22,33,44]   az = [00,12,22,34,43]   ba = [01,10,20,33,44]   bb = [01,10,20,34,43]   bc = [02,10,20,33,44]   bd = [02,10,20,34,43]   be = [00,11,22,34,43]   bf = [00,12,21,33,44]   bg = [00,12,21,34,43]
   a = [00,10,21,33,44]   b = [00,13,23,34,42]   c = [03,13,20,34,42]   d = [04,14,20,32,43]   e = [03,10,20,34,42]   f = [03,12,22,34,40]   g = [03,11,22,34,40]   h = [04,10,20,33,42]   i = [04,12,22,33,40]   j = [04,11,22,33,40]   k = [00,11,21,34,43]   l = [03,13,20,32,44]   m = [04,14,20,33,42]   n = [02,12,20,33,44]   o = [02,12,20,34,43]   p = [01,12,20,33,44]   q = [01,12,20,34,43]   r = [00,14,24,32,43]   s = [02,13,23,34,40]   t = [02,14,24,30,43]   u = [04,10,20,32,43]   v = [04,12,22,30,43]   w = [04,11,22,30,43]   x = [00,13,23,32,44]   y = [00,14,24,33,42]   z = [02,13,23,30,44]   aa = [02,14,24,33,40]   ab = [03,10,20,32,44]   ac = [03,12,22,30,44]   ad = [03,13,22,34,40]   ae = [04,14,22,30,43]   af = [03,11,22,30,44]   ag = [03,13,22,30,44]   ah = [03,14,24,30,42]   ai = [03,14,24,32,40]   aj = [04,13,23,30,42]   ak = [04,13,23,32,40]   al = [00,10,22,34,43]   am = [00,12,22,33,44]   an = [00,12,22,34,43]   ao = [01,10,20,33,44]   ap = [01,10,20,34,43]   aq = [02,10,20,33,44]   ar = [02,10,20,34,43]   as = [00,11,22,34,43]   at = [00,12,21,33,44]   au = [00,12,21,34,43]   av = [02,11,20,33,44]   aw = [02,11,20,34,43]   ax = [04,14,22,33,40]   ay = [00,10,21,34,43]   az = [00,10,22,33,44]   ba = [00,11,21,33,44]
   a = [00,10,21,33,44]   b = [00,13,23,34,42]   c = [03,11,20,34,42]   d = [04,11,20,32,43]   e = [00,13,22,34,43]   f = [00,14,22,34,43]   g = [03,10,22,34,40]   h = [03,14,22,30,44]   i = [03,14,22,34,40]   j = [04,10,22,30,43]   k = [04,13,22,30,43]   l = [04,13,22,33,40]   m = [03,11,20,32,44]   n = [04,11,20,33,42]   o = [00,13,22,33,44]   p = [00,14,22,33,44]   q = [03,10,22,30,44]   r = [04,10,22,33,40]   s = [02,11,20,33,44]   t = [02,11,20,34,43]   u = [00,14,24,32,43]   v = [02,13,23,34,40]   w = [02,14,24,30,43]   x = [03,10,20,34,42]   y = [04,10,20,32,43]   z = [03,12,22,34,40]   aa = [04,12,22,30,43]   ab = [03,11,22,34,40]   ac = [03,12,21,34,40]   ad = [04,11,22,30,43]   ae = [04,12,21,30,43]   af = [00,13,23,32,44]   ag = [00,14,24,33,42]   ah = [02,13,23,30,44]   ai = [02,14,24,33,40]   aj = [03,10,20,32,44]   ak = [04,10,20,33,42]   al = [03,12,22,30,44]   am = [03,13,22,34,40]   an = [04,12,22,33,40]   ao = [04,14,22,30,43]   ap = [03,11,22,30,44]   aq = [03,12,21,30,44]   ar = [04,11,22,33,40]   as = [04,12,21,33,40]   at = [03,13,21,30,44]   au = [03,13,21,34,40]   av = [04,14,21,30,43]   aw = [04,14,21,33,40]   ax = [03,13,22,30,44]   ay = [03,14,24,30,42]   az = [03,14,24,32,40]   ba = [04,13,23,30,42]   bb = [04,13,23,32,40]   bc = [04,14,22,33,40]   bd = [00,10,21,34,43]   be = [00,10,22,33,44]   bf = [00,10,22,34,43]   bg = [00,12,22,33,44]   bh = [00,12,22,34,43]   bi = [02,10,20,33,44]   bj = [02,10,20,34,43]   bk = [00,11,22,34,43]   bl = [00,12,21,33,44]   bm = [00,12,21,34,43]
   a = [00,10,21,33,44]   b = [00,13,23,34,42]   c = [04,12,23,33,40]   d = [00,12,24,34,43]   e = [03,12,24,34,40]   f = [04,12,20,30,43]   g = [03,11,24,34,40]   h = [04,11,20,30,43]   i = [03,14,21,30,44]   j = [04,13,21,33,40]   k = [00,13,21,34,43]   l = [00,14,21,34,43]   m = [03,10,21,34,40]   n = [03,14,21,34,40]   o = [04,10,21,30,43]   p = [04,13,21,30,43]   q = [00,13,22,34,43]   r = [00,14,22,34,43]   s = [03,10,22,34,40]   t = [03,14,22,30,44]   u = [03,14,22,34,40]   v = [04,10,22,30,43]   w = [04,11,23,33,40]   x = [04,13,22,30,43]   y = [04,13,22,33,40]   z = [00,12,23,33,44]   aa = [00,13,21,33,44]   ab = [00,14,21,33,44]   ac = [03,10,21,30,44]   ad = [03,12,20,30,44]   ae = [04,10,21,33,40]   af = [00,13,22,33,44]   ag = [00,14,22,33,44]   ah = [03,10,22,30,44]   ai = [03,11,20,30,44]   aj = [04,10,22,33,40]   ak = [00,11,23,33,44]   al = [00,11,24,34,43]   am = [02,13,23,34,40]   an = [03,11,21,34,40]   ao = [03,12,22,34,40]   ap = [04,11,21,30,43]   aq = [04,12,22,30,43]   ar = [03,11,22,34,40]   as = [03,12,21,34,40]   at = [04,11,22,30,43]   au = [04,12,21,30,43]   av = [00,13,23,32,44]   aw = [02,13,23,30,44]   ax = [03,11,21,30,44]   ay = [03,12,22,30,44]   az = [03,13,22,34,40]   ba = [04,11,21,33,40]   bb = [04,12,22,33,40]   bc = [04,14,22,30,43]   bd = [03,11,22,30,44]   be = [03,12,21,30,44]   bf = [04,11,22,33,40]   bg = [04,12,21,33,40]   bh = [03,13,21,30,44]   bi = [03,13,21,34,40]   bj = [04,14,21,30,43]   bk = [04,14,21,33,40]   bl = [03,13,22,30,44]   bm = [04,13,23,30,42]   bn = [04,13,23,32,40]   bo = [04,14,22,33,40]   bp = [00,10,21,34,43]   bq = [00,10,22,33,44]   br = [00,10,22,34,43]   bs = [00,11,21,33,44]   bt = [00,11,21,34,43]   bu = [00,12,22,33,44]   bv = [00,12,22,34,43]   bw = [00,11,22,34,43]   bx = [00,12,21,33,44]   by = [00,12,21,34,43]
   a = [00,10,21,33,44]   b = [00,13,23,34,42]   c = [03,13,20,31,44]   d = [00,14,24,32,43]   e = [02,14,24,30,43]   f = [04,10,20,32,43]   g = [03,12,22,34,40]   h = [04,12,22,30,43]   i = [04,12,21,30,43]   j = [00,13,23,32,44]   k = [00,14,24,33,42]   l = [02,14,24,33,40]   m = [03,10,20,32,44]   n = [04,10,20,33,42]   o = [03,12,22,30,44]   p = [04,12,22,33,40]   q = [03,12,21,30,44]   r = [04,12,21,33,40]   s = [03,14,24,30,42]   t = [03,14,24,32,40]   u = [04,13,23,30,42]   v = [04,13,23,32,40]   w = [00,12,22,33,44]   x = [00,12,22,34,43]   y = [03,13,20,34,41]   z = [04,14,20,31,43]   aa = [04,14,20,33,41]   ab = [01,11,20,33,44]   ac = [01,11,20,34,43]   ad = [01,12,20,33,44]   ae = [01,12,20,34,43]   af = [02,11,20,33,44]   ag = [02,11,20,34,43]   ah = [02,13,23,34,40]   ai = [03,10,20,34,42]   aj = [03,12,21,34,40]   ak = [02,13,23,30,44]   al = [03,13,22,34,40]   am = [04,14,22,30,43]   an = [03,13,21,30,44]   ao = [03,13,21,34,40]   ap = [04,14,21,30,43]   aq = [04,14,21,33,40]   ar = [03,13,22,30,44]   as = [04,14,22,33,40]   at = [00,10,21,34,43]   au = [00,10,22,33,44]   av = [00,10,22,34,43]   aw = [00,11,21,33,44]   ax = [00,11,21,34,43]   ay = [01,10,20,33,44]   az = [01,10,20,34,43]   ba = [02,10,20,33,44]   bb = [02,10,20,34,43]   bc = [00,11,22,34,43]   bd = [00,12,21,33,44]   be = [00,12,21,34,43]
   a = [00,10,21,33,44]   b = [00,13,23,34,42]   c = [01,12,20,33,44]   d = [03,10,20,34,42]   e = [04,10,20,32,43]   f = [03,12,22,34,40]   g = [04,12,22,30,43]   h = [03,11,22,34,40]   i = [03,12,21,34,40]   j = [04,11,22,30,43]   k = [04,12,21,30,43]   l = [03,10,20,32,44]   m = [04,10,20,33,42]   n = [03,12,22,30,44]   o = [04,12,22,33,40]   p = [03,11,22,30,44]   q = [03,12,21,30,44]   r = [04,11,22,33,40]   s = [04,12,21,33,40]   t = [03,13,21,30,44]   u = [03,13,21,34,40]   v = [04,14,21,30,43]   w = [04,14,21,33,40]   x = [01,12,20,34,43]   y = [02,11,20,33,44]   z = [02,11,20,34,43]   aa = [00,14,24,32,43]   ab = [02,13,23,34,40]   ac = [02,14,24,30,43]   ad = [00,13,23,32,44]   ae = [00,14,24,33,42]   af = [02,13,23,30,44]   ag = [02,14,24,33,40]   ah = [03,13,22,34,40]   ai = [04,14,22,30,43]   aj = [03,13,22,30,44]   ak = [03,14,24,30,42]   al = [03,14,24,32,40]   am = [04,13,23,30,42]   an = [04,13,23,32,40]   ao = [04,14,22,33,40]   ap = [00,10,21,34,43]   aq = [00,10,22,33,44]   ar = [00,10,22,34,43]   as = [00,11,21,33,44]   at = [00,11,21,34,43]   au = [00,12,22,33,44]   av = [00,12,22,34,43]   aw = [01,10,20,33,44]   ax = [01,10,20,34,43]   ay = [02,10,20,33,44]   az = [02,10,20,34,43]   ba = [00,11,22,34,43]   bb = [00,12,21,33,44]   bc = [00,12,21,34,43]
   a = [00,10,21,33,44]   b = [00,12,23,34,43]   c = [01,10,20,33,44]   d = [03,12,23,34,40]   e = [01,10,22,33,44]   f = [01,10,22,34,43]   g = [01,12,20,33,44]   h = [01,12,20,34,43]   i = [04,12,24,30,43]   j = [03,11,23,34,40]   k = [04,11,24,30,43]   l = [03,11,22,34,40]   m = [03,12,21,34,40]   n = [04,11,22,30,43]   o = [04,12,21,30,43]   p = [03,12,23,30,44]   q = [04,12,24,33,40]   r = [03,11,23,30,44]   s = [03,13,22,34,40]   t = [04,11,24,33,40]   u = [04,14,22,30,43]   v = [03,11,22,30,44]   w = [03,12,21,30,44]   x = [04,11,22,33,40]   y = [04,12,21,33,40]   z = [03,13,21,30,44]   aa = [03,13,21,34,40]   ab = [04,14,21,30,43]   ac = [04,14,21,33,40]   ad = [03,13,22,30,44]   ae = [04,14,22,33,40]   af = [01,10,20,34,43]   ag = [00,11,23,34,43]   ah = [00,11,24,33,44]   ai = [00,10,21,34,43]   aj = [00,12,20,33,44]   ak = [00,12,20,34,43]   al = [00,10,22,33,44]   am = [00,10,22,34,43]   an = [00,11,20,33,44]   ao = [00,11,20,34,43]   ap = [00,11,21,33,44]   aq = [00,11,21,34,43]   ar = [00,11,22,34,43]   as = [00,12,21,33,44]   at = [00,12,21,34,43]
   a = [00,12,21,31,43]   b = [01,10,24,32,42]   c = [01,14,20,32,42]   d = [02,10,24,34,41]   e = [02,14,20,31,41]   f = [00,13,21,34,42]   g = [00,14,22,33,41]   h = [00,11,24,33,42]   i = [00,14,21,33,42]   j = [01,10,24,33,42]   k = [04,10,21,33,42]   l = [04,10,22,33,41]   m = [02,11,20,34,44]   n = [00,14,22,31,41]   o = [00,11,22,34,44]   p = [02,11,24,30,40]   q = [02,14,21,30,40]   r = [04,10,22,32,41]   s = [04,12,20,30,41]   t = [00,12,24,34,41]   u = [00,12,24,33,41]   v = [01,12,20,30,43]   w = [02,11,20,30,44]   x = [02,14,20,30,41]   y = [02,10,24,33,41]   z = [00,11,24,32,42]   aa = [00,14,21,32,42]   ab = [01,12,20,30,44]   ac = [01,10,22,32,44]   ad = [02,10,24,31,41]   ae = [02,10,21,34,44]   af = [01,12,20,33,44]   ag = [01,12,20,34,43]   ah = [02,10,21,33,44]   ai = [00,12,24,31,41]   aj = [00,12,21,34,44]   ak = [02,10,21,31,44]   al = [00,12,21,33,44]   am = [00,12,21,31,44]   an = [01,14,22,30,40]   ao = [04,11,20,32,42]   ap = [04,11,22,30,40]   aq = [00,11,22,32,44]   ar = [00,14,22,32,41]   as = [01,12,24,30,40]   at = [04,10,21,32,42]   au = [04,12,21,30,40]   av = [02,11,20,33,44]   aw = [01,10,22,33,44]   ax = [00,12,21,34,43]
   a = [00,12,21,31,43]   b = [01,10,24,32,42]   c = [01,14,20,32,42]   d = [02,10,24,34,41]   e = [04,10,22,31,41]   f = [01,13,20,34,42]   g = [01,14,20,33,42]   h = [00,11,24,33,42]   i = [04,11,20,33,42]   j = [01,10,24,33,42]   k = [04,12,20,31,41]   l = [01,10,22,34,44]   m = [01,12,20,34,44]   n = [02,11,24,30,40]   o = [02,14,21,30,40]   p = [04,10,22,32,41]   q = [04,12,20,30,41]   r = [00,12,24,34,41]   s = [00,12,24,33,41]   t = [01,12,20,30,43]   u = [02,11,20,30,44]   v = [02,14,20,30,41]   w = [02,10,24,33,41]   x = [00,11,24,32,42]   y = [00,14,21,32,42]   z = [01,12,20,30,44]   aa = [01,10,22,32,44]   ab = [02,10,24,31,41]   ac = [02,10,21,34,44]   ad = [01,12,20,33,44]   ae = [01,12,20,34,43]   af = [02,10,21,33,44]   ag = [00,12,24,31,41]   ah = [00,12,21,34,44]   ai = [02,10,21,31,44]   aj = [00,12,21,33,44]   ak = [00,12,21,31,44]   al = [01,14,22,30,40]   am = [04,11,20,32,42]   an = [04,11,22,30,40]   ao = [00,11,22,32,44]   ap = [00,14,22,32,41]   aq = [01,12,24,30,40]   ar = [04,10,21,32,42]   as = [04,12,21,30,40]   at = [02,11,20,33,44]   au = [01,10,22,33,44]   av = [00,12,21,34,43]
   a = [00,12,21,31,43]   b = [01,10,23,34,42]   c = [01,12,24,30,43]   d = [01,14,20,32,43]   e = [01,14,20,33,42]   f = [01,14,22,30,43]   g = [02,10,24,31,43]   h = [02,10,24,33,41]   i = [02,11,24,30,43]   j = [02,14,20,31,43]   k = [02,14,20,33,41]   l = [02,14,21,30,43]   m = [03,10,21,32,44]   n = [03,10,24,31,42]   o = [03,10,24,32,41]   p = [03,11,20,32,44]   q = [03,11,24,30,42]   r = [03,14,20,31,42]   s = [03,14,20,32,41]   t = [03,14,21,30,42]   u = [04,11,20,32,43]   v = [04,11,20,33,42]   w = [04,11,22,30,43]   x = [04,12,21,30,43]   y = [00,14,22,31,43]   z = [02,11,20,33,44]   aa = [00,12,24,31,43]   ab = [00,14,22,33,41]   ac = [01,10,24,32,43]   ad = [01,10,24,33,42]   ae = [01,13,20,34,42]   af = [01,13,24,30,42]   ag = [01,14,23,30,42]   ah = [03,10,21,34,42]   ai = [03,11,20,34,42]   aj = [04,10,21,32,43]   ak = [04,10,21,33,42]   al = [04,10,22,31,43]   am = [04,10,22,33,41]   an = [04,10,23,32,41]   ao = [04,11,23,30,42]   ap = [04,12,20,31,43]   aq = [04,13,20,31,42]   ar = [04,13,21,30,42]   as = [01,12,20,34,43]   at = [02,10,21,33,44]   au = [02,11,20,34,43]   av = [00,14,21,32,43]   aw = [00,14,21,33,42]   ax = [00,14,23,31,42]   ay = [00,14,23,32,41]   az = [04,10,23,31,42]   ba = [02,10,21,34,43]   bb = [00,11,24,32,43]   bc = [00,11,24,33,42]   bd = [00,12,21,34,43]   be = [00,13,21,34,42]   bf = [00,13,24,31,42]   bg = [00,11,23,34,42]   bh = [00,11,22,34,43]   bi = [01,10,22,33,44]   bj = [01,10,23,32,44]   bk = [00,11,23,32,44]   bl = [01,10,22,34,43]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [00,12,24,33,41]   e = [03,12,20,34,41]   f = [04,12,21,33,40]   g = [04,10,21,33,42]   h = [04,10,21,32,43]   i = [01,12,24,33,40]   j = [03,13,24,30,42]   k = [04,10,23,31,42]   l = [04,10,22,31,43]   m = [01,10,22,34,43]   n = [01,10,23,34,42]   o = [01,10,24,32,43]   p = [01,10,24,33,42]   q = [03,14,20,31,42]   r = [03,14,21,32,40]   s = [03,14,21,30,42]   t = [03,12,21,34,40]   u = [03,14,20,32,41]   v = [03,12,20,31,44]   w = [03,12,21,30,44]   x = [02,14,20,33,41]   y = [02,14,21,33,40]   z = [04,12,20,33,41]   aa = [03,10,21,34,42]   ab = [03,10,21,32,44]   ac = [03,11,20,34,42]   ad = [02,10,21,33,44]   ae = [03,10,22,31,44]   af = [03,10,24,31,42]   ag = [03,11,20,32,44]   ah = [02,11,20,33,44]   ai = [03,10,24,32,41]   aj = [02,10,24,33,41]   ak = [03,10,22,34,41]   al = [03,11,24,32,40]   am = [04,11,20,32,43]   an = [02,10,21,34,43]   ao = [02,11,24,33,40]   ap = [03,11,22,34,40]   aq = [04,11,20,33,42]   ar = [02,11,20,34,43]   as = [03,11,22,30,44]   at = [03,11,24,30,42]   au = [00,14,22,33,41]   av = [00,14,23,32,41]   aw = [01,14,22,33,40]   ax = [01,14,23,32,40]   ay = [02,14,20,31,43]   az = [04,10,22,33,41]   ba = [01,10,22,33,44]   bb = [02,10,24,31,43]   bc = [02,10,23,31,44]   bd = [02,11,24,30,43]   be = [04,11,23,30,42]   bf = [02,11,23,30,44]   bg = [04,10,23,32,41]   bh = [04,11,22,30,43]   bi = [04,11,22,33,40]   bj = [01,10,23,32,44]   bk = [02,11,23,34,40]   bl = [04,11,23,32,40]   bm = [00,11,22,34,43]   bn = [00,11,23,32,44]   bo = [00,11,23,34,42]   bp = [00,11,24,32,43]   bq = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [00,12,24,33,41]   e = [03,12,20,34,41]   f = [04,12,21,33,40]   g = [03,12,24,30,41]   h = [03,12,24,31,40]   i = [03,14,22,30,41]   j = [03,14,22,31,40]   k = [02,14,23,31,40]   l = [02,14,23,30,41]   m = [04,10,21,33,42]   n = [04,10,21,32,43]   o = [01,12,24,33,40]   p = [04,10,23,31,42]   q = [04,10,22,31,43]   r = [01,10,22,34,43]   s = [01,10,23,34,42]   t = [01,10,24,32,43]   u = [01,10,24,33,42]   v = [03,14,20,31,42]   w = [03,14,21,32,40]   x = [03,14,21,30,42]   y = [03,12,21,34,40]   z = [03,14,20,32,41]   aa = [03,12,20,31,44]   ab = [03,12,21,30,44]   ac = [02,14,20,33,41]   ad = [02,14,21,33,40]   ae = [04,12,20,33,41]   af = [03,10,21,34,42]   ag = [03,10,21,32,44]   ah = [03,11,20,34,42]   ai = [02,10,21,33,44]   aj = [03,10,22,31,44]   ak = [03,10,24,31,42]   al = [03,11,20,32,44]   am = [02,11,20,33,44]   an = [03,10,24,32,41]   ao = [02,10,24,33,41]   ap = [03,10,22,34,41]   aq = [03,11,24,32,40]   ar = [04,11,20,32,43]   as = [02,10,21,34,43]   at = [02,11,24,33,40]   au = [03,11,22,34,40]   av = [04,11,20,33,42]   aw = [02,11,20,34,43]   ax = [03,11,22,30,44]   ay = [03,11,24,30,42]   az = [00,14,22,33,41]   ba = [00,14,23,32,41]   bb = [01,14,22,33,40]   bc = [01,14,23,32,40]   bd = [02,14,20,31,43]   be = [04,10,22,33,41]   bf = [01,10,22,33,44]   bg = [02,10,24,31,43]   bh = [02,10,23,31,44]   bi = [02,11,24,30,43]   bj = [04,11,23,30,42]   bk = [02,11,23,30,44]   bl = [04,10,23,32,41]   bm = [04,11,22,30,43]   bn = [04,11,22,33,40]   bo = [01,10,23,32,44]   bp = [02,11,23,34,40]   bq = [04,11,23,32,40]   br = [00,11,22,34,43]   bs = [00,11,23,32,44]   bt = [00,11,23,34,42]   bu = [00,11,24,32,43]   bv = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [00,12,24,33,41]   e = [03,14,20,31,42]   f = [04,12,21,33,40]   g = [04,10,21,33,42]   h = [04,10,21,32,43]   i = [01,12,24,33,40]   j = [03,13,20,34,42]   k = [03,13,24,30,42]   l = [04,10,23,31,42]   m = [04,10,22,31,43]   n = [01,10,22,34,43]   o = [01,10,23,34,42]   p = [01,10,24,32,43]   q = [01,10,24,33,42]   r = [03,14,21,32,40]   s = [03,14,21,30,42]   t = [03,14,20,32,41]   u = [02,14,20,33,41]   v = [02,14,21,33,40]   w = [04,12,20,33,41]   x = [03,10,21,34,42]   y = [03,10,21,32,44]   z = [03,11,20,34,42]   aa = [02,10,21,33,44]   ab = [03,10,22,31,44]   ac = [03,10,24,31,42]   ad = [03,11,20,32,44]   ae = [02,11,20,33,44]   af = [03,10,24,32,41]   ag = [02,10,24,33,41]   ah = [03,10,22,34,41]   ai = [03,11,24,32,40]   aj = [04,11,20,32,43]   ak = [02,10,21,34,43]   al = [02,11,24,33,40]   am = [03,11,22,34,40]   an = [04,11,20,33,42]   ao = [02,11,20,34,43]   ap = [03,11,22,30,44]   aq = [03,11,24,30,42]   ar = [00,14,22,33,41]   as = [00,14,23,32,41]   at = [01,14,22,33,40]   au = [01,14,23,32,40]   av = [02,14,20,31,43]   aw = [04,10,22,33,41]   ax = [01,10,22,33,44]   ay = [02,10,24,31,43]   az = [02,10,23,31,44]   ba = [02,11,24,30,43]   bb = [04,11,23,30,42]   bc = [02,11,23,30,44]   bd = [04,10,23,32,41]   be = [04,11,22,30,43]   bf = [04,11,22,33,40]   bg = [01,10,23,32,44]   bh = [02,11,23,34,40]   bi = [04,11,23,32,40]   bj = [00,11,22,34,43]   bk = [00,11,23,32,44]   bl = [00,11,23,34,42]   bm = [00,11,24,32,43]   bn = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [00,12,24,33,41]   e = [03,14,20,31,42]   f = [04,10,21,33,42]   g = [04,10,21,32,43]   h = [01,12,24,33,40]   i = [03,13,20,34,42]   j = [04,14,22,33,40]   k = [03,13,24,30,42]   l = [04,10,23,31,42]   m = [04,10,22,31,43]   n = [01,10,22,34,43]   o = [01,10,23,34,42]   p = [01,10,24,32,43]   q = [01,10,24,33,42]   r = [03,14,21,30,42]   s = [03,10,21,34,42]   t = [03,10,21,32,44]   u = [03,11,20,34,42]   v = [02,10,21,33,44]   w = [03,10,22,31,44]   x = [03,10,24,31,42]   y = [03,11,20,32,44]   z = [02,11,20,33,44]   aa = [03,10,24,32,41]   ab = [02,10,24,33,41]   ac = [03,10,22,34,41]   ad = [03,11,24,32,40]   ae = [04,11,20,32,43]   af = [02,10,21,34,43]   ag = [02,11,24,33,40]   ah = [03,11,22,34,40]   ai = [04,11,20,33,42]   aj = [02,11,20,34,43]   ak = [03,11,22,30,44]   al = [03,11,24,30,42]   am = [00,14,22,33,41]   an = [00,14,23,32,41]   ao = [01,14,22,33,40]   ap = [01,14,23,32,40]   aq = [02,14,20,31,43]   ar = [04,10,22,33,41]   as = [01,10,22,33,44]   at = [02,10,24,31,43]   au = [02,10,23,31,44]   av = [02,11,24,30,43]   aw = [04,11,23,30,42]   ax = [02,11,23,30,44]   ay = [04,10,23,32,41]   az = [04,11,22,30,43]   ba = [04,11,22,33,40]   bb = [01,10,23,32,44]   bc = [02,11,23,34,40]   bd = [04,11,23,32,40]   be = [00,11,22,34,43]   bf = [00,11,23,32,44]   bg = [00,11,23,34,42]   bh = [00,11,24,32,43]   bi = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [00,13,22,34,41]   e = [00,14,22,31,43]   f = [01,13,22,34,40]   g = [01,14,22,30,43]   h = [03,12,20,32,44]   i = [00,14,22,33,41]   j = [01,14,22,33,40]   k = [04,10,22,30,43]   l = [04,10,22,33,40]   m = [04,12,20,32,43]   n = [04,12,20,33,42]   o = [03,10,22,30,44]   p = [03,10,22,34,40]   q = [03,12,20,34,42]   r = [03,14,22,30,41]   s = [03,14,22,31,40]   t = [02,12,20,33,44]   u = [02,12,20,34,43]   v = [00,10,22,34,43]   w = [02,14,20,31,43]   x = [01,13,22,30,44]   y = [02,13,21,34,40]   z = [00,13,22,31,44]   aa = [02,13,20,31,44]   ab = [02,13,21,30,44]   ac = [02,14,20,33,41]   ad = [02,14,21,33,40]   ae = [04,13,22,30,41]   af = [02,13,24,30,41]   ag = [02,14,23,31,40]   ah = [02,13,20,34,41]   ai = [02,13,24,31,40]   aj = [02,14,23,30,41]   ak = [04,10,22,31,43]   al = [03,11,20,34,42]   am = [02,10,21,33,44]   an = [03,10,22,31,44]   ao = [03,11,20,32,44]   ap = [04,10,22,33,41]   aq = [02,11,20,33,44]   ar = [04,13,22,31,40]   as = [01,10,22,33,44]   at = [01,10,22,34,43]   au = [02,10,24,31,43]   av = [02,10,23,31,44]   aw = [02,10,24,33,41]   ax = [03,10,22,34,41]   ay = [02,11,24,30,43]   az = [03,11,24,32,40]   ba = [04,11,20,32,43]   bb = [04,11,23,30,42]   bc = [02,10,21,34,43]   bd = [02,11,23,30,44]   be = [02,11,24,33,40]   bf = [03,11,22,34,40]   bg = [04,11,20,33,42]   bh = [04,11,22,30,43]   bi = [02,11,20,34,43]   bj = [03,11,22,30,44]   bk = [03,11,24,30,42]   bl = [04,11,22,33,40]   bm = [02,11,23,34,40]   bn = [04,11,23,32,40]   bo = [00,11,22,34,43]   bp = [00,11,23,32,44]   bq = [00,11,23,34,42]   br = [00,11,24,32,43]   bs = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [00,13,22,34,41]   e = [03,14,20,31,42]   f = [04,10,22,33,40]   g = [03,14,21,32,40]   h = [04,12,20,33,42]   i = [03,10,22,34,40]   j = [03,12,20,34,42]   k = [03,14,20,32,41]   l = [02,13,21,34,40]   m = [02,13,21,30,44]   n = [02,14,20,33,41]   o = [02,14,21,33,40]   p = [02,13,24,30,41]   q = [02,13,20,34,41]   r = [02,10,21,33,44]   s = [02,10,24,33,41]   t = [03,14,21,30,42]   u = [00,14,23,32,41]   v = [01,14,23,32,40]   w = [00,14,22,33,41]   x = [01,14,22,33,40]   y = [03,14,22,30,41]   z = [03,14,22,31,40]   aa = [02,14,20,31,43]   ab = [02,13,20,31,44]   ac = [04,13,22,30,41]   ad = [02,14,23,31,40]   ae = [02,13,24,31,40]   af = [02,14,23,30,41]   ag = [03,11,20,34,42]   ah = [03,10,22,31,44]   ai = [03,11,20,32,44]   aj = [04,10,22,33,41]   ak = [02,11,20,33,44]   al = [01,10,22,33,44]   am = [02,10,24,31,43]   an = [02,10,23,31,44]   ao = [03,10,22,34,41]   ap = [02,11,24,30,43]   aq = [03,11,24,32,40]   ar = [04,11,20,32,43]   as = [04,11,23,30,42]   at = [02,10,21,34,43]   au = [02,11,23,30,44]   av = [02,11,24,33,40]   aw = [03,11,22,34,40]   ax = [04,11,20,33,42]   ay = [04,11,22,30,43]   az = [02,11,20,34,43]   ba = [03,11,22,30,44]   bb = [03,11,24,30,42]   bc = [04,11,22,33,40]   bd = [02,11,23,34,40]   be = [04,11,23,32,40]   bf = [00,11,22,34,43]   bg = [00,11,23,32,44]   bh = [00,11,23,34,42]   bi = [00,11,24,32,43]   bj = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [00,13,22,34,41]   e = [03,10,21,34,42]   f = [04,10,23,31,42]   g = [03,10,21,32,44]   h = [04,10,21,33,42]   i = [03,10,24,31,42]   j = [01,10,23,34,42]   k = [03,10,24,32,41]   l = [04,10,21,32,43]   m = [04,10,23,32,41]   n = [01,10,23,32,44]   o = [01,10,24,32,43]   p = [01,10,24,33,42]   q = [00,14,22,31,43]   r = [01,13,22,34,40]   s = [01,14,22,30,43]   t = [00,14,22,33,41]   u = [01,14,22,33,40]   v = [03,14,22,30,41]   w = [03,14,22,31,40]   x = [02,12,20,33,44]   y = [02,12,20,34,43]   z = [00,10,22,34,43]   aa = [02,14,20,31,43]   ab = [01,13,22,30,44]   ac = [02,13,21,34,40]   ad = [00,13,22,31,44]   ae = [02,13,20,31,44]   af = [02,13,21,30,44]   ag = [02,14,20,33,41]   ah = [02,14,21,33,40]   ai = [04,13,22,30,41]   aj = [02,13,24,30,41]   ak = [02,14,23,31,40]   al = [02,13,20,34,41]   am = [02,13,24,31,40]   an = [02,14,23,30,41]   ao = [04,10,22,31,43]   ap = [03,11,20,34,42]   aq = [02,10,21,33,44]   ar = [03,10,22,31,44]   as = [03,11,20,32,44]   at = [04,10,22,33,41]   au = [02,11,20,33,44]   av = [04,13,22,31,40]   aw = [01,10,22,33,44]   ax = [01,10,22,34,43]   ay = [02,10,24,31,43]   az = [02,10,23,31,44]   ba = [02,10,24,33,41]   bb = [03,10,22,34,41]   bc = [02,11,24,30,43]   bd = [03,11,24,32,40]   be = [04,11,20,32,43]   bf = [04,11,23,30,42]   bg = [02,10,21,34,43]   bh = [02,11,23,30,44]   bi = [02,11,24,33,40]   bj = [03,11,22,34,40]   bk = [04,11,20,33,42]   bl = [04,11,22,30,43]   bm = [02,11,20,34,43]   bn = [03,11,22,30,44]   bo = [03,11,24,30,42]   bp = [04,11,22,33,40]   bq = [02,11,23,34,40]   br = [04,11,23,32,40]   bs = [00,11,22,34,43]   bt = [00,11,23,32,44]   bu = [00,11,23,34,42]   bv = [00,11,24,32,43]   bw = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [00,14,22,31,43]   e = [03,12,24,30,42]   f = [03,12,20,32,44]   g = [04,14,20,32,43]   h = [00,10,24,32,43]   i = [04,10,22,30,43]   j = [04,12,20,32,43]   k = [03,10,22,30,44]   l = [02,14,20,33,41]   m = [02,14,21,33,40]   n = [03,14,20,32,44]   o = [03,14,22,30,44]   p = [04,10,23,32,40]   q = [04,12,23,30,42]   r = [04,13,20,32,43]   s = [04,13,22,30,43]   t = [03,10,24,32,40]   u = [04,10,22,33,40]   v = [04,12,20,33,42]   w = [03,10,22,34,40]   x = [03,12,20,34,42]   y = [03,14,22,31,40]   z = [02,12,20,33,44]   aa = [02,12,20,34,43]   ab = [00,10,22,34,43]   ac = [02,14,20,31,43]   ad = [02,14,23,31,40]   ae = [02,14,23,30,41]   af = [03,11,20,34,42]   ag = [03,10,22,31,44]   ah = [03,11,20,32,44]   ai = [02,11,20,33,44]   aj = [02,10,23,31,44]   ak = [02,11,24,30,43]   al = [03,11,24,32,40]   am = [04,11,20,32,43]   an = [04,11,23,30,42]   ao = [02,11,23,30,44]   ap = [02,11,24,33,40]   aq = [03,11,22,34,40]   ar = [04,11,20,33,42]   as = [04,11,22,30,43]   at = [02,11,20,34,43]   au = [03,11,22,30,44]   av = [03,11,24,30,42]   aw = [04,11,22,33,40]   ax = [02,11,23,34,40]   ay = [04,11,23,32,40]   az = [00,11,22,34,43]   ba = [00,11,23,32,44]   bb = [00,11,23,34,42]   bc = [00,11,24,32,43]   bd = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [00,14,22,31,43]   e = [04,14,20,32,43]   f = [04,14,22,30,43]   g = [00,10,24,32,43]   h = [02,12,24,30,43]   i = [03,10,21,34,42]   j = [04,10,23,31,42]   k = [03,10,21,32,44]   l = [04,10,21,33,42]   m = [03,10,24,31,42]   n = [01,10,23,34,42]   o = [03,10,24,32,41]   p = [04,10,21,32,43]   q = [04,10,23,32,41]   r = [01,10,23,32,44]   s = [01,10,24,32,43]   t = [01,10,24,33,42]   u = [01,14,22,30,43]   v = [03,14,22,30,41]   w = [03,14,22,31,40]   x = [02,12,20,33,44]   y = [02,12,20,34,43]   z = [00,10,22,34,43]   aa = [02,14,20,31,43]   ab = [02,14,23,31,40]   ac = [02,14,23,30,41]   ad = [04,10,22,31,43]   ae = [03,11,20,34,42]   af = [02,10,21,33,44]   ag = [03,10,22,31,44]   ah = [03,11,20,32,44]   ai = [04,10,22,33,41]   aj = [02,11,20,33,44]   ak = [01,10,22,33,44]   al = [01,10,22,34,43]   am = [02,10,24,31,43]   an = [02,10,23,31,44]   ao = [02,10,24,33,41]   ap = [03,10,22,34,41]   aq = [02,11,24,30,43]   ar = [03,11,24,32,40]   as = [04,11,20,32,43]   at = [04,11,23,30,42]   au = [02,10,21,34,43]   av = [02,11,23,30,44]   aw = [02,11,24,33,40]   ax = [03,11,22,34,40]   ay = [04,11,20,33,42]   az = [04,11,22,30,43]   ba = [02,11,20,34,43]   bb = [03,11,22,30,44]   bc = [03,11,24,30,42]   bd = [04,11,22,33,40]   be = [02,11,23,34,40]   bf = [04,11,23,32,40]   bg = [00,11,22,34,43]   bh = [00,11,23,32,44]   bi = [00,11,23,34,42]   bj = [00,11,24,32,43]   bk = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [00,14,22,31,43]   e = [04,14,20,32,43]   f = [03,10,22,30,44]   g = [04,10,23,31,42]   h = [04,10,21,33,42]   i = [03,10,24,31,42]   j = [04,10,21,32,43]   k = [04,10,23,32,41]   l = [01,10,24,33,42]   m = [04,10,22,33,41]   n = [01,10,22,33,44]   o = [02,14,20,33,41]   p = [02,14,21,33,40]   q = [00,10,24,32,43]   r = [03,14,22,31,40]   s = [02,12,20,33,44]   t = [02,12,20,34,43]   u = [00,10,22,34,43]   v = [02,14,20,31,43]   w = [02,14,23,31,40]   x = [02,14,23,30,41]   y = [04,10,22,31,43]   z = [03,11,20,34,42]   aa = [02,10,21,33,44]   ab = [03,10,22,31,44]   ac = [03,11,20,32,44]   ad = [02,11,20,33,44]   ae = [02,10,24,31,43]   af = [02,10,23,31,44]   ag = [02,10,24,33,41]   ah = [02,11,24,30,43]   ai = [03,11,24,32,40]   aj = [04,11,20,32,43]   ak = [04,11,23,30,42]   al = [02,10,21,34,43]   am = [02,11,23,30,44]   an = [02,11,24,33,40]   ao = [03,11,22,34,40]   ap = [04,11,20,33,42]   aq = [04,11,22,30,43]   ar = [02,11,20,34,43]   as = [03,11,22,30,44]   at = [03,11,24,30,42]   au = [04,11,22,33,40]   av = [02,11,23,34,40]   aw = [04,11,23,32,40]   ax = [00,11,22,34,43]   ay = [00,11,23,32,44]   az = [00,11,23,34,42]   ba = [00,11,24,32,43]   bb = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [02,13,20,34,43]   e = [03,14,20,31,42]   f = [03,10,22,34,40]   g = [00,14,22,33,41]   h = [02,12,20,34,43]   i = [00,14,23,32,41]   j = [01,14,22,33,40]   k = [01,14,23,32,40]   l = [03,12,20,34,42]   m = [02,13,20,31,44]   n = [02,13,24,31,40]   o = [03,14,21,30,42]   p = [03,14,22,30,41]   q = [03,14,22,31,40]   r = [04,10,22,33,40]   s = [04,10,23,32,40]   t = [04,12,20,33,42]   u = [04,13,20,32,43]   v = [00,10,23,32,44]   w = [02,10,23,34,40]   x = [02,14,20,31,43]   y = [02,14,23,31,40]   z = [02,14,23,30,41]   aa = [03,11,20,34,42]   ab = [03,11,20,32,44]   ac = [02,11,20,33,44]   ad = [02,10,24,31,43]   ae = [02,10,23,31,44]   af = [02,11,24,30,43]   ag = [03,11,24,32,40]   ah = [04,11,20,32,43]   ai = [04,11,23,30,42]   aj = [02,10,21,34,43]   ak = [02,11,23,30,44]   al = [02,11,24,33,40]   am = [03,11,22,34,40]   an = [04,11,20,33,42]   ao = [04,11,22,30,43]   ap = [02,11,20,34,43]   aq = [03,11,22,30,44]   ar = [03,11,24,30,42]   as = [04,11,22,33,40]   at = [02,11,23,34,40]   au = [04,11,23,32,40]   av = [00,11,22,34,43]   aw = [00,11,23,32,44]   ax = [00,11,23,34,42]   ay = [00,11,24,32,43]   az = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [03,12,20,34,41]   e = [00,10,24,32,43]   f = [03,13,24,30,42]   g = [04,14,23,30,42]   h = [00,10,22,34,43]   i = [00,10,23,34,42]   j = [04,10,23,31,42]   k = [04,10,21,33,42]   l = [04,10,22,31,43]   m = [01,10,22,34,43]   n = [01,10,23,34,42]   o = [04,10,21,32,43]   p = [01,10,24,32,43]   q = [01,10,24,33,42]   r = [00,10,24,33,42]   s = [03,14,20,31,42]   t = [03,14,21,32,40]   u = [03,14,21,30,42]   v = [03,12,21,34,40]   w = [03,14,20,32,41]   x = [03,12,20,31,44]   y = [03,12,21,30,44]   z = [00,10,23,32,44]   aa = [02,14,20,31,43]   ab = [02,14,20,33,41]   ac = [02,14,21,33,40]   ad = [03,10,21,34,42]   ae = [03,10,21,32,44]   af = [03,11,20,34,42]   ag = [02,10,21,33,44]   ah = [03,10,22,31,44]   ai = [03,10,24,31,42]   aj = [03,11,20,32,44]   ak = [04,10,22,33,41]   al = [02,11,20,33,44]   am = [01,10,22,33,44]   an = [02,10,24,31,43]   ao = [03,10,24,32,41]   ap = [02,10,23,31,44]   aq = [02,10,24,33,41]   ar = [03,10,22,34,41]   as = [02,11,24,30,43]   at = [03,11,24,32,40]   au = [04,11,20,32,43]   av = [04,11,23,30,42]   aw = [02,10,21,34,43]   ax = [02,11,23,30,44]   ay = [02,11,24,33,40]   az = [03,11,22,34,40]   ba = [04,10,23,32,41]   bb = [04,11,20,33,42]   bc = [04,11,22,30,43]   bd = [02,11,20,34,43]   be = [03,11,22,30,44]   bf = [03,11,24,30,42]   bg = [04,11,22,33,40]   bh = [01,10,23,32,44]   bi = [02,11,23,34,40]   bj = [04,11,23,32,40]   bk = [00,11,22,34,43]   bl = [00,11,23,32,44]   bm = [00,11,23,34,42]   bn = [00,11,24,32,43]   bo = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [02,14,21,30,43]   d = [03,12,20,34,41]   e = [00,10,24,32,43]   f = [04,12,23,30,41]   g = [04,13,20,32,41]   h = [04,12,20,31,43]   i = [04,12,23,31,40]   j = [04,13,21,32,40]   k = [04,13,20,31,42]   l = [04,12,20,33,41]   m = [04,12,21,33,40]   n = [04,13,22,30,41]   o = [04,13,21,30,42]   p = [04,12,21,30,43]   q = [04,13,22,31,40]   r = [03,12,24,30,41]   s = [03,12,24,31,40]   t = [03,14,22,30,41]   u = [03,14,22,31,40]   v = [02,13,21,34,40]   w = [02,13,20,31,44]   x = [02,13,21,30,44]   y = [02,13,24,30,41]   z = [02,14,23,31,40]   aa = [02,13,20,34,41]   ab = [02,13,24,31,40]   ac = [02,14,23,30,41]   ad = [00,10,22,34,43]   ae = [00,10,23,34,42]   af = [04,10,23,31,42]   ag = [04,10,21,33,42]   ah = [04,10,22,31,43]   ai = [01,10,22,34,43]   aj = [01,10,23,34,42]   ak = [04,10,21,32,43]   al = [01,10,24,32,43]   am = [01,10,24,33,42]   an = [00,10,24,33,42]   ao = [03,14,20,31,42]   ap = [03,14,21,32,40]   aq = [03,14,21,30,42]   ar = [03,12,21,34,40]   as = [03,14,20,32,41]   at = [03,12,20,31,44]   au = [03,12,21,30,44]   av = [00,10,23,32,44]   aw = [02,14,20,31,43]   ax = [02,14,20,33,41]   ay = [02,14,21,33,40]   az = [03,10,21,34,42]   ba = [03,10,21,32,44]   bb = [03,11,20,34,42]   bc = [02,10,21,33,44]   bd = [03,10,22,31,44]   be = [03,10,24,31,42]   bf = [03,11,20,32,44]   bg = [04,10,22,33,41]   bh = [02,11,20,33,44]   bi = [01,10,22,33,44]   bj = [02,10,24,31,43]   bk = [03,10,24,32,41]   bl = [02,10,23,31,44]   bm = [02,10,24,33,41]   bn = [03,10,22,34,41]   bo = [02,11,24,30,43]   bp = [03,11,24,32,40]   bq = [04,11,20,32,43]   br = [04,11,23,30,42]   bs = [02,10,21,34,43]   bt = [02,11,23,30,44]   bu = [02,11,24,33,40]   bv = [03,11,22,34,40]   bw = [04,10,23,32,41]   bx = [04,11,20,33,42]   by = [04,11,22,30,43]   bz = [02,11,20,34,43]   ca = [03,11,22,30,44]   cb = [03,11,24,30,42]   cc = [04,11,22,33,40]   cd = [01,10,23,32,44]   ce = [02,11,23,34,40]   cf = [04,11,23,32,40]   cg = [00,11,22,34,43]   ch = [00,11,23,32,44]   ci = [00,11,23,34,42]   cj = [00,11,24,32,43]   ck = [00,11,24,33,42]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [00,12,22,33,44]   d = [00,13,22,33,44]   e = [03,10,20,32,44]   f = [03,12,22,30,44]   g = [00,13,24,33,42]   h = [04,10,20,32,43]   i = [04,10,20,33,42]   j = [04,10,22,30,43]   k = [04,10,23,30,42]   l = [04,12,20,32,43]   m = [04,12,22,30,43]   n = [04,12,22,33,40]   o = [04,12,23,32,40]   p = [04,13,22,33,40]   q = [04,13,23,30,42]   r = [04,13,23,32,40]   s = [04,13,20,33,42]   t = [00,13,23,32,44]   u = [00,13,23,34,42]   v = [00,14,24,33,42]   w = [03,11,20,34,42]   x = [03,11,20,32,44]   y = [02,11,20,33,44]   z = [03,13,20,32,44]   aa = [03,13,20,34,42]   ab = [03,13,22,34,40]   ac = [04,14,20,32,43]   ad = [04,14,20,33,42]   ae = [04,14,22,33,40]   af = [02,11,24,30,43]   ag = [03,11,24,32,40]   ah = [04,11,20,32,43]   ai = [04,11,23,30,42]   aj = [02,11,23,30,44]   ak = [02,11,24,33,40]   al = [03,11,22,34,40]   am = [04,11,20,33,42]   an = [04,11,22,30,43]   ao = [02,11,20,34,43]   ap = [03,11,22,30,44]   aq = [03,11,24,30,42]   ar = [04,11,22,33,40]   as = [02,12,20,33,44]   at = [02,12,20,34,43]   au = [02,12,24,33,40]   av = [03,13,22,30,44]   aw = [03,13,24,32,40]   ax = [04,14,22,30,43]   ay = [02,11,23,34,40]   az = [04,11,23,32,40]   ba = [00,10,23,32,44]   bb = [00,10,24,32,43]   bc = [02,12,23,30,44]   bd = [02,12,24,30,43]   be = [03,13,24,30,42]   bf = [04,14,23,30,42]   bg = [00,11,22,34,43]   bh = [00,11,23,32,44]   bi = [00,11,23,34,42]   bj = [00,11,24,32,43]   bk = [00,10,22,34,43]   bl = [00,10,23,34,42]   bm = [00,10,24,33,42]   bn = [04,14,23,32,40]   bo = [00,11,24,33,42]   bp = [02,12,23,34,40]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [00,12,22,33,44]   d = [00,13,22,33,44]   e = [00,12,24,32,43]   f = [00,13,24,33,42]   g = [04,10,20,32,43]   h = [04,10,20,33,42]   i = [04,10,22,30,43]   j = [04,10,23,30,42]   k = [04,12,20,32,43]   l = [04,12,22,30,43]   m = [04,12,22,33,40]   n = [04,12,23,32,40]   o = [04,13,22,33,40]   p = [04,13,23,30,42]   q = [04,13,23,32,40]   r = [04,13,20,33,42]   s = [00,14,22,34,43]   t = [00,12,22,34,43]   u = [00,13,23,32,44]   v = [00,13,23,34,42]   w = [00,14,24,32,43]   x = [00,14,24,33,42]   y = [03,11,20,34,42]   z = [03,11,20,32,44]   aa = [02,11,20,33,44]   ab = [03,13,20,32,44]   ac = [03,13,20,34,42]   ad = [03,13,22,34,40]   ae = [04,14,20,32,43]   af = [04,14,20,33,42]   ag = [04,14,22,33,40]   ah = [02,11,24,30,43]   ai = [03,11,24,32,40]   aj = [04,11,20,32,43]   ak = [04,11,23,30,42]   al = [02,11,23,30,44]   am = [02,11,24,33,40]   an = [03,11,22,34,40]   ao = [04,11,20,33,42]   ap = [04,11,22,30,43]   aq = [02,11,20,34,43]   ar = [03,11,22,30,44]   as = [03,11,24,30,42]   at = [04,11,22,33,40]   au = [02,12,20,33,44]   av = [02,12,20,34,43]   aw = [02,12,24,33,40]   ax = [03,13,22,30,44]   ay = [03,13,24,32,40]   az = [04,14,22,30,43]   ba = [02,11,23,34,40]   bb = [04,11,23,32,40]   bc = [00,10,23,32,44]   bd = [00,10,24,32,43]   be = [02,12,23,30,44]   bf = [02,12,24,30,43]   bg = [03,13,24,30,42]   bh = [04,14,23,30,42]   bi = [00,11,22,34,43]   bj = [00,11,23,32,44]   bk = [00,11,23,34,42]   bl = [00,11,24,32,43]   bm = [00,10,22,34,43]   bn = [00,10,23,34,42]   bo = [00,10,24,33,42]   bp = [04,14,23,32,40]   bq = [00,11,24,33,42]   br = [02,12,23,34,40]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [00,12,22,33,44]   d = [00,13,22,33,44]   e = [00,13,24,33,42]   f = [01,10,22,33,44]   g = [04,12,22,33,40]   h = [04,13,23,32,40]   i = [01,10,23,34,42]   j = [01,10,23,32,44]   k = [01,10,24,33,42]   l = [00,13,23,32,44]   m = [00,13,23,34,42]   n = [00,14,24,33,42]   o = [03,11,20,34,42]   p = [03,11,20,32,44]   q = [02,11,20,33,44]   r = [03,13,20,32,44]   s = [03,13,20,34,42]   t = [03,13,22,34,40]   u = [04,14,20,32,43]   v = [04,14,20,33,42]   w = [04,14,22,33,40]   x = [02,11,24,30,43]   y = [03,11,24,32,40]   z = [04,11,20,32,43]   aa = [04,11,23,30,42]   ab = [02,11,23,30,44]   ac = [02,11,24,33,40]   ad = [03,11,22,34,40]   ae = [04,11,20,33,42]   af = [04,11,22,30,43]   ag = [02,11,20,34,43]   ah = [03,11,22,30,44]   ai = [03,11,24,30,42]   aj = [04,11,22,33,40]   ak = [02,12,20,33,44]   al = [02,12,20,34,43]   am = [02,12,24,33,40]   an = [03,13,22,30,44]   ao = [03,13,24,32,40]   ap = [04,14,22,30,43]   aq = [02,11,23,34,40]   ar = [04,11,23,32,40]   as = [00,10,23,32,44]   at = [00,10,24,32,43]   au = [02,12,23,30,44]   av = [02,12,24,30,43]   aw = [03,13,24,30,42]   ax = [04,14,23,30,42]   ay = [00,11,22,34,43]   az = [00,11,23,32,44]   ba = [00,11,23,34,42]   bb = [00,11,24,32,43]   bc = [00,10,22,34,43]   bd = [00,10,23,34,42]   be = [00,10,24,33,42]   bf = [04,14,23,32,40]   bg = [00,11,24,33,42]   bh = [02,12,23,34,40]
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = [00,12,22,33,44]   d = [04,10,22,33,41]   e = [00,12,24,33,42]   f = [00,13,23,32,44]   g = [00,13,24,32,43]   h = [04,10,20,32,43]   i = [04,10,20,33,42]   j = [04,10,22,30,43]   k = [04,10,22,33,40]   l = [04,10,23,30,42]   m = [04,10,23,32,40]   n = [04,12,20,32,43]   o = [04,12,20,33,42]   p = [04,12,22,30,43]   q = [04,12,22,33,40]   r = [04,12,23,30,42]   s = [04,12,23,32,40]   t = [04,13,20,32,43]   u = [04,13,22,30,43]   v = [04,13,22,33,40]   w = [04,13,23,30,42]   x = [04,13,23,32,40]   y = [04,13,20,33,42]   z = [03,13,20,32,44]   aa = [03,13,20,34,42]   ab = [04,14,20,32,43]   ac = [04,14,20,33,42]   ad = [04,14,22,33,40]   ae = [02,12,20,34,43]   af = [02,12,24,33,40]   ag = [03,13,24,32,40]   ah = [04,14,22,30,43]   ai = [00,10,23,32,44]   aj = [00,10,24,32,43]   ak = [02,12,24,30,43]   al = [03,13,24,30,42]   am = [04,14,23,30,42]   an = [00,10,22,34,43]   ao = [00,10,23,34,42]   ap = [00,10,24,33,42]   aq = [04,14,23,32,40]   ar = [04,10,23,32,41]   as = [03,11,20,34,42]   at = [03,11,20,32,44]   au = [02,11,20,33,44]   av = [03,13,22,34,40]   aw = [02,10,24,33,41]   ax = [02,11,24,30,43]   ay = [03,11,24,32,40]   az = [04,11,20,32,43]   ba = [04,11,23,30,42]   bb = [02,11,23,30,44]   bc = [02,11,24,33,40]   bd = [03,11,22,34,40]   be = [04,11,20,33,42]   bf = [04,11,22,30,43]   bg = [02,11,20,34,43]   bh = [03,11,22,30,44]   bi = [03,11,24,30,42]   bj = [04,11,22,33,40]   bk = [02,12,20,33,44]   bl = [03,13,22,30,44]   bm = [02,11,23,34,40]   bn = [04,11,23,32,40]   bo = [02,12,23,30,44]   bp = [00,11,22,34,43]   bq = [00,11,23,32,44]   br = [00,11,23,34,42]   bs = [00,11,24,32,43]   bt = [00,11,24,33,42]   bu = [02,12,23,34,40]
   a = [00,11,23,32,42]   b = [01,13,20,34,42]   c = [02,13,21,34,40]   d = [00,11,24,32,42]   e = [03,12,20,34,41]   f = [03,12,21,34,40]   g = [03,14,20,31,42]   h = [03,14,21,30,42]   i = [03,14,21,32,40]   j = [04,12,20,33,41]   k = [04,13,20,31,42]   l = [04,13,20,32,41]   m = [04,13,21,30,42]   n = [03,14,20,32,41]   o = [04,13,21,32,40]   p = [03,11,22,34,40]   q = [04,11,22,33,40]   r = [04,12,21,33,40]   s = [03,14,22,31,40]   t = [04,13,22,31,40]   u = [03,10,21,34,42]   v = [03,10,22,34,41]   w = [04,10,21,32,43]   x = [04,10,21,33,42]   y = [04,10,22,31,43]   z = [04,12,20,31,43]   aa = [04,12,21,30,43]   ab = [04,10,22,33,41]   ac = [03,11,20,34,42]   ad = [04,11,20,32,43]   ae = [04,11,20,33,42]   af = [04,11,22,30,43]   ag = [03,10,21,32,44]   ah = [03,12,20,31,44]   ai = [03,10,22,31,44]   aj = [03,11,20,32,44]   ak = [03,11,22,30,44]   al = [03,12,21,30,44]   am = [03,14,22,30,41]   an = [04,13,22,30,41]   ao = [01,13,22,34,40]   ap = [01,14,20,32,43]   aq = [01,14,22,30,43]   ar = [02,13,20,34,41]   as = [02,14,20,31,43]   at = [02,14,21,30,43]   au = [01,14,22,33,40]   av = [00,13,22,34,41]   aw = [00,14,21,32,43]   ax = [00,14,22,31,43]   ay = [00,14,22,33,41]   az = [02,14,20,33,41]   ba = [01,13,20,32,44]   bb = [02,13,21,30,44]   bc = [00,13,21,32,44]   bd = [01,13,22,30,44]   be = [00,13,22,31,44]   bf = [02,13,20,31,44]   bg = [00,14,21,32,42]   bh = [01,10,24,32,42]   bi = [01,14,20,32,42]   bj = [04,10,21,32,42]   bk = [04,11,20,32,42]   bl = [02,14,21,33,40]   bm = [01,13,20,32,42]   bn = [00,13,21,34,42]   bo = [00,14,21,33,42]   bp = [00,13,21,32,42]   bq = [01,10,23,32,42]   br = [03,10,21,32,42]   bs = [00,12,21,33,44]   bt = [00,12,21,34,43]   bu = [02,10,21,33,44]   bv = [02,10,21,34,43]   bw = [01,14,20,33,42]   bx = [03,11,20,32,42]   by = [00,11,22,34,43]   bz = [01,10,22,33,44]   ca = [01,10,22,34,43]   cb = [01,12,20,33,44]   cc = [01,12,20,34,43]   cd = [02,11,20,33,44]   ce = [02,11,20,34,43]
nsol_test = 0 + 28 + 403 + 2479 + 9539 + 27248 + 62272 + 122156 + 210970 + 331893 + 486028 + 669008 + 871635 + 1080725 + 1284593 + 1476052 + 1650385 + 1808715 + 1960887 + 2127205 + 2338042 + 2640013 + 3093387 + 3766402 + 4724343 + 6012297 + 7639307 + 9559005 + 11662724 + 13790551 + 15760057 + 17396021 + 18569743 + 19218232 + 19352038 + 19043476 + 18389432 + 17484964 + 16415158 + 15242073 + 13999113 + 12712411 + 11398111 + 10078990 + 8786677 + 7554539 + 6415899 + 5393899 + 4502955 + 3747389 + 3118137 + 2599861 + 2175594 + 1826469 + 1535463 + 1287432 + 1070876 + 878774 + 708953 + 560866 + 435909 + 334170 + 253948 + 192200 + 144756 + 108223 + 79788 + 57555 + 40509 + 27811 + 18618 + 12134 + 7768 + 4890 + 3084 + 2015 + 1347 + 986 + 763 + 579 + 431 + 310 + 210 + 131 + 82 + 48 + 24 + 10 + 2 = 358360195
nsol_found = 0 + 22 + 99 + 319 + 733 + 1264 + 1731 + 2362 + 2815 + 3022 + 3356 + 3675 + 3668 + 3468 + 3613 + 3456 + 3270 + 2724 + 3165 + 2463 + 2378 + 1994 + 2121 + 1781 + 1512 + 1072 + 1035 + 770 + 655 + 509 + 502 + 364 + 411 + 466 + 451 + 182 + 328 + 274 + 289 + 249 + 370 + 203 + 451 + 286 + 560 + 469 + 470 + 217 + 560 + 250 + 588 + 178 + 311 + 75 + 936 + 59 + 315 + 0 + 294 + 52 + 59 + 102 + 561 + 55 + 572 + 49 + 149 + 240 + 144 + 166 + 40 + 0 + 22 + 33 + 37 + 0 + 84 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 2 = 71528
nsol_bound = 0 + 0 + 7 + 38 + 164 + 499 + 865 + 1281 + 1540 + 1764 + 1991 + 2111 + 2154 + 1957 + 2026 + 1941 + 1932 + 1619 + 1773 + 1489 + 1477 + 1300 + 1254 + 1072 + 998 + 737 + 686 + 552 + 452 + 372 + 362 + 327 + 368 + 391 + 360 + 181 + 303 + 253 + 255 + 248 + 362 + 203 + 427 + 281 + 551 + 464 + 449 + 217 + 553 + 245 + 568 + 178 + 310 + 75 + 935 + 59 + 304 + 0 + 274 + 52 + 59 + 102 + 561 + 55 + 572 + 49 + 149 + 240 + 144 + 166 + 36 + 0 + 22 + 33 + 37 + 0 + 84 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 2 = 45918
nsol_sym = 0 + 0 + 7 + 37 + 149 + 447 + 741 + 1098 + 1294 + 1454 + 1569 + 1656 + 1682 + 1478 + 1548 + 1449 + 1473 + 1237 + 1344 + 1110 + 1093 + 944 + 879 + 711 + 671 + 477 + 481 + 379 + 359 + 276 + 255 + 230 + 273 + 290 + 262 + 126 + 216 + 163 + 186 + 168 + 224 + 148 + 278 + 153 + 341 + 240 + 265 + 110 + 280 + 116 + 261 + 79 + 160 + 36 + 459 + 24 + 135 + 0 + 144 + 24 + 25 + 48 + 206 + 26 + 193 + 24 + 61 + 48 + 48 + 24 + 18 + 0 + 7 + 24 + 11 + 0 + 28 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 2 = 32483
nsol_all = 0 + 0 + 840 + 4440 + 17880 + 53640 + 88920 + 131760 + 154980 + 174480 + 187860 + 198720 + 199980 + 177360 + 183780 + 173880 + 174600 + 148440 + 158730 + 133200 + 128340 + 113220 + 102120 + 85320 + 78600 + 57240 + 55560 + 45480 + 41700 + 33120 + 29190 + 27540 + 31440 + 34800 + 30570 + 15120 + 25620 + 19560 + 21810 + 20160 + 25680 + 17760 + 31530 + 18360 + 40080 + 28800 + 30120 + 13200 + 32580 + 13920 + 29550 + 9480 + 18600 + 4320 + 53160 + 2880 + 15120 + 0 + 15610 + 2880 + 2940 + 5760 + 24030 + 3120 + 21780 + 2880 + 6840 + 5760 + 5760 + 2880 + 1380 + 0 + 720 + 2880 + 1080 + 0 + 2560 + 0 + 0 + 0 + 0 + 0 + 30 + 0 + 0 + 0 + 0 + 0 + 80 = 3854110
nsol_smin_sym = 0 + 0 + 1 = 1
nsol_smin_all = 0 + 0 + 120 = 120
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 7 + 37 + 149 + 446 + 740 + 1097 + 1291 + 1450 + 1562 + 1641 + 1672 + 1469 + 1537 + 1438 + 1462 + 1232 + 1333 + 1103 + 1079 + 932 + 865 + 701 + 652 + 472 + 472 + 379 + 358 + 273 + 252 + 229 + 272 + 283 + 259 + 126 + 216 + 163 + 179 + 166 + 223 + 148 + 278 + 152 + 341 + 240 + 265 + 110 + 280 + 116 + 261 + 79 + 160 + 36 + 459 + 24 + 135 + 0 + 144 + 24 + 25 + 48 + 206 + 26 + 192 + 24 + 61 + 48 + 48 + 24 + 18 + 0 + 7 + 24 + 11 + 0 + 28 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 2 = 32262
nsol_trans_all = 0 + 0 + 840 + 4440 + 17880 + 53520 + 88800 + 131640 + 154620 + 174000 + 187020 + 196920 + 198780 + 176280 + 182460 + 172560 + 173280 + 147840 + 157410 + 132360 + 126780 + 111780 + 100440 + 84120 + 76320 + 56640 + 54480 + 45480 + 41580 + 32760 + 28830 + 27420 + 31380 + 33960 + 30210 + 15120 + 25620 + 19560 + 20970 + 19920 + 25560 + 17760 + 31530 + 18240 + 40080 + 28800 + 30120 + 13200 + 32580 + 13920 + 29550 + 9480 + 18600 + 4320 + 53160 + 2880 + 15120 + 0 + 15610 + 2880 + 2940 + 5760 + 24030 + 3120 + 21720 + 2880 + 6840 + 5760 + 5760 + 2880 + 1380 + 0 + 720 + 2880 + 1080 + 0 + 2560 + 0 + 0 + 0 + 0 + 0 + 30 + 0 + 0 + 0 + 0 + 0 + 80 = 3827830
nsol_smin_trans_sym = 0 + 0 + 1 = 1
nsol_smin_trans_all = 0 + 0 + 120 = 120
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 29 + 4238 + 138808 + 1802254 + 12008508 + 40262919 + 79214671 + 94535707 + 73986273 + 38794218 + 13931526 + 3315619 + 522210 + 55945 + 3927 + 228 = 358577081
syncing_pairs_calls = 726066113
sync_upper_bound_calls = 312154 + 1414076125 = 1414388279
time = 31959.924860

N = 5, bound = 7, max only
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,11,20,34,43]   d = [04,11,21,34,43]   e = [04,12,22,34,43]   f = [04,11,22,34,43]   g = [04,12,21,34,43]   h = [00,11,24,30,44]   i = [03,11,24,30,44]   j = [00,10,23,31,44]   k = [00,13,21,30,44]   l = [03,10,21,33,44]   m = [00,10,21,33,44]   n = [00,11,23,30,44]   o = [00,13,22,30,44]   p = [03,10,22,33,44]   q = [03,11,20,33,44]   r = [00,11,21,30,44]   s = [03,11,21,33,44]   t = [00,10,22,33,44]   u = [00,11,20,33,44]   v = [00,11,21,33,44]   w = [00,11,22,30,44]   x = [00,13,20,31,44]   y = [00,13,23,31,44]   z = [03,10,20,31,44]   aa = [03,10,23,31,44]   ab = [03,11,21,30,44]   ac = [03,11,22,33,44]   ad = [03,11,23,30,44]   ae = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,14,21,34,40]   d = [04,14,22,34,40]   e = [00,11,24,33,44]   f = [00,10,21,30,44]   g = [00,10,22,30,44]   h = [00,11,23,31,44]   i = [00,13,21,33,44]   j = [00,11,20,31,44]   k = [00,13,22,33,44]   l = [03,10,22,30,44]   m = [00,11,24,30,44]   n = [00,10,23,31,44]   o = [00,13,21,30,44]   p = [00,10,21,33,44]   q = [00,11,23,30,44]   r = [00,13,22,30,44]   s = [03,10,22,33,44]   t = [00,11,21,30,44]   u = [00,10,22,33,44]   v = [00,11,20,33,44]   w = [00,11,21,33,44]   x = [00,11,22,30,44]   y = [00,13,20,31,44]   z = [00,13,23,31,44]   aa = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,14,21,34,40]   d = [00,12,20,31,44]   e = [00,12,23,30,44]   f = [03,12,20,33,44]   g = [00,12,20,33,44]   h = [00,12,22,30,44]   i = [03,12,22,33,44]   j = [00,12,21,30,44]   k = [00,12,22,33,44]   l = [03,12,22,30,44]   m = [03,12,20,31,44]   n = [04,12,22,34,43]   o = [04,14,22,34,40]   p = [00,10,21,30,44]   q = [00,10,22,30,44]   r = [00,11,20,31,44]   s = [00,13,22,33,44]   t = [03,10,22,30,44]   u = [00,13,21,30,44]   v = [00,11,23,30,44]   w = [00,13,22,30,44]   x = [03,10,22,33,44]   y = [00,11,21,30,44]   z = [00,10,22,33,44]   aa = [00,11,20,33,44]   ab = [00,11,22,30,44]   ac = [00,13,20,31,44]   ad = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,14,21,34,40]   d = [00,12,20,31,44]   e = [03,10,21,30,44]   f = [03,12,23,30,44]   g = [00,12,21,33,44]   h = [00,12,23,31,44]   i = [03,12,21,30,44]   j = [00,11,23,31,44]   k = [00,13,21,33,44]   l = [00,10,23,31,44]   m = [00,10,21,33,44]   n = [00,11,21,33,44]   o = [00,13,23,31,44]   p = [00,12,23,30,44]   q = [03,12,20,33,44]   r = [00,12,20,33,44]   s = [00,12,21,30,44]   t = [00,12,22,33,44]   u = [03,12,22,30,44]   v = [03,12,20,31,44]   w = [00,10,21,30,44]   x = [00,11,20,31,44]   y = [00,13,22,33,44]   z = [03,10,22,30,44]   aa = [00,13,21,30,44]   ab = [00,11,23,30,44]   ac = [00,13,22,30,44]   ad = [03,10,22,33,44]   ae = [00,11,21,30,44]   af = [00,10,22,33,44]   ag = [00,11,20,33,44]   ah = [00,11,22,30,44]   ai = [00,13,20,31,44]   aj = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,14,21,34,40]   d = [00,12,23,30,44]   e = [03,12,20,33,44]   f = [00,12,20,33,44]   g = [00,12,22,30,44]   h = [03,10,21,30,44]   i = [03,12,22,33,44]   j = [00,12,21,30,44]   k = [00,12,22,33,44]   l = [03,12,21,33,44]   m = [03,12,22,30,44]   n = [00,12,21,33,44]   o = [03,12,21,30,44]   p = [04,12,22,34,43]   q = [04,12,21,34,43]   r = [03,10,21,33,44]   s = [03,11,20,33,44]   t = [03,11,21,33,44]   u = [03,11,21,30,44]   v = [03,11,22,33,44]   w = [03,11,22,30,44]   x = [04,14,22,34,40]   y = [00,10,21,30,44]   z = [00,10,22,30,44]   aa = [03,10,22,30,44]   ab = [00,10,23,31,44]   ac = [00,13,21,30,44]   ad = [00,10,21,33,44]   ae = [00,11,23,30,44]   af = [00,13,22,30,44]   ag = [03,10,22,33,44]   ah = [00,11,21,30,44]   ai = [00,10,22,33,44]   aj = [00,11,20,33,44]   ak = [00,11,21,33,44]   al = [00,11,22,30,44]   am = [00,13,20,31,44]   an = [00,13,23,31,44]   ao = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,14,21,34,40]   d = [00,12,23,30,44]   e = [03,12,23,30,44]   f = [03,10,23,31,44]   g = [00,13,21,33,44]   h = [00,13,22,33,44]   i = [03,11,23,30,44]   j = [03,12,22,33,44]   k = [03,12,21,33,44]   l = [04,12,22,34,43]   m = [04,12,21,34,43]   n = [03,10,21,33,44]   o = [03,11,20,33,44]   p = [03,11,21,30,44]   q = [03,11,22,33,44]   r = [03,11,22,30,44]   s = [03,12,20,33,44]   t = [00,12,20,33,44]   u = [03,10,21,30,44]   v = [00,12,21,30,44]   w = [00,12,22,33,44]   x = [03,12,22,30,44]   y = [00,12,21,33,44]   z = [03,12,21,30,44]   aa = [00,10,21,30,44]   ab = [03,10,22,30,44]   ac = [00,10,23,31,44]   ad = [00,13,21,30,44]   ae = [00,10,21,33,44]   af = [00,11,23,30,44]   ag = [00,13,22,30,44]   ah = [03,10,22,33,44]   ai = [00,11,21,30,44]   aj = [00,10,22,33,44]   ak = [00,11,20,33,44]   al = [00,11,21,33,44]   am = [00,11,22,30,44]   an = [00,13,20,31,44]   ao = [00,13,23,31,44]   ap = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,14,21,34,40]   d = [03,10,21,30,44]   e = [03,11,24,30,44]   f = [00,11,24,33,44]   g = [00,13,21,33,44]   h = [00,13,22,33,44]   i = [00,11,24,30,44]   j = [04,12,21,34,43]   k = [03,10,21,33,44]   l = [03,11,20,33,44]   m = [03,10,23,31,44]   n = [03,11,21,30,44]   o = [03,11,22,33,44]   p = [03,11,23,30,44]   q = [03,11,22,30,44]   r = [00,10,21,30,44]   s = [03,10,22,30,44]   t = [00,10,23,31,44]   u = [00,13,21,30,44]   v = [00,10,21,33,44]   w = [00,11,23,30,44]   x = [00,13,22,30,44]   y = [03,10,22,33,44]   z = [00,11,21,30,44]   aa = [00,10,22,33,44]   ab = [00,11,20,33,44]   ac = [00,11,21,33,44]   ad = [00,11,22,30,44]   ae = [00,13,20,31,44]   af = [00,13,23,31,44]   ag = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,14,21,34,40]   d = [03,10,21,30,44]   e = [03,11,24,30,44]   f = [04,12,22,34,43]   g = [03,11,21,33,44]   h = [00,11,24,30,44]   i = [04,12,21,34,43]   j = [03,10,21,33,44]   k = [03,11,20,33,44]   l = [03,10,23,31,44]   m = [03,11,21,30,44]   n = [03,11,22,33,44]   o = [03,11,23,30,44]   p = [03,11,22,30,44]   q = [00,10,21,30,44]   r = [03,10,22,30,44]   s = [00,10,23,31,44]   t = [00,13,21,30,44]   u = [00,10,21,33,44]   v = [00,11,23,30,44]   w = [00,13,22,30,44]   x = [03,10,22,33,44]   y = [00,11,21,30,44]   z = [00,10,22,33,44]   aa = [00,11,20,33,44]   ab = [00,11,21,33,44]   ac = [00,11,22,30,44]   ad = [00,13,20,31,44]   ae = [00,13,23,31,44]   af = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,14,21,34,40]   d = [03,10,21,30,44]   e = [00,11,24,33,44]   f = [00,11,23,31,44]   g = [00,11,20,31,44]   h = [00,13,21,33,44]   i = [00,13,22,33,44]   j = [00,11,24,30,44]   k = [00,10,21,30,44]   l = [03,10,22,30,44]   m = [00,10,23,31,44]   n = [00,13,21,30,44]   o = [00,10,21,33,44]   p = [00,11,23,30,44]   q = [00,13,22,30,44]   r = [03,10,22,33,44]   s = [00,11,21,30,44]   t = [00,10,22,33,44]   u = [00,11,20,33,44]   v = [00,11,21,33,44]   w = [00,11,22,30,44]   x = [00,13,20,31,44]   y = [00,13,23,31,44]   z = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,14,21,34,40]   d = [03,10,21,30,44]   e = [00,11,20,31,44]   f = [00,13,22,33,44]   g = [00,11,24,30,44]   h = [04,12,22,34,43]   i = [00,10,21,30,44]   j = [03,10,22,30,44]   k = [00,13,21,30,44]   l = [00,11,23,30,44]   m = [00,13,22,30,44]   n = [03,10,22,33,44]   o = [00,11,21,30,44]   p = [00,10,22,33,44]   q = [00,11,20,33,44]   r = [00,11,22,30,44]   s = [00,13,20,31,44]   t = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,14,21,34,40]   d = [04,12,22,34,43]   e = [04,14,22,34,40]   f = [00,11,20,31,44]   g = [00,10,22,30,44]   h = [00,13,22,33,44]   i = [00,10,21,30,44]   j = [03,10,22,30,44]   k = [00,11,24,30,44]   l = [00,13,21,30,44]   m = [00,11,23,30,44]   n = [00,13,22,30,44]   o = [03,10,22,33,44]   p = [00,11,21,30,44]   q = [00,10,22,33,44]   r = [00,11,20,33,44]   s = [00,11,22,30,44]   t = [00,13,20,31,44]   u = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [00,12,23,30,44]   d = [03,12,22,33,44]   e = [03,12,23,30,44]   f = [03,12,21,33,44]   g = [03,12,21,30,44]   h = [04,11,20,34,43]   i = [04,11,21,34,43]   j = [04,12,22,34,43]   k = [04,11,22,34,43]   l = [04,12,21,34,43]   m = [03,10,21,33,44]   n = [03,11,20,33,44]   o = [03,11,21,33,44]   p = [03,10,23,31,44]   q = [03,11,21,30,44]   r = [03,11,22,33,44]   s = [03,11,23,30,44]   t = [03,11,22,30,44]   u = [03,12,20,33,44]   v = [00,12,20,33,44]   w = [00,12,21,30,44]   x = [00,12,22,33,44]   y = [03,12,22,30,44]   z = [00,12,21,33,44]   aa = [00,10,23,31,44]   ab = [00,13,21,30,44]   ac = [00,10,21,33,44]   ad = [00,11,23,30,44]   ae = [00,13,22,30,44]   af = [03,10,22,33,44]   ag = [00,11,21,30,44]   ah = [00,10,22,33,44]   ai = [00,11,20,33,44]   aj = [00,11,21,33,44]   ak = [00,11,22,30,44]   al = [00,13,20,31,44]   am = [00,13,23,31,44]   an = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [00,12,23,30,44]   d = [03,12,22,33,44]   e = [00,12,22,30,44]   f = [03,12,21,33,44]   g = [03,12,21,30,44]   h = [04,11,20,34,43]   i = [04,11,21,34,43]   j = [04,11,22,34,43]   k = [04,12,21,34,43]   l = [03,10,21,33,44]   m = [03,11,20,33,44]   n = [03,11,21,33,44]   o = [03,11,21,30,44]   p = [03,11,22,33,44]   q = [03,11,22,30,44]   r = [00,12,21,33,44]   s = [00,10,23,31,44]   t = [00,10,21,33,44]   u = [00,11,21,33,44]   v = [00,13,23,31,44]   w = [04,12,22,34,43]   x = [03,12,20,33,44]   y = [00,12,20,33,44]   z = [00,12,21,30,44]   aa = [00,12,22,33,44]   ab = [03,12,22,30,44]   ac = [00,13,21,30,44]   ad = [00,11,23,30,44]   ae = [00,13,22,30,44]   af = [03,10,22,33,44]   ag = [00,11,21,30,44]   ah = [00,10,22,33,44]   ai = [00,11,20,33,44]   aj = [00,11,22,30,44]   ak = [00,13,20,31,44]   al = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,10,21,32,44]   d = [00,12,20,31,44]   e = [02,10,22,31,44]   f = [03,12,22,31,44]   g = [00,11,20,32,44]   h = [00,12,22,31,44]   i = [02,11,22,30,44]   j = [02,11,23,33,44]   k = [03,11,22,32,44]   l = [02,10,20,31,44]   m = [02,13,23,31,44]   n = [00,11,22,32,44]   o = [00,12,21,30,44]   p = [02,10,21,32,44]   q = [02,11,20,30,44]   r = [02,11,20,32,44]   s = [02,11,22,33,44]   t = [02,11,23,32,44]   u = [02,13,21,32,44]   v = [02,13,22,31,44]   w = [03,11,23,32,44]   x = [03,12,21,33,44]   y = [03,12,23,31,44]   z = [00,11,23,32,44]   aa = [00,12,21,33,44]   ab = [00,12,23,31,44]   ac = [00,13,21,32,44]   ad = [02,10,21,33,44]   ae = [02,10,23,31,44]   af = [02,11,20,33,44]   ag = [02,11,23,30,44]   ah = [02,13,20,31,44]   ai = [02,13,21,30,44]   aj = [03,10,21,32,44]   ak = [03,11,20,32,44]   al = [03,12,20,31,44]   am = [03,12,21,30,44]   an = [00,10,23,31,44]   ao = [00,13,21,30,44]   ap = [03,10,21,33,44]   aq = [00,10,21,33,44]   ar = [00,10,22,31,44]   as = [00,11,20,30,44]   at = [00,11,23,30,44]   au = [03,11,20,33,44]   av = [03,11,23,33,44]   aw = [00,11,20,33,44]   ax = [00,11,22,30,44]   ay = [00,11,23,33,44]   az = [00,13,20,31,44]   ba = [00,13,23,31,44]   bb = [03,10,20,31,44]   bc = [03,10,23,31,44]   bd = [03,11,20,30,44]   be = [03,11,22,33,44]   bf = [03,11,23,30,44]   bg = [00,13,22,31,44]   bh = [03,10,22,31,44]   bi = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,10,21,32,44]   d = [02,11,22,32,44]   e = [00,12,21,31,44]   f = [02,10,21,31,44]   g = [00,10,21,31,44]   h = [00,13,21,31,44]   i = [03,10,21,31,44]   j = [00,12,20,31,44]   k = [02,10,22,31,44]   l = [00,11,20,32,44]   m = [02,11,22,30,44]   n = [02,11,23,33,44]   o = [03,11,22,32,44]   p = [02,10,20,31,44]   q = [00,11,22,32,44]   r = [00,12,21,30,44]   s = [02,10,21,32,44]   t = [02,11,20,30,44]   u = [02,11,20,32,44]   v = [02,11,22,33,44]   w = [02,11,23,32,44]   x = [03,11,23,32,44]   y = [00,11,23,32,44]   z = [02,10,21,33,44]   aa = [02,10,23,31,44]   ab = [02,11,20,33,44]   ac = [02,11,23,30,44]   ad = [03,10,21,32,44]   ae = [03,11,20,32,44]   af = [00,10,23,31,44]   ag = [00,13,21,30,44]   ah = [03,10,21,33,44]   ai = [00,10,21,33,44]   aj = [00,10,22,31,44]   ak = [00,11,20,30,44]   al = [00,11,23,30,44]   am = [03,11,20,33,44]   an = [03,11,23,33,44]   ao = [00,11,20,33,44]   ap = [00,11,22,30,44]   aq = [00,11,23,33,44]   ar = [00,13,20,31,44]   as = [03,10,20,31,44]   at = [03,10,23,31,44]   au = [03,11,20,30,44]   av = [03,11,22,33,44]   aw = [03,11,23,30,44]   ax = [03,10,22,31,44]   ay = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,10,21,32,44]   d = [02,11,22,32,44]   e = [02,13,21,32,44]   f = [02,13,22,31,44]   g = [03,12,21,33,44]   h = [03,12,23,31,44]   i = [00,12,21,33,44]   j = [00,12,23,31,44]   k = [00,13,21,32,44]   l = [02,13,20,31,44]   m = [02,13,21,30,44]   n = [03,12,20,31,44]   o = [03,12,21,30,44]   p = [00,13,22,31,44]   q = [00,12,20,31,44]   r = [02,10,22,31,44]   s = [00,11,20,32,44]   t = [02,11,22,30,44]   u = [02,11,23,33,44]   v = [03,11,22,32,44]   w = [02,10,20,31,44]   x = [00,11,22,32,44]   y = [00,12,21,30,44]   z = [02,10,21,32,44]   aa = [02,11,20,30,44]   ab = [02,11,20,32,44]   ac = [02,11,22,33,44]   ad = [02,11,23,32,44]   ae = [03,11,23,32,44]   af = [00,11,23,32,44]   ag = [02,10,21,33,44]   ah = [02,10,23,31,44]   ai = [02,11,20,33,44]   aj = [02,11,23,30,44]   ak = [03,10,21,32,44]   al = [03,11,20,32,44]   am = [00,10,23,31,44]   an = [00,13,21,30,44]   ao = [03,10,21,33,44]   ap = [00,10,21,33,44]   aq = [00,10,22,31,44]   ar = [00,11,20,30,44]   as = [00,11,23,30,44]   at = [03,11,20,33,44]   au = [03,11,23,33,44]   av = [00,11,20,33,44]   aw = [00,11,22,30,44]   ax = [00,11,23,33,44]   ay = [00,13,20,31,44]   az = [03,10,20,31,44]   ba = [03,10,23,31,44]   bb = [03,11,20,30,44]   bc = [03,11,22,33,44]   bd = [03,11,23,30,44]   be = [03,10,22,31,44]   bf = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,10,21,32,44]   d = [00,12,21,31,44]   e = [02,10,21,31,44]   f = [00,10,21,31,44]   g = [00,13,21,31,44]   h = [03,10,21,31,44]   i = [00,12,20,31,44]   j = [02,10,22,31,44]   k = [00,11,20,32,44]   l = [00,12,22,31,44]   m = [02,11,22,30,44]   n = [02,11,23,33,44]   o = [03,11,22,32,44]   p = [02,10,20,31,44]   q = [00,11,22,32,44]   r = [00,12,21,30,44]   s = [02,10,21,32,44]   t = [02,11,20,30,44]   u = [02,11,20,32,44]   v = [02,11,22,33,44]   w = [02,11,23,32,44]   x = [03,11,23,32,44]   y = [00,11,23,32,44]   z = [00,12,23,31,44]   aa = [02,10,21,33,44]   ab = [02,10,23,31,44]   ac = [02,11,20,33,44]   ad = [02,11,23,30,44]   ae = [03,10,21,32,44]   af = [03,11,20,32,44]   ag = [00,10,23,31,44]   ah = [00,13,21,30,44]   ai = [03,10,21,33,44]   aj = [00,10,21,33,44]   ak = [00,10,22,31,44]   al = [00,11,20,30,44]   am = [00,11,23,30,44]   an = [03,11,20,33,44]   ao = [03,11,23,33,44]   ap = [00,11,20,33,44]   aq = [00,11,22,30,44]   ar = [00,11,23,33,44]   as = [00,13,20,31,44]   at = [00,13,23,31,44]   au = [03,10,20,31,44]   av = [03,10,23,31,44]   aw = [03,11,20,30,44]   ax = [03,11,22,33,44]   ay = [03,11,23,30,44]   az = [00,13,22,31,44]   ba = [03,10,22,31,44]   bb = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,10,21,32,44]   d = [04,11,21,34,43]   e = [00,10,21,31,44]   f = [00,11,21,30,44]   g = [03,11,21,33,44]   h = [00,11,21,33,44]   i = [00,13,21,31,44]   j = [03,10,21,31,44]   k = [03,11,21,30,44]   l = [00,12,21,30,44]   m = [03,10,21,32,44]   n = [00,10,23,31,44]   o = [00,13,21,30,44]   p = [03,10,21,33,44]   q = [00,10,21,33,44]   r = [00,10,22,31,44]   s = [00,11,20,30,44]   t = [00,11,23,30,44]   u = [03,11,20,33,44]   v = [03,11,23,33,44]   w = [00,11,20,33,44]   x = [00,11,22,30,44]   y = [00,11,23,33,44]   z = [00,13,20,31,44]   aa = [00,13,23,31,44]   ab = [03,10,20,31,44]   ac = [03,10,23,31,44]   ad = [03,11,20,30,44]   ae = [03,11,22,33,44]   af = [03,11,23,30,44]   ag = [00,13,22,31,44]   ah = [03,10,22,31,44]   ai = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,10,21,32,44]   d = [00,11,21,30,44]   e = [02,13,23,31,44]   f = [02,13,21,32,44]   g = [02,13,22,31,44]   h = [03,12,21,33,44]   i = [00,12,21,33,44]   j = [00,13,21,32,44]   k = [02,13,20,31,44]   l = [02,13,21,30,44]   m = [03,12,21,30,44]   n = [03,11,21,33,44]   o = [00,11,21,33,44]   p = [03,11,21,30,44]   q = [02,10,22,31,44]   r = [02,10,20,31,44]   s = [00,12,21,30,44]   t = [02,10,21,32,44]   u = [02,10,21,33,44]   v = [02,10,23,31,44]   w = [03,10,21,32,44]   x = [00,10,23,31,44]   y = [00,13,21,30,44]   z = [03,10,21,33,44]   aa = [00,10,21,33,44]   ab = [00,10,22,31,44]   ac = [00,11,20,30,44]   ad = [00,11,23,30,44]   ae = [03,11,20,33,44]   af = [03,11,23,33,44]   ag = [00,11,20,33,44]   ah = [00,11,22,30,44]   ai = [00,11,23,33,44]   aj = [00,13,20,31,44]   ak = [00,13,23,31,44]   al = [03,10,20,31,44]   am = [03,10,23,31,44]   an = [03,11,20,30,44]   ao = [03,11,22,33,44]   ap = [03,11,23,30,44]   aq = [00,13,22,31,44]   ar = [03,10,22,31,44]   as = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,12,20,31,44]   d = [02,10,22,31,44]   e = [02,12,22,31,44]   f = [03,12,22,31,44]   g = [00,11,20,32,44]   h = [00,12,22,31,44]   i = [02,11,22,30,44]   j = [02,11,22,32,44]   k = [02,11,23,33,44]   l = [03,11,22,32,44]   m = [02,10,20,31,44]   n = [02,12,20,31,44]   o = [00,11,22,32,44]   p = [02,11,20,30,44]   q = [02,11,20,32,44]   r = [02,11,22,33,44]   s = [02,11,23,32,44]   t = [02,12,23,31,44]   u = [02,13,22,31,44]   v = [03,11,23,32,44]   w = [03,12,23,31,44]   x = [00,11,23,32,44]   y = [00,12,23,31,44]   z = [02,10,23,31,44]   aa = [02,11,20,33,44]   ab = [02,11,23,30,44]   ac = [02,13,20,31,44]   ad = [03,11,20,32,44]   ae = [03,12,20,31,44]   af = [00,10,23,31,44]   ag = [00,10,22,31,44]   ah = [00,11,20,30,44]   ai = [00,11,23,30,44]   aj = [03,11,20,33,44]   ak = [03,11,23,33,44]   al = [00,11,20,33,44]   am = [00,11,22,30,44]   an = [00,11,23,33,44]   ao = [00,13,20,31,44]   ap = [03,10,20,31,44]   aq = [03,10,23,31,44]   ar = [03,11,20,30,44]   as = [03,11,22,33,44]   at = [03,11,23,30,44]   au = [00,13,22,31,44]   av = [03,10,22,31,44]   aw = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,20,34,43]   c = [04,11,21,34,43]   d = [04,11,23,34,43]   e = [04,11,22,34,43]   f = [04,12,21,34,43]   g = [00,11,24,30,44]   h = [03,11,24,33,44]   i = [00,11,24,33,44]   j = [03,11,24,30,44]   k = [00,10,23,31,44]   l = [00,13,21,30,44]   m = [03,10,21,33,44]   n = [00,10,21,33,44]   o = [00,11,23,30,44]   p = [03,11,20,33,44]   q = [00,11,21,30,44]   r = [03,11,21,33,44]   s = [00,11,20,33,44]   t = [00,11,21,33,44]   u = [00,11,22,30,44]   v = [00,13,20,31,44]   w = [00,13,23,31,44]   x = [03,10,20,31,44]   y = [03,10,23,31,44]   z = [03,11,21,30,44]   aa = [03,11,22,33,44]   ab = [03,11,23,30,44]   ac = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,20,34,43]   c = [00,10,21,31,44]   d = [00,12,20,30,44]   e = [00,12,23,30,44]   f = [00,10,22,31,44]   g = [00,11,20,30,44]   h = [00,12,20,33,44]   i = [00,12,23,33,44]   j = [00,13,22,30,44]   k = [00,12,22,30,44]   l = [00,10,22,33,44]   m = [00,11,23,33,44]   n = [00,12,21,30,44]   o = [00,12,22,33,44]   p = [00,13,21,31,44]   q = [03,10,21,31,44]   r = [03,11,20,30,44]   s = [00,12,21,33,44]   t = [00,13,22,31,44]   u = [00,10,23,31,44]   v = [00,13,21,30,44]   w = [03,10,21,33,44]   x = [00,10,21,33,44]   y = [00,11,23,30,44]   z = [03,11,20,33,44]   aa = [00,11,21,30,44]   ab = [00,11,20,33,44]   ac = [00,11,21,33,44]   ad = [00,11,22,30,44]   ae = [00,13,20,31,44]   af = [00,13,23,31,44]   ag = [03,10,20,31,44]   ah = [03,11,21,30,44]
   a = [00,10,20,31,44]   b = [04,11,20,34,43]   c = [00,12,20,30,44]   d = [03,12,22,33,44]   e = [00,12,23,30,44]   f = [03,12,20,33,44]   g = [00,11,20,30,44]   h = [00,12,20,33,44]   i = [00,13,22,30,44]   j = [03,10,22,33,44]   k = [00,12,22,30,44]   l = [03,12,20,30,44]   m = [00,10,22,33,44]   n = [00,12,21,30,44]   o = [00,12,22,33,44]   p = [03,11,20,30,44]   q = [03,12,21,33,44]   r = [03,12,22,30,44]   s = [00,12,21,33,44]   t = [03,12,21,30,44]   u = [04,11,21,34,43]   v = [04,11,22,34,43]   w = [00,10,23,31,44]   x = [00,13,21,30,44]   y = [03,10,21,33,44]   z = [00,10,21,33,44]   aa = [00,11,23,30,44]   ab = [03,11,20,33,44]   ac = [00,11,21,30,44]   ad = [03,11,21,33,44]   ae = [00,11,20,33,44]   af = [00,11,21,33,44]   ag = [00,11,22,30,44]   ah = [00,13,20,31,44]   ai = [00,13,23,31,44]   aj = [03,10,20,31,44]   ak = [03,11,21,30,44]   al = [03,11,22,33,44]   am = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,21,34,43]   c = [04,12,22,34,43]   d = [03,10,23,32,44]   e = [03,12,23,30,44]   f = [03,10,23,31,44]   g = [03,11,23,30,44]   h = [00,12,23,30,44]   i = [00,13,20,32,44]   j = [03,12,20,33,44]   k = [00,12,20,33,44]   l = [00,13,22,30,44]   m = [03,10,22,33,44]   n = [03,12,22,33,44]   o = [00,10,22,33,44]   p = [00,10,23,32,44]   q = [00,12,21,30,44]   r = [00,12,22,33,44]   s = [00,13,23,32,44]   t = [03,10,20,32,44]   u = [03,12,21,33,44]   v = [03,12,22,30,44]   w = [00,12,21,33,44]   x = [03,12,21,30,44]   y = [04,11,22,34,43]   z = [04,12,21,34,43]   aa = [00,10,23,31,44]   ab = [00,13,21,30,44]   ac = [03,10,21,33,44]   ad = [00,10,21,33,44]   ae = [00,11,23,30,44]   af = [03,11,20,33,44]   ag = [00,11,21,30,44]   ah = [03,11,21,33,44]   ai = [00,11,20,33,44]   aj = [00,11,21,33,44]   ak = [00,11,22,30,44]   al = [00,13,20,31,44]   am = [00,13,23,31,44]   an = [03,10,20,31,44]   ao = [03,11,21,30,44]   ap = [03,11,22,33,44]   aq = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,21,34,43]   c = [00,10,20,32,44]   d = [00,10,21,31,44]   e = [00,10,21,32,44]   f = [00,12,20,30,44]   g = [00,12,23,30,44]   h = [00,10,22,31,44]   i = [00,11,20,30,44]   j = [00,13,22,30,44]   k = [00,10,22,32,44]   l = [00,12,22,30,44]   m = [00,10,22,33,44]   n = [00,10,23,32,44]   o = [00,11,23,33,44]   p = [00,12,21,30,44]   q = [00,13,21,31,44]   r = [03,10,20,32,44]   s = [03,10,21,31,44]   t = [03,11,20,30,44]   u = [00,13,22,31,44]   v = [03,10,21,32,44]   w = [00,10,23,31,44]   x = [00,13,21,30,44]   y = [03,10,21,33,44]   z = [00,10,21,33,44]   aa = [00,11,23,30,44]   ab = [03,11,20,33,44]   ac = [00,11,21,30,44]   ad = [03,11,21,33,44]   ae = [00,11,20,33,44]   af = [00,11,21,33,44]   ag = [00,11,22,30,44]   ah = [00,13,20,31,44]   ai = [00,13,23,31,44]   aj = [03,10,20,31,44]   ak = [03,11,21,30,44]
   a = [00,10,20,31,44]   b = [04,11,21,34,43]   c = [00,10,21,32,44]   d = [03,10,22,31,44]   e = [04,11,22,34,43]   f = [03,10,23,31,44]   g = [03,11,22,33,44]   h = [03,11,23,30,44]   i = [03,11,22,30,44]   j = [00,10,22,31,44]   k = [00,12,21,30,44]   l = [00,13,22,31,44]   m = [03,10,21,32,44]   n = [00,10,23,31,44]   o = [00,13,21,30,44]   p = [03,10,21,33,44]   q = [00,10,21,33,44]   r = [00,11,23,30,44]   s = [03,11,20,33,44]   t = [00,11,21,30,44]   u = [03,11,21,33,44]   v = [00,11,20,33,44]   w = [00,11,21,33,44]   x = [00,11,22,30,44]   y = [00,13,20,31,44]   z = [00,13,23,31,44]   aa = [03,10,20,31,44]   ab = [03,11,21,30,44]
   a = [00,10,20,31,44]   b = [04,11,21,34,43]   c = [00,12,23,30,44]   d = [03,10,23,32,44]   e = [00,11,20,30,44]   f = [00,12,23,33,44]   g = [03,12,20,30,44]   h = [00,11,23,33,44]   i = [03,11,20,30,44]   j = [03,12,23,30,44]   k = [03,10,23,31,44]   l = [03,11,23,30,44]   m = [00,13,20,32,44]   n = [03,12,20,33,44]   o = [00,12,20,33,44]   p = [00,13,22,30,44]   q = [03,10,22,33,44]   r = [00,10,22,33,44]   s = [00,10,23,32,44]   t = [00,12,21,30,44]   u = [00,12,22,33,44]   v = [00,13,23,32,44]   w = [03,10,20,32,44]   x = [03,12,21,33,44]   y = [03,12,22,30,44]   z = [00,12,21,33,44]   aa = [03,12,21,30,44]   ab = [00,10,23,31,44]   ac = [00,13,21,30,44]   ad = [03,10,21,33,44]   ae = [00,10,21,33,44]   af = [00,11,23,30,44]   ag = [03,11,20,33,44]   ah = [00,11,21,30,44]   ai = [03,11,21,33,44]   aj = [00,11,20,33,44]   ak = [00,11,21,33,44]   al = [00,11,22,30,44]   am = [00,13,20,31,44]   an = [00,13,23,31,44]   ao = [03,10,20,31,44]   ap = [03,11,21,30,44]   aq = [03,11,22,33,44]   ar = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,12,21,34,43]   c = [00,12,20,31,44]   d = [00,11,20,32,44]   e = [00,12,21,30,44]   f = [03,10,23,31,44]   g = [03,12,21,33,44]   h = [03,12,23,31,44]   i = [00,11,23,32,44]   j = [00,12,21,33,44]   k = [00,12,23,31,44]   l = [03,12,20,31,44]   m = [03,12,21,30,44]   n = [00,10,23,31,44]   o = [00,13,21,30,44]   p = [03,10,21,33,44]   q = [00,10,21,33,44]   r = [00,11,23,30,44]   s = [00,11,21,30,44]   t = [00,11,20,33,44]   u = [00,11,22,30,44]   v = [00,13,20,31,44]   w = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,21,34,43]   c = [00,12,20,31,44]   d = [00,11,20,31,44]   e = [04,14,21,34,40]   f = [00,10,21,30,44]   g = [03,10,21,30,44]   h = [00,12,21,30,44]   i = [03,10,23,31,44]   j = [03,12,21,33,44]   k = [03,12,23,31,44]   l = [00,12,21,33,44]   m = [00,12,23,31,44]   n = [03,12,20,31,44]   o = [03,12,21,30,44]   p = [00,10,23,31,44]   q = [00,13,21,30,44]   r = [03,10,21,33,44]   s = [00,10,21,33,44]   t = [00,11,23,30,44]   u = [00,11,21,30,44]   v = [00,11,20,33,44]   w = [00,11,22,30,44]   x = [00,13,20,31,44]   y = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,21,34,43]   c = [00,11,20,31,44]   d = [00,11,24,30,44]   e = [03,10,23,31,44]   f = [04,14,21,34,40]   g = [00,10,21,30,44]   h = [00,10,23,31,44]   i = [00,13,21,30,44]   j = [03,10,21,33,44]   k = [00,10,21,33,44]   l = [00,11,23,30,44]   m = [00,11,21,30,44]   n = [03,10,21,30,44]   o = [00,11,20,33,44]   p = [00,11,22,30,44]   q = [00,13,20,31,44]   r = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,24,34,40]   c = [02,10,23,32,44]   d = [00,10,22,31,44]   e = [00,12,22,31,44]   f = [00,12,22,32,44]   g = [00,13,22,32,44]   h = [00,10,22,32,44]   i = [00,11,20,31,44]   j = [00,11,22,31,44]   k = [00,11,22,32,44]   l = [00,13,22,33,44]   m = [02,11,20,30,44]   n = [02,11,20,31,44]   o = [02,11,20,32,44]   p = [02,13,20,33,44]   q = [00,13,22,31,44]   r = [02,11,20,33,44]   s = [02,10,23,30,44]   t = [00,12,23,30,44]   u = [00,10,23,32,44]   v = [00,12,23,32,44]   w = [04,11,24,34,40]   x = [00,10,20,32,44]   y = [00,12,20,30,44]   z = [00,12,20,31,44]   aa = [00,12,20,32,44]   ab = [00,13,20,32,44]   ac = [00,10,22,30,44]   ad = [00,11,20,30,44]   ae = [00,11,20,32,44]   af = [00,12,20,33,44]   ag = [00,13,22,30,44]   ah = [02,10,20,30,44]   ai = [00,12,22,30,44]   aj = [02,10,20,31,44]   ak = [02,10,20,32,44]   al = [02,13,20,30,44]   am = [02,13,20,32,44]   an = [00,10,22,33,44]   ao = [00,11,20,33,44]   ap = [00,11,22,30,44]   aq = [00,12,22,33,44]   ar = [00,13,20,31,44]   as = [02,10,20,33,44]   at = [02,13,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,24,34,40]   c = [02,10,23,32,44]   d = [00,10,22,31,44]   e = [02,13,23,30,44]   f = [02,10,23,31,44]   g = [00,10,23,31,44]   h = [00,11,23,30,44]   i = [00,13,23,31,44]   j = [00,13,23,32,44]   k = [00,11,23,32,44]   l = [00,12,23,31,44]   m = [00,12,22,31,44]   n = [00,12,22,32,44]   o = [00,13,22,32,44]   p = [00,10,22,32,44]   q = [00,11,22,32,44]   r = [00,13,22,33,44]   s = [02,13,20,33,44]   t = [00,13,22,31,44]   u = [02,10,23,30,44]   v = [00,12,23,30,44]   w = [00,10,23,32,44]   x = [00,12,23,32,44]   y = [04,11,24,34,40]   z = [00,10,20,32,44]   aa = [00,12,20,30,44]   ab = [00,12,20,31,44]   ac = [00,12,20,32,44]   ad = [00,13,20,32,44]   ae = [00,10,22,30,44]   af = [00,11,20,30,44]   ag = [00,11,20,32,44]   ah = [00,12,20,33,44]   ai = [00,13,22,30,44]   aj = [02,10,20,30,44]   ak = [00,12,22,30,44]   al = [02,10,20,31,44]   am = [02,10,20,32,44]   an = [02,13,20,30,44]   ao = [02,13,20,32,44]   ap = [00,10,22,33,44]   aq = [00,11,20,33,44]   ar = [00,11,22,30,44]   as = [00,12,22,33,44]   at = [00,13,20,31,44]   au = [02,10,20,33,44]   av = [02,13,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,24,34,40]   c = [02,10,23,30,44]   d = [02,13,23,30,44]   e = [00,11,20,31,44]   f = [00,10,23,30,44]   g = [00,13,23,30,44]   h = [04,13,24,34,40]   i = [00,13,20,30,44]   j = [00,10,20,33,44]   k = [00,13,20,33,44]   l = [00,11,22,31,44]   m = [00,13,23,32,44]   n = [00,12,22,32,44]   o = [00,12,23,30,44]   p = [00,11,23,30,44]   q = [00,10,23,32,44]   r = [00,12,23,32,44]   s = [00,11,23,32,44]   t = [04,11,24,34,40]   u = [00,10,20,32,44]   v = [00,12,20,30,44]   w = [00,12,20,31,44]   x = [00,12,20,32,44]   y = [00,13,20,32,44]   z = [00,10,22,30,44]   aa = [00,10,22,31,44]   ab = [00,11,20,30,44]   ac = [00,11,20,32,44]   ad = [00,12,20,33,44]   ae = [00,12,22,31,44]   af = [00,13,22,30,44]   ag = [00,13,22,32,44]   ah = [02,10,20,30,44]   ai = [00,10,22,32,44]   aj = [00,12,22,30,44]   ak = [02,13,20,30,44]   al = [00,10,22,33,44]   am = [00,11,20,33,44]   an = [00,11,22,30,44]   ao = [00,11,22,32,44]   ap = [00,12,22,33,44]   aq = [00,13,20,31,44]   ar = [00,13,22,33,44]   as = [02,10,20,33,44]   at = [02,13,20,33,44]   au = [00,13,22,31,44]
   a = [00,10,20,31,44]   b = [04,12,24,34,40]   c = [02,10,23,30,44]   d = [00,10,23,30,44]   e = [02,10,23,31,44]   f = [02,11,23,30,44]   g = [02,10,20,31,44]   h = [02,11,20,30,44]   i = [02,11,20,33,44]   j = [02,13,20,31,44]   k = [04,13,24,34,40]   l = [00,13,20,30,44]   m = [00,10,20,33,44]   n = [00,12,22,32,44]   o = [00,13,20,33,44]   p = [00,10,23,31,44]   q = [00,12,23,30,44]   r = [00,11,23,30,44]   s = [00,10,23,32,44]   t = [00,12,23,32,44]   u = [00,11,23,32,44]   v = [00,12,23,31,44]   w = [04,11,24,34,40]   x = [00,10,20,32,44]   y = [00,12,20,30,44]   z = [00,12,20,31,44]   aa = [00,12,20,32,44]   ab = [00,13,20,32,44]   ac = [00,10,22,30,44]   ad = [00,10,22,31,44]   ae = [00,11,20,30,44]   af = [00,11,20,32,44]   ag = [00,12,20,33,44]   ah = [00,12,22,31,44]   ai = [00,13,22,30,44]   aj = [00,13,22,32,44]   ak = [02,10,20,30,44]   al = [00,10,22,32,44]   am = [00,12,22,30,44]   an = [02,13,20,30,44]   ao = [00,10,22,33,44]   ap = [00,11,20,33,44]   aq = [00,11,22,30,44]   ar = [00,11,22,32,44]   as = [00,12,22,33,44]   at = [00,13,20,31,44]   au = [00,13,22,33,44]   av = [02,10,20,33,44]   aw = [02,13,20,33,44]   ax = [00,13,22,31,44]
   a = [00,10,20,31,44]   b = [04,13,24,30,42]   c = [00,10,21,32,44]   d = [04,13,24,32,40]   e = [00,11,22,34,44]   f = [00,11,21,32,44]   g = [02,10,20,31,44]   h = [00,12,22,31,44]   i = [00,12,22,33,44]   j = [04,13,24,31,40]   k = [00,11,20,34,44]   l = [00,12,21,32,44]   m = [02,10,21,30,44]   n = [04,14,24,31,40]   o = [00,12,20,31,44]   p = [00,10,22,31,44]   q = [00,11,20,32,44]   r = [00,12,20,33,44]   s = [02,10,22,33,44]   t = [00,11,20,31,44]   u = [00,10,22,33,44]   v = [00,11,20,33,44]   w = [00,11,22,31,44]   x = [02,10,20,33,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,40]   c = [00,11,23,30,44]   d = [02,10,22,31,44]   e = [00,11,20,31,44]   f = [00,11,22,31,44]   g = [00,11,22,32,44]   h = [02,10,20,31,44]   i = [02,13,20,31,44]   j = [00,11,23,32,44]   k = [00,12,20,31,44]   l = [00,10,22,31,44]   m = [00,11,20,30,44]   n = [00,11,20,32,44]   o = [00,12,22,31,44]   p = [00,11,20,33,44]   q = [00,11,22,30,44]   r = [00,13,20,31,44]   s = [00,13,22,31,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,40]   c = [00,11,23,30,44]   d = [02,10,22,31,44]   e = [00,11,20,31,44]   f = [02,13,22,31,44]   g = [02,10,20,31,44]   h = [02,13,20,31,44]   i = [00,11,23,32,44]   j = [00,12,20,31,44]   k = [00,10,22,31,44]   l = [00,11,20,30,44]   m = [00,11,20,32,44]   n = [00,11,20,33,44]   o = [00,11,22,30,44]   p = [00,13,20,31,44]   q = [00,13,22,31,44]
   a = [00,10,20,31,44]   b = [04,11,24,33,40]   c = [02,10,23,31,44]   d = [02,11,22,30,44]   e = [02,11,22,33,44]   f = [02,11,20,33,44]   g = [00,12,23,31,44]   h = [00,12,22,31,44]   i = [00,13,22,31,44]   j = [02,11,20,30,44]   k = [02,11,20,31,44]   l = [00,10,23,31,44]   m = [00,12,20,31,44]   n = [02,10,22,31,44]   o = [00,10,22,31,44]   p = [00,11,20,32,44]   q = [00,11,20,31,44]   r = [02,10,20,31,44]   s = [00,11,20,33,44]   t = [00,11,22,31,44]   u = [00,11,22,32,44]   v = [00,13,20,31,44]
   a = [00,10,20,31,44]   b = [04,11,24,33,40]   c = [00,11,23,32,44]   d = [02,10,22,31,44]   e = [02,10,20,31,44]   f = [02,13,22,31,44]   g = [02,13,20,31,44]   h = [00,12,20,31,44]   i = [00,10,22,31,44]   j = [00,11,20,32,44]   k = [00,11,20,31,44]   l = [00,11,20,33,44]   m = [00,13,20,31,44]   n = [00,13,22,31,44]
   a = [00,10,20,31,44]   b = [04,11,24,33,40]   c = [00,11,23,32,44]   d = [02,10,22,31,44]   e = [00,12,22,31,44]   f = [00,11,22,31,44]   g = [00,11,22,32,44]   h = [02,10,20,31,44]   i = [02,13,20,31,44]   j = [00,12,20,31,44]   k = [00,10,22,31,44]   l = [00,11,20,32,44]   m = [00,11,20,31,44]   n = [00,11,20,33,44]   o = [00,13,20,31,44]   p = [00,13,22,31,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,12,20,31,44]   d = [00,12,23,30,44]   e = [03,12,20,33,44]   f = [00,12,20,33,44]   g = [00,12,22,30,44]   h = [03,12,22,33,44]   i = [03,12,23,30,44]   j = [00,12,21,30,44]   k = [00,12,22,33,44]   l = [03,12,21,33,44]   m = [03,12,22,30,44]   n = [03,12,23,31,44]   o = [00,12,21,33,44]   p = [00,12,23,31,44]   q = [03,12,20,31,44]   r = [03,12,21,30,44]   s = [00,10,21,30,44]   t = [00,10,23,30,44]   u = [00,10,23,31,44]   v = [00,13,21,30,44]   w = [00,13,23,30,44]   x = [01,13,20,33,44]   y = [03,10,20,33,44]   z = [03,10,21,33,44]   aa = [03,11,20,31,44]   ab = [03,13,20,33,44]   ac = [00,10,20,33,44]   ad = [00,10,21,33,44]   ae = [00,10,22,30,44]   af = [00,11,23,30,44]   ag = [00,11,23,31,44]   ah = [00,13,21,33,44]   ai = [00,13,22,30,44]   aj = [03,10,22,33,44]   ak = [03,11,20,33,44]   al = [03,13,22,33,44]   am = [03,13,23,30,44]   an = [00,11,20,31,44]   ao = [00,11,21,30,44]   ap = [00,13,20,33,44]   aq = [01,10,23,30,44]   ar = [03,10,21,30,44]   as = [03,10,23,30,44]   at = [03,13,20,31,44]   au = [03,13,21,30,44]   av = [00,10,22,33,44]   aw = [00,11,20,33,44]   ax = [00,11,21,33,44]   ay = [00,11,22,30,44]   az = [00,13,20,31,44]   ba = [00,13,22,33,44]   bb = [00,13,23,31,44]   bc = [01,10,20,33,44]   bd = [01,13,23,30,44]   be = [03,10,20,31,44]   bf = [03,10,22,30,44]   bg = [03,10,23,31,44]   bh = [03,11,21,30,44]   bi = [03,11,22,33,44]   bj = [03,11,23,30,44]   bk = [03,13,22,30,44]   bl = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,12,20,31,44]   d = [01,12,21,30,44]   e = [01,12,20,31,44]   f = [01,12,21,33,44]   g = [01,12,23,31,44]   h = [01,12,20,33,44]   i = [01,12,23,30,44]   j = [01,13,21,33,44]   k = [03,13,21,33,44]   l = [00,10,22,31,44]   m = [01,13,22,33,44]   n = [03,13,23,31,44]   o = [01,10,20,31,44]   p = [01,10,21,30,44]   q = [01,10,23,31,44]   r = [01,13,20,31,44]   s = [01,13,23,31,44]   t = [03,11,21,33,44]   u = [01,10,21,33,44]   v = [01,10,22,30,44]   w = [01,10,22,31,44]   x = [01,13,21,30,44]   y = [01,13,22,31,44]   z = [03,13,22,31,44]   aa = [00,13,22,31,44]   ab = [01,10,22,33,44]   ac = [01,13,22,30,44]   ad = [03,10,22,31,44]   ae = [00,12,23,30,44]   af = [03,12,20,33,44]   ag = [00,12,20,33,44]   ah = [03,12,23,30,44]   ai = [00,12,21,30,44]   aj = [03,12,21,33,44]   ak = [03,12,23,31,44]   al = [00,12,21,33,44]   am = [00,12,23,31,44]   an = [03,12,20,31,44]   ao = [03,12,21,30,44]   ap = [00,10,21,30,44]   aq = [00,10,23,31,44]   ar = [00,13,21,30,44]   as = [01,13,20,33,44]   at = [03,10,21,33,44]   au = [00,10,21,33,44]   av = [00,11,23,30,44]   aw = [00,13,21,33,44]   ax = [00,13,22,30,44]   ay = [03,10,22,33,44]   az = [03,11,20,33,44]   ba = [03,13,22,33,44]   bb = [00,11,21,30,44]   bc = [01,10,23,30,44]   bd = [03,10,21,30,44]   be = [03,13,20,31,44]   bf = [03,13,21,30,44]   bg = [00,10,22,33,44]   bh = [00,11,20,33,44]   bi = [00,11,21,33,44]   bj = [00,11,22,30,44]   bk = [00,13,20,31,44]   bl = [00,13,22,33,44]   bm = [00,13,23,31,44]   bn = [01,10,20,33,44]   bo = [01,13,23,30,44]   bp = [03,10,20,31,44]   bq = [03,10,22,30,44]   br = [03,10,23,31,44]   bs = [03,11,21,30,44]   bt = [03,11,22,33,44]   bu = [03,11,23,30,44]   bv = [03,13,22,30,44]   bw = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,12,20,31,44]   d = [01,12,21,30,44]   e = [03,11,22,31,44]   f = [00,11,22,31,44]   g = [00,10,23,30,44]   h = [00,13,23,30,44]   i = [03,10,20,33,44]   j = [03,11,20,31,44]   k = [03,13,20,33,44]   l = [00,10,20,33,44]   m = [00,11,23,31,44]   n = [03,13,23,30,44]   o = [00,11,20,31,44]   p = [00,13,20,33,44]   q = [03,10,23,30,44]   r = [01,12,21,33,44]   s = [01,12,20,33,44]   t = [01,12,23,30,44]   u = [00,10,22,31,44]   v = [01,13,22,33,44]   w = [01,10,21,30,44]   x = [01,10,21,33,44]   y = [01,10,22,30,44]   z = [01,13,21,30,44]   aa = [03,13,22,31,44]   ab = [00,13,22,31,44]   ac = [01,10,22,33,44]   ad = [01,13,22,30,44]   ae = [03,10,22,31,44]   af = [00,12,23,30,44]   ag = [03,12,20,33,44]   ah = [00,12,20,33,44]   ai = [03,12,23,30,44]   aj = [00,12,21,30,44]   ak = [03,12,21,33,44]   al = [03,12,23,31,44]   am = [00,12,21,33,44]   an = [00,12,23,31,44]   ao = [03,12,20,31,44]   ap = [03,12,21,30,44]   aq = [00,10,21,30,44]   ar = [00,10,23,31,44]   as = [00,13,21,30,44]   at = [01,13,20,33,44]   au = [03,10,21,33,44]   av = [00,10,21,33,44]   aw = [00,11,23,30,44]   ax = [00,13,21,33,44]   ay = [00,13,22,30,44]   az = [03,10,22,33,44]   ba = [03,11,20,33,44]   bb = [03,13,22,33,44]   bc = [00,11,21,30,44]   bd = [01,10,23,30,44]   be = [03,10,21,30,44]   bf = [03,13,20,31,44]   bg = [03,13,21,30,44]   bh = [00,10,22,33,44]   bi = [00,11,20,33,44]   bj = [00,11,21,33,44]   bk = [00,11,22,30,44]   bl = [00,13,20,31,44]   bm = [00,13,22,33,44]   bn = [00,13,23,31,44]   bo = [01,10,20,33,44]   bp = [01,13,23,30,44]   bq = [03,10,20,31,44]   br = [03,10,22,30,44]   bs = [03,10,23,31,44]   bt = [03,11,21,30,44]   bu = [03,11,22,33,44]   bv = [03,11,23,30,44]   bw = [03,13,22,30,44]   bx = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,12,20,31,44]   d = [01,12,20,31,44]   e = [03,11,22,31,44]   f = [00,11,22,31,44]   g = [03,11,20,31,44]   h = [00,10,22,30,44]   i = [00,11,23,31,44]   j = [00,11,20,31,44]   k = [01,12,23,31,44]   l = [01,12,20,33,44]   m = [01,12,23,30,44]   n = [00,10,22,31,44]   o = [01,13,22,33,44]   p = [01,10,20,31,44]   q = [01,10,23,31,44]   r = [01,13,20,31,44]   s = [01,10,22,30,44]   t = [01,10,22,31,44]   u = [01,13,22,31,44]   v = [03,13,22,31,44]   w = [00,13,22,31,44]   x = [01,10,22,33,44]   y = [01,13,22,30,44]   z = [03,10,22,31,44]   aa = [00,12,23,30,44]   ab = [03,12,20,33,44]   ac = [00,12,20,33,44]   ad = [03,12,23,30,44]   ae = [00,12,21,30,44]   af = [03,12,21,33,44]   ag = [03,12,23,31,44]   ah = [00,12,21,33,44]   ai = [00,12,23,31,44]   aj = [03,12,20,31,44]   ak = [03,12,21,30,44]   al = [00,10,21,30,44]   am = [00,10,23,31,44]   an = [00,13,21,30,44]   ao = [01,13,20,33,44]   ap = [03,10,21,33,44]   aq = [00,10,21,33,44]   ar = [00,11,23,30,44]   as = [00,13,21,33,44]   at = [00,13,22,30,44]   au = [03,10,22,33,44]   av = [03,11,20,33,44]   aw = [03,13,22,33,44]   ax = [00,11,21,30,44]   ay = [01,10,23,30,44]   az = [03,10,21,30,44]   ba = [03,13,20,31,44]   bb = [03,13,21,30,44]   bc = [00,10,22,33,44]   bd = [00,11,20,33,44]   be = [00,11,21,33,44]   bf = [00,11,22,30,44]   bg = [00,13,20,31,44]   bh = [00,13,22,33,44]   bi = [00,13,23,31,44]   bj = [01,10,20,33,44]   bk = [01,13,23,30,44]   bl = [03,10,20,31,44]   bm = [03,10,22,30,44]   bn = [03,10,23,31,44]   bo = [03,11,21,30,44]   bp = [03,11,22,33,44]   bq = [03,11,23,30,44]   br = [03,13,22,30,44]   bs = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,12,20,31,44]   d = [01,12,20,31,44]   e = [00,10,22,30,44]   f = [03,13,21,33,44]   g = [03,13,23,31,44]   h = [01,13,23,31,44]   i = [03,11,21,33,44]   j = [01,12,23,31,44]   k = [01,12,20,33,44]   l = [01,12,23,30,44]   m = [00,10,22,31,44]   n = [01,13,22,33,44]   o = [01,10,20,31,44]   p = [01,10,23,31,44]   q = [01,13,20,31,44]   r = [01,10,22,30,44]   s = [01,10,22,31,44]   t = [01,13,22,31,44]   u = [03,13,22,31,44]   v = [00,13,22,31,44]   w = [01,10,22,33,44]   x = [01,13,22,30,44]   y = [03,10,22,31,44]   z = [00,12,23,30,44]   aa = [03,12,20,33,44]   ab = [00,12,20,33,44]   ac = [03,12,23,30,44]   ad = [00,12,21,30,44]   ae = [03,12,21,33,44]   af = [03,12,23,31,44]   ag = [00,12,21,33,44]   ah = [00,12,23,31,44]   ai = [03,12,20,31,44]   aj = [03,12,21,30,44]   ak = [00,10,21,30,44]   al = [00,10,23,31,44]   am = [00,13,21,30,44]   an = [01,13,20,33,44]   ao = [03,10,21,33,44]   ap = [00,10,21,33,44]   aq = [00,11,23,30,44]   ar = [00,13,21,33,44]   as = [00,13,22,30,44]   at = [03,10,22,33,44]   au = [03,11,20,33,44]   av = [03,13,22,33,44]   aw = [00,11,21,30,44]   ax = [01,10,23,30,44]   ay = [03,10,21,30,44]   az = [03,13,20,31,44]   ba = [03,13,21,30,44]   bb = [00,10,22,33,44]   bc = [00,11,20,33,44]   bd = [00,11,21,33,44]   be = [00,11,22,30,44]   bf = [00,13,20,31,44]   bg = [00,13,22,33,44]   bh = [00,13,23,31,44]   bi = [01,10,20,33,44]   bj = [01,13,23,30,44]   bk = [03,10,20,31,44]   bl = [03,10,22,30,44]   bm = [03,10,23,31,44]   bn = [03,11,21,30,44]   bo = [03,11,22,33,44]   bp = [03,11,23,30,44]   bq = [03,13,22,30,44]   br = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,12,20,31,44]   d = [01,12,20,33,44]   e = [03,11,22,31,44]   f = [00,11,22,31,44]   g = [00,10,23,30,44]   h = [00,13,23,30,44]   i = [03,10,20,33,44]   j = [03,11,20,31,44]   k = [03,13,20,33,44]   l = [00,10,20,33,44]   m = [00,10,22,30,44]   n = [00,11,23,31,44]   o = [03,13,23,30,44]   p = [00,11,20,31,44]   q = [00,13,20,33,44]   r = [03,10,23,30,44]   s = [01,12,23,30,44]   t = [00,10,22,31,44]   u = [01,13,22,33,44]   v = [01,10,22,30,44]   w = [03,13,22,31,44]   x = [00,13,22,31,44]   y = [01,10,22,33,44]   z = [01,13,22,30,44]   aa = [03,10,22,31,44]   ab = [00,12,23,30,44]   ac = [03,12,20,33,44]   ad = [00,12,20,33,44]   ae = [03,12,23,30,44]   af = [00,12,21,30,44]   ag = [03,12,21,33,44]   ah = [03,12,23,31,44]   ai = [00,12,21,33,44]   aj = [00,12,23,31,44]   ak = [03,12,20,31,44]   al = [03,12,21,30,44]   am = [00,10,21,30,44]   an = [00,10,23,31,44]   ao = [00,13,21,30,44]   ap = [01,13,20,33,44]   aq = [03,10,21,33,44]   ar = [00,10,21,33,44]   as = [00,11,23,30,44]   at = [00,13,21,33,44]   au = [00,13,22,30,44]   av = [03,10,22,33,44]   aw = [03,11,20,33,44]   ax = [03,13,22,33,44]   ay = [00,11,21,30,44]   az = [01,10,23,30,44]   ba = [03,10,21,30,44]   bb = [03,13,20,31,44]   bc = [03,13,21,30,44]   bd = [00,10,22,33,44]   be = [00,11,20,33,44]   bf = [00,11,21,33,44]   bg = [00,11,22,30,44]   bh = [00,13,20,31,44]   bi = [00,13,22,33,44]   bj = [00,13,23,31,44]   bk = [01,10,20,33,44]   bl = [01,13,23,30,44]   bm = [03,10,20,31,44]   bn = [03,10,22,30,44]   bo = [03,10,23,31,44]   bp = [03,11,21,30,44]   bq = [03,11,22,33,44]   br = [03,11,23,30,44]   bs = [03,13,22,30,44]   bt = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,12,20,31,44]   d = [01,13,22,33,44]   e = [03,12,22,33,44]   f = [00,12,22,33,44]   g = [03,12,22,30,44]   h = [00,10,23,30,44]   i = [00,13,23,30,44]   j = [03,10,20,33,44]   k = [03,13,20,33,44]   l = [00,10,20,33,44]   m = [03,13,23,30,44]   n = [00,13,20,33,44]   o = [03,10,23,30,44]   p = [01,10,21,30,44]   q = [01,10,21,33,44]   r = [01,10,22,30,44]   s = [01,13,21,30,44]   t = [01,10,22,33,44]   u = [01,13,22,30,44]   v = [00,12,23,30,44]   w = [03,12,20,33,44]   x = [00,12,20,33,44]   y = [03,12,23,30,44]   z = [00,12,21,30,44]   aa = [03,12,21,33,44]   ab = [03,12,23,31,44]   ac = [00,12,21,33,44]   ad = [00,12,23,31,44]   ae = [03,12,20,31,44]   af = [03,12,21,30,44]   ag = [00,10,21,30,44]   ah = [00,10,23,31,44]   ai = [00,13,21,30,44]   aj = [01,13,20,33,44]   ak = [03,10,21,33,44]   al = [03,11,20,31,44]   am = [00,10,21,33,44]   an = [00,11,23,30,44]   ao = [00,11,23,31,44]   ap = [00,13,21,33,44]   aq = [00,13,22,30,44]   ar = [03,10,22,33,44]   as = [03,11,20,33,44]   at = [03,13,22,33,44]   au = [00,11,20,31,44]   av = [00,11,21,30,44]   aw = [01,10,23,30,44]   ax = [03,10,21,30,44]   ay = [03,13,20,31,44]   az = [03,13,21,30,44]   ba = [00,10,22,33,44]   bb = [00,11,20,33,44]   bc = [00,11,21,33,44]   bd = [00,11,22,30,44]   be = [00,13,20,31,44]   bf = [00,13,22,33,44]   bg = [00,13,23,31,44]   bh = [01,10,20,33,44]   bi = [01,13,23,30,44]   bj = [03,10,20,31,44]   bk = [03,10,22,30,44]   bl = [03,10,23,31,44]   bm = [03,11,21,30,44]   bn = [03,11,22,33,44]   bo = [03,11,23,30,44]   bp = [03,13,22,30,44]   bq = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,12,20,31,44]   d = [01,10,20,31,44]   e = [00,12,22,30,44]   f = [03,12,22,33,44]   g = [00,12,22,33,44]   h = [03,12,22,30,44]   i = [03,11,20,31,44]   j = [00,10,22,30,44]   k = [00,11,23,31,44]   l = [00,11,20,31,44]   m = [01,10,23,31,44]   n = [01,13,20,31,44]   o = [00,12,23,30,44]   p = [03,12,20,33,44]   q = [00,12,20,33,44]   r = [03,12,23,30,44]   s = [00,12,21,30,44]   t = [03,12,21,33,44]   u = [03,12,23,31,44]   v = [00,12,21,33,44]   w = [00,12,23,31,44]   x = [03,12,20,31,44]   y = [03,12,21,30,44]   z = [00,10,21,30,44]   aa = [00,10,23,31,44]   ab = [00,13,21,30,44]   ac = [01,13,20,33,44]   ad = [03,10,21,33,44]   ae = [00,10,21,33,44]   af = [00,11,23,30,44]   ag = [00,13,21,33,44]   ah = [00,13,22,30,44]   ai = [03,10,22,33,44]   aj = [03,11,20,33,44]   ak = [03,13,22,33,44]   al = [00,11,21,30,44]   am = [01,10,23,30,44]   an = [03,10,21,30,44]   ao = [03,13,20,31,44]   ap = [03,13,21,30,44]   aq = [00,10,22,33,44]   ar = [00,11,20,33,44]   as = [00,11,21,33,44]   at = [00,11,22,30,44]   au = [00,13,20,31,44]   av = [00,13,22,33,44]   aw = [00,13,23,31,44]   ax = [01,10,20,33,44]   ay = [01,13,23,30,44]   az = [03,10,20,31,44]   ba = [03,10,22,30,44]   bb = [03,10,23,31,44]   bc = [03,11,21,30,44]   bd = [03,11,22,33,44]   be = [03,11,23,30,44]   bf = [03,13,22,30,44]   bg = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,12,23,30,44]   d = [01,13,21,33,44]   e = [03,12,22,33,44]   f = [00,12,22,33,44]   g = [03,12,22,30,44]   h = [00,10,23,30,44]   i = [00,13,23,30,44]   j = [03,10,20,33,44]   k = [03,13,20,33,44]   l = [00,10,20,33,44]   m = [03,13,23,30,44]   n = [00,13,20,33,44]   o = [03,10,23,30,44]   p = [03,13,21,33,44]   q = [01,13,22,33,44]   r = [03,13,23,31,44]   s = [01,10,21,30,44]   t = [03,11,21,33,44]   u = [01,10,21,33,44]   v = [01,10,22,30,44]   w = [01,13,21,30,44]   x = [01,10,22,33,44]   y = [01,13,22,30,44]   z = [03,12,20,33,44]   aa = [00,12,20,33,44]   ab = [03,12,23,30,44]   ac = [00,12,21,30,44]   ad = [03,12,21,33,44]   ae = [00,12,21,33,44]   af = [03,12,21,30,44]   ag = [00,10,21,30,44]   ah = [00,10,23,31,44]   ai = [00,13,21,30,44]   aj = [01,13,20,33,44]   ak = [03,10,21,33,44]   al = [00,10,21,33,44]   am = [00,11,23,30,44]   an = [00,13,21,33,44]   ao = [00,13,22,30,44]   ap = [03,10,22,33,44]   aq = [03,11,20,33,44]   ar = [03,13,22,33,44]   as = [00,11,21,30,44]   at = [01,10,23,30,44]   au = [03,10,21,30,44]   av = [03,13,20,31,44]   aw = [03,13,21,30,44]   ax = [00,10,22,33,44]   ay = [00,11,20,33,44]   az = [00,11,21,33,44]   ba = [00,11,22,30,44]   bb = [00,13,20,31,44]   bc = [00,13,22,33,44]   bd = [00,13,23,31,44]   be = [01,10,20,33,44]   bf = [01,13,23,30,44]   bg = [03,10,20,31,44]   bh = [03,10,22,30,44]   bi = [03,10,23,31,44]   bj = [03,11,21,30,44]   bk = [03,11,22,33,44]   bl = [03,11,23,30,44]   bm = [03,13,22,30,44]   bn = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,12,23,30,44]   d = [01,13,21,33,44]   e = [03,12,22,33,44]   f = [01,10,20,31,44]   g = [01,10,23,31,44]   h = [01,13,20,31,44]   i = [01,13,23,31,44]   j = [00,12,22,33,44]   k = [03,12,22,30,44]   l = [03,13,21,33,44]   m = [01,13,22,33,44]   n = [03,13,23,31,44]   o = [01,10,21,30,44]   p = [03,11,21,33,44]   q = [01,10,21,33,44]   r = [01,10,22,30,44]   s = [01,13,21,30,44]   t = [01,10,22,33,44]   u = [01,13,22,30,44]   v = [03,12,20,33,44]   w = [00,12,20,33,44]   x = [03,12,23,30,44]   y = [00,12,21,30,44]   z = [03,12,21,33,44]   aa = [00,12,21,33,44]   ab = [03,12,21,30,44]   ac = [00,10,21,30,44]   ad = [00,10,23,31,44]   ae = [00,13,21,30,44]   af = [01,13,20,33,44]   ag = [03,10,21,33,44]   ah = [00,10,21,33,44]   ai = [00,11,23,30,44]   aj = [00,13,21,33,44]   ak = [00,13,22,30,44]   al = [03,10,22,33,44]   am = [03,11,20,33,44]   an = [03,13,22,33,44]   ao = [00,11,21,30,44]   ap = [01,10,23,30,44]   aq = [03,10,21,30,44]   ar = [03,13,20,31,44]   as = [03,13,21,30,44]   at = [00,10,22,33,44]   au = [00,11,20,33,44]   av = [00,11,21,33,44]   aw = [00,11,22,30,44]   ax = [00,13,20,31,44]   ay = [00,13,22,33,44]   az = [00,13,23,31,44]   ba = [01,10,20,33,44]   bb = [01,13,23,30,44]   bc = [03,10,20,31,44]   bd = [03,10,22,30,44]   be = [03,10,23,31,44]   bf = [03,11,21,30,44]   bg = [03,11,22,33,44]   bh = [03,11,23,30,44]   bi = [03,13,22,30,44]   bj = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,12,23,30,44]   d = [03,13,21,33,44]   e = [00,12,22,30,44]   f = [03,12,22,33,44]   g = [00,12,22,33,44]   h = [03,12,22,30,44]   i = [00,10,23,30,44]   j = [00,13,23,30,44]   k = [03,10,20,33,44]   l = [03,13,20,33,44]   m = [00,10,20,33,44]   n = [00,10,22,30,44]   o = [03,13,23,30,44]   p = [00,13,20,33,44]   q = [03,10,23,30,44]   r = [03,13,23,31,44]   s = [03,11,21,33,44]   t = [03,12,20,33,44]   u = [00,12,20,33,44]   v = [03,12,23,30,44]   w = [00,12,21,30,44]   x = [03,12,21,33,44]   y = [00,12,21,33,44]   z = [03,12,21,30,44]   aa = [00,10,21,30,44]   ab = [00,10,23,31,44]   ac = [00,13,21,30,44]   ad = [01,13,20,33,44]   ae = [03,10,21,33,44]   af = [00,10,21,33,44]   ag = [00,11,23,30,44]   ah = [00,13,21,33,44]   ai = [00,13,22,30,44]   aj = [03,10,22,33,44]   ak = [03,11,20,33,44]   al = [03,13,22,33,44]   am = [00,11,21,30,44]   an = [01,10,23,30,44]   ao = [03,10,21,30,44]   ap = [03,13,20,31,44]   aq = [03,13,21,30,44]   ar = [00,10,22,33,44]   as = [00,11,20,33,44]   at = [00,11,21,33,44]   au = [00,11,22,30,44]   av = [00,13,20,31,44]   aw = [00,13,22,33,44]   ax = [00,13,23,31,44]   ay = [01,10,20,33,44]   az = [01,13,23,30,44]   ba = [03,10,20,31,44]   bb = [03,10,22,30,44]   bc = [03,10,23,31,44]   bd = [03,11,21,30,44]   be = [03,11,22,33,44]   bf = [03,11,23,30,44]   bg = [03,13,22,30,44]   bh = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,12,23,30,44]   d = [03,13,21,33,44]   e = [00,12,22,30,44]   f = [01,10,20,31,44]   g = [01,10,23,31,44]   h = [01,13,20,31,44]   i = [01,13,23,31,44]   j = [03,12,22,33,44]   k = [00,12,22,33,44]   l = [03,12,22,30,44]   m = [00,10,22,30,44]   n = [03,13,23,31,44]   o = [03,11,21,33,44]   p = [03,12,20,33,44]   q = [00,12,20,33,44]   r = [03,12,23,30,44]   s = [00,12,21,30,44]   t = [03,12,21,33,44]   u = [00,12,21,33,44]   v = [03,12,21,30,44]   w = [00,10,21,30,44]   x = [00,10,23,31,44]   y = [00,13,21,30,44]   z = [01,13,20,33,44]   aa = [03,10,21,33,44]   ab = [00,10,21,33,44]   ac = [00,11,23,30,44]   ad = [00,13,21,33,44]   ae = [00,13,22,30,44]   af = [03,10,22,33,44]   ag = [03,11,20,33,44]   ah = [03,13,22,33,44]   ai = [00,11,21,30,44]   aj = [01,10,23,30,44]   ak = [03,10,21,30,44]   al = [03,13,20,31,44]   am = [03,13,21,30,44]   an = [00,10,22,33,44]   ao = [00,11,20,33,44]   ap = [00,11,21,33,44]   aq = [00,11,22,30,44]   ar = [00,13,20,31,44]   as = [00,13,22,33,44]   at = [00,13,23,31,44]   au = [01,10,20,33,44]   av = [01,13,23,30,44]   aw = [03,10,20,31,44]   ax = [03,10,22,30,44]   ay = [03,10,23,31,44]   az = [03,11,21,30,44]   ba = [03,11,22,33,44]   bb = [03,11,23,30,44]   bc = [03,13,22,30,44]   bd = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,13,22,32,44]   d = [02,11,23,31,44]   e = [01,12,23,32,44]   f = [02,13,21,31,44]   g = [01,13,20,30,44]   h = [01,13,21,30,44]   i = [01,13,21,32,44]   j = [02,10,23,30,44]   k = [01,12,23,30,44]   l = [01,13,20,32,44]   m = [01,13,22,30,44]   n = [02,10,23,31,44]   o = [02,11,23,30,44]   p = [02,13,21,30,44]   q = [00,12,23,32,44]   r = [00,13,21,31,44]   s = [00,12,23,31,44]   t = [00,13,21,32,44]   u = [00,10,23,31,44]   v = [00,13,20,32,44]   w = [02,13,22,30,44]   x = [00,11,23,31,44]   y = [00,13,22,32,44]   z = [01,10,23,30,44]   aa = [02,13,20,30,44]   ab = [00,10,23,32,44]   ac = [00,13,20,31,44]   ad = [02,13,22,31,44]   ae = [00,11,23,32,44]   af = [00,13,22,31,44]   ag = [01,10,23,32,44]   ah = [02,13,20,31,44]   ai = [00,10,21,31,44]   aj = [00,10,21,32,44]   ak = [00,12,20,31,44]   al = [01,12,22,30,44]   am = [02,10,22,31,44]   an = [02,11,21,30,44]   ao = [00,10,20,33,44]   ap = [00,10,21,33,44]   aq = [00,10,22,31,44]   ar = [00,11,20,32,44]   as = [00,11,21,32,44]   at = [00,12,20,33,44]   au = [00,12,22,31,44]   av = [01,10,20,30,44]   aw = [01,12,22,33,44]   ax = [02,10,22,33,44]   ay = [02,11,21,33,44]   az = [02,11,22,30,44]   ba = [00,11,20,31,44]   bb = [01,10,20,32,44]   bc = [01,10,21,30,44]   bd = [01,10,21,32,44]   be = [01,12,21,30,44]   bf = [02,10,20,31,44]   bg = [00,10,22,33,44]   bh = [00,11,20,33,44]   bi = [00,11,21,33,44]   bj = [00,11,22,31,44]   bk = [00,11,22,32,44]   bl = [00,12,21,31,44]   bm = [00,12,21,32,44]   bn = [00,12,22,33,44]   bo = [01,10,20,33,44]   bp = [01,10,21,33,44]   bq = [01,10,22,30,44]   br = [01,10,22,32,44]   bs = [01,12,20,30,44]   bt = [01,12,20,32,44]   bu = [01,12,21,33,44]   bv = [02,10,20,33,44]   bw = [02,10,21,30,44]   bx = [02,10,21,31,44]   by = [02,11,20,30,44]   bz = [02,11,20,31,44]   ca = [02,11,22,33,44]   cb = [00,12,21,33,44]   cc = [01,10,22,33,44]   cd = [01,12,20,33,44]   ce = [02,10,21,33,44]   cf = [02,11,20,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,13,22,32,44]   d = [01,12,21,32,44]   e = [02,11,23,31,44]   f = [01,12,23,32,44]   g = [02,10,23,30,44]   h = [01,12,23,30,44]   i = [02,10,23,31,44]   j = [02,11,23,30,44]   k = [00,12,23,32,44]   l = [00,12,23,31,44]   m = [00,10,23,31,44]   n = [00,11,23,31,44]   o = [01,10,23,30,44]   p = [00,10,23,32,44]   q = [00,11,23,32,44]   r = [01,10,23,32,44]   s = [02,11,22,31,44]   t = [02,13,21,31,44]   u = [01,13,20,30,44]   v = [01,13,21,30,44]   w = [01,13,21,32,44]   x = [01,13,20,32,44]   y = [01,13,22,30,44]   z = [02,13,21,30,44]   aa = [00,13,21,31,44]   ab = [00,13,21,32,44]   ac = [00,13,20,32,44]   ad = [02,13,22,30,44]   ae = [00,13,22,32,44]   af = [02,13,20,30,44]   ag = [00,13,20,31,44]   ah = [02,13,22,31,44]   ai = [00,13,22,31,44]   aj = [02,13,20,31,44]   ak = [00,10,21,31,44]   al = [00,10,21,32,44]   am = [00,12,20,31,44]   an = [02,10,22,31,44]   ao = [00,10,20,33,44]   ap = [00,10,21,33,44]   aq = [00,10,22,31,44]   ar = [00,11,20,32,44]   as = [00,12,20,33,44]   at = [01,10,20,30,44]   au = [02,10,22,33,44]   av = [02,11,22,30,44]   aw = [00,11,20,31,44]   ax = [01,10,20,32,44]   ay = [01,10,21,30,44]   az = [01,10,21,32,44]   ba = [01,12,21,30,44]   bb = [02,10,20,31,44]   bc = [00,10,22,33,44]   bd = [00,11,20,33,44]   be = [00,11,22,31,44]   bf = [00,11,22,32,44]   bg = [00,12,21,31,44]   bh = [00,12,21,32,44]   bi = [01,10,20,33,44]   bj = [01,10,21,33,44]   bk = [01,10,22,30,44]   bl = [01,10,22,32,44]   bm = [01,12,20,30,44]   bn = [01,12,20,32,44]   bo = [01,12,21,33,44]   bp = [02,10,20,33,44]   bq = [02,10,21,30,44]   br = [02,10,21,31,44]   bs = [02,11,20,30,44]   bt = [02,11,20,31,44]   bu = [02,11,22,33,44]   bv = [00,12,21,33,44]   bw = [01,10,22,33,44]   bx = [01,12,20,33,44]   by = [02,10,21,33,44]   bz = [02,11,20,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,13,22,32,44]   d = [02,12,20,31,44]   e = [02,11,21,30,44]   f = [00,11,21,32,44]   g = [02,11,21,33,44]   h = [00,11,21,33,44]   i = [02,12,21,30,44]   j = [02,12,20,33,44]   k = [02,12,21,33,44]   l = [02,13,21,31,44]   m = [01,13,20,30,44]   n = [01,13,21,30,44]   o = [01,13,21,32,44]   p = [01,13,20,32,44]   q = [01,13,22,30,44]   r = [02,13,21,30,44]   s = [00,13,21,31,44]   t = [00,13,21,32,44]   u = [00,13,20,32,44]   v = [02,13,22,30,44]   w = [00,13,22,32,44]   x = [02,13,20,30,44]   y = [00,13,20,31,44]   z = [02,13,22,31,44]   aa = [00,13,22,31,44]   ab = [02,13,20,31,44]   ac = [00,10,21,31,44]   ad = [00,10,21,32,44]   ae = [00,12,20,31,44]   af = [01,12,22,30,44]   ag = [02,10,22,31,44]   ah = [00,10,20,33,44]   ai = [00,10,21,33,44]   aj = [00,10,22,31,44]   ak = [00,11,20,32,44]   al = [00,12,20,33,44]   am = [00,12,22,31,44]   an = [01,10,20,30,44]   ao = [01,12,22,33,44]   ap = [02,10,22,33,44]   aq = [02,11,22,30,44]   ar = [00,11,20,31,44]   as = [01,10,20,32,44]   at = [01,10,21,30,44]   au = [01,10,21,32,44]   av = [01,12,21,30,44]   aw = [02,10,20,31,44]   ax = [00,10,22,33,44]   ay = [00,11,20,33,44]   az = [00,11,22,31,44]   ba = [00,11,22,32,44]   bb = [00,12,21,31,44]   bc = [00,12,21,32,44]   bd = [00,12,22,33,44]   be = [01,10,20,33,44]   bf = [01,10,21,33,44]   bg = [01,10,22,30,44]   bh = [01,10,22,32,44]   bi = [01,12,20,30,44]   bj = [01,12,20,32,44]   bk = [01,12,21,33,44]   bl = [02,10,20,33,44]   bm = [02,10,21,30,44]   bn = [02,10,21,31,44]   bo = [02,11,20,30,44]   bp = [02,11,20,31,44]   bq = [02,11,22,33,44]   br = [00,12,21,33,44]   bs = [01,10,22,33,44]   bt = [01,12,20,33,44]   bu = [02,10,21,33,44]   bv = [02,11,20,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [02,11,23,31,44]   d = [01,11,23,30,44]   e = [01,12,23,30,44]   f = [00,10,23,33,44]   g = [00,12,20,33,44]   h = [00,12,21,32,44]   i = [01,12,20,32,44]   j = [01,12,21,33,44]   k = [00,12,21,33,44]   l = [01,12,20,33,44]   m = [00,11,23,33,44]   n = [01,10,23,33,44]   o = [00,12,23,31,44]   p = [01,12,22,30,44]   q = [00,12,22,31,44]   r = [01,11,23,32,44]   s = [01,11,20,30,44]   t = [01,11,20,32,44]   u = [01,11,21,30,44]   v = [00,11,21,31,44]   w = [01,11,20,33,44]   x = [01,11,22,30,44]   y = [01,11,22,33,44]   z = [02,10,23,30,44]   aa = [02,10,23,31,44]   ab = [02,11,23,30,44]   ac = [00,10,23,31,44]   ad = [00,11,23,31,44]   ae = [01,10,23,30,44]   af = [00,10,23,32,44]   ag = [00,11,23,32,44]   ah = [01,10,23,32,44]   ai = [00,10,21,31,44]   aj = [00,10,21,32,44]   ak = [00,12,20,31,44]   al = [02,10,22,31,44]   am = [02,11,21,30,44]   an = [00,10,20,33,44]   ao = [00,10,21,33,44]   ap = [00,10,22,31,44]   aq = [00,11,20,32,44]   ar = [00,11,21,32,44]   as = [01,10,20,30,44]   at = [02,11,22,30,44]   au = [00,11,20,31,44]   av = [01,10,20,32,44]   aw = [01,10,21,30,44]   ax = [01,10,21,32,44]   ay = [01,12,21,30,44]   az = [02,10,20,31,44]   ba = [00,10,22,33,44]   bb = [00,11,20,33,44]   bc = [00,11,21,33,44]   bd = [00,11,22,31,44]   be = [00,11,22,32,44]   bf = [00,12,21,31,44]   bg = [01,10,20,33,44]   bh = [01,10,21,33,44]   bi = [01,10,22,30,44]   bj = [01,10,22,32,44]   bk = [01,12,20,30,44]   bl = [02,10,21,30,44]   bm = [02,10,21,31,44]   bn = [02,11,20,30,44]   bo = [02,11,20,31,44]   bp = [01,10,22,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,13,20,30,44]   d = [01,13,23,30,44]   e = [01,13,21,30,44]   f = [01,13,22,30,44]   g = [02,13,21,30,44]   h = [02,13,22,30,44]   i = [02,10,22,33,44]   j = [01,10,21,30,44]   k = [01,10,21,33,44]   l = [01,10,22,30,44]   m = [02,10,21,30,44]   n = [01,10,22,33,44]   o = [02,10,21,33,44]   p = [02,13,23,30,44]   q = [00,13,23,31,44]   r = [00,13,23,32,44]   s = [00,11,21,31,44]   t = [02,10,23,30,44]   u = [00,12,23,32,44]   v = [00,13,21,31,44]   w = [00,12,23,31,44]   x = [00,13,21,32,44]   y = [00,10,23,31,44]   z = [00,13,20,32,44]   aa = [00,11,23,31,44]   ab = [00,13,22,32,44]   ac = [01,10,23,30,44]   ad = [02,13,20,30,44]   ae = [00,10,23,32,44]   af = [00,13,20,31,44]   ag = [00,11,23,32,44]   ah = [00,13,22,31,44]   ai = [00,10,21,31,44]   aj = [00,10,21,32,44]   ak = [00,12,20,31,44]   al = [00,10,20,33,44]   am = [00,10,21,33,44]   an = [00,10,22,31,44]   ao = [00,11,20,32,44]   ap = [00,11,21,32,44]   aq = [00,12,20,33,44]   ar = [00,12,22,31,44]   as = [01,10,20,30,44]   at = [00,11,20,31,44]   au = [00,10,22,33,44]   av = [00,11,20,33,44]   aw = [00,11,21,33,44]   ax = [00,11,22,31,44]   ay = [00,11,22,32,44]   az = [00,12,21,31,44]   ba = [00,12,21,32,44]   bb = [00,12,22,33,44]   bc = [01,10,20,33,44]   bd = [02,10,20,33,44]   be = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [02,10,23,30,44]   d = [01,12,23,30,44]   e = [00,13,21,33,44]   f = [00,12,23,33,44]   g = [00,10,23,33,44]   h = [00,11,23,33,44]   i = [00,13,20,33,44]   j = [00,13,22,33,44]   k = [02,10,23,31,44]   l = [02,11,23,30,44]   m = [01,10,23,32,44]   n = [01,12,22,30,44]   o = [02,10,22,31,44]   p = [02,11,21,30,44]   q = [02,11,22,30,44]   r = [01,10,20,32,44]   s = [01,10,21,32,44]   t = [01,12,21,30,44]   u = [02,10,20,31,44]   v = [01,10,22,32,44]   w = [01,12,20,30,44]   x = [01,12,20,32,44]   y = [02,10,21,31,44]   z = [02,11,20,30,44]   aa = [02,11,20,31,44]   ab = [00,12,23,32,44]   ac = [00,13,21,31,44]   ad = [00,12,23,31,44]   ae = [00,13,21,32,44]   af = [00,10,23,31,44]   ag = [00,13,20,32,44]   ah = [00,11,23,31,44]   ai = [00,13,22,32,44]   aj = [01,10,23,30,44]   ak = [00,10,23,32,44]   al = [00,13,20,31,44]   am = [00,11,23,32,44]   an = [00,13,22,31,44]   ao = [00,10,21,31,44]   ap = [00,10,21,32,44]   aq = [00,12,20,31,44]   ar = [00,10,20,33,44]   as = [00,10,21,33,44]   at = [00,10,22,31,44]   au = [00,11,20,32,44]   av = [00,11,21,31,44]   aw = [00,11,21,32,44]   ax = [00,12,20,33,44]   ay = [00,12,22,31,44]   az = [01,10,20,30,44]   ba = [00,11,20,31,44]   bb = [01,10,21,30,44]   bc = [00,10,22,33,44]   bd = [00,11,20,33,44]   be = [00,11,21,33,44]   bf = [00,11,22,31,44]   bg = [00,11,22,32,44]   bh = [00,12,21,31,44]   bi = [00,12,21,32,44]   bj = [00,12,22,33,44]   bk = [01,10,22,30,44]   bl = [02,10,21,30,44]   bm = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [02,10,23,30,44]   d = [01,12,23,30,44]   e = [01,11,23,30,44]   f = [00,12,23,33,44]   g = [01,12,20,32,44]   h = [01,12,20,33,44]   i = [00,12,23,32,44]   j = [00,12,20,33,44]   k = [00,12,21,32,44]   l = [00,12,22,33,44]   m = [00,12,21,33,44]   n = [01,11,20,30,44]   o = [01,11,20,32,44]   p = [01,11,21,30,44]   q = [01,11,20,33,44]   r = [01,11,22,30,44]   s = [02,10,23,31,44]   t = [02,11,23,30,44]   u = [00,10,23,33,44]   v = [00,11,23,33,44]   w = [01,10,23,33,44]   x = [01,10,23,32,44]   y = [01,12,22,30,44]   z = [02,10,22,31,44]   aa = [02,11,21,30,44]   ab = [02,11,22,30,44]   ac = [01,10,20,32,44]   ad = [01,10,21,32,44]   ae = [01,12,21,30,44]   af = [02,10,20,31,44]   ag = [01,10,22,32,44]   ah = [01,12,20,30,44]   ai = [02,10,21,31,44]   aj = [02,11,20,30,44]   ak = [02,11,20,31,44]   al = [00,12,23,31,44]   am = [00,10,23,31,44]   an = [00,11,23,31,44]   ao = [01,10,23,30,44]   ap = [00,10,23,32,44]   aq = [00,11,23,32,44]   ar = [00,10,21,31,44]   as = [00,10,21,32,44]   at = [00,12,20,31,44]   au = [00,10,20,33,44]   av = [00,10,21,33,44]   aw = [00,10,22,31,44]   ax = [00,11,20,32,44]   ay = [00,11,21,31,44]   az = [00,11,21,32,44]   ba = [00,12,22,31,44]   bb = [01,10,20,30,44]   bc = [00,11,20,31,44]   bd = [01,10,21,30,44]   be = [00,10,22,33,44]   bf = [00,11,20,33,44]   bg = [00,11,21,33,44]   bh = [00,11,22,31,44]   bi = [00,11,22,32,44]   bj = [00,12,21,31,44]   bk = [01,10,20,33,44]   bl = [01,10,21,33,44]   bm = [01,10,22,30,44]   bn = [02,10,21,30,44]   bo = [01,10,22,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,12,23,30,44]   d = [02,10,23,31,44]   e = [01,11,23,30,44]   f = [00,10,23,33,44]   g = [01,11,23,33,44]   h = [00,11,23,33,44]   i = [01,10,23,33,44]   j = [01,11,23,32,44]   k = [04,14,24,33,41]   l = [01,11,20,30,44]   m = [01,11,20,32,44]   n = [01,11,21,30,44]   o = [01,11,20,33,44]   p = [01,11,21,33,44]   q = [01,11,22,30,44]   r = [01,11,22,33,44]   s = [01,10,20,33,44]   t = [01,10,21,33,44]   u = [01,10,22,33,44]   v = [02,11,23,30,44]   w = [01,12,22,30,44]   x = [02,10,22,31,44]   y = [02,11,21,30,44]   z = [00,12,22,31,44]   aa = [02,11,22,30,44]   ab = [02,10,20,31,44]   ac = [02,10,21,31,44]   ad = [02,11,20,30,44]   ae = [00,12,23,31,44]   af = [00,10,23,31,44]   ag = [00,10,23,32,44]   ah = [00,11,23,32,44]   ai = [01,10,23,32,44]   aj = [00,10,21,31,44]   ak = [00,10,21,32,44]   al = [00,12,20,31,44]   am = [00,10,20,33,44]   an = [00,10,21,33,44]   ao = [00,10,22,31,44]   ap = [00,11,20,32,44]   aq = [00,11,21,32,44]   ar = [01,10,20,32,44]   as = [01,10,21,32,44]   at = [01,12,21,30,44]   au = [00,10,22,33,44]   av = [00,11,20,33,44]   aw = [00,11,21,33,44]   ax = [00,11,22,32,44]   ay = [00,12,21,31,44]   az = [01,10,22,32,44]   ba = [01,12,20,30,44]
   a = [00,10,21,32,44]   b = [03,14,24,32,41]   c = [03,14,22,32,41]   d = [03,14,22,31,41]   e = [03,14,20,32,41]   f = [03,14,22,30,41]   g = [04,14,20,32,41]   h = [04,14,21,32,40]   i = [04,14,22,30,41]   j = [04,14,22,31,41]   k = [04,14,22,32,41]   l = [04,14,23,32,41]   m = [01,11,22,34,44]   n = [00,11,22,34,44]   o = [01,11,22,33,44]
   a = [00,10,21,32,44]   b = [03,14,24,32,41]   c = [03,14,22,33,41]   d = [04,14,22,33,41]   e = [03,14,22,32,41]   f = [03,14,20,32,41]   g = [03,14,22,30,41]   h = [04,14,20,32,41]   i = [04,14,21,32,40]   j = [04,14,22,30,41]   k = [04,14,22,32,41]   l = [04,14,23,32,41]   m = [01,11,22,33,44]
   a = [00,10,21,32,44]   b = [03,14,24,32,41]   c = [03,14,21,32,40]   d = [04,14,22,33,41]   e = [03,14,20,32,41]   f = [03,14,22,30,41]   g = [04,14,20,32,41]   h = [04,14,21,32,40]   i = [04,14,22,30,41]   j = [04,14,23,32,41]   k = [01,11,22,33,44]
   a = [00,10,21,32,44]   b = [03,14,24,32,41]   c = [04,14,22,33,40]   d = [02,11,21,33,44]   e = [01,12,23,30,44]   f = [02,10,20,32,44]   g = [02,11,20,33,44]   h = [00,10,22,32,44]   i = [01,10,20,32,44]   j = [01,10,23,32,44]   k = [04,14,23,32,41]   l = [01,11,22,33,44]
   a = [00,10,21,32,44]   b = [03,14,24,32,41]   c = [02,11,21,33,44]   d = [02,11,23,33,44]   e = [00,12,21,30,44]   f = [02,10,21,32,44]   g = [02,11,20,33,44]   h = [04,14,23,32,41]   i = [01,11,22,33,44]
   a = [00,10,21,32,44]   b = [03,14,24,32,41]   c = [02,11,21,33,44]   d = [02,10,21,33,44]   e = [02,11,23,33,44]   f = [02,11,20,33,44]   g = [04,14,23,32,41]   h = [01,11,22,33,44]
   a = [00,10,21,32,44]   b = [04,13,24,30,42]   c = [04,11,23,34,42]   d = [00,13,22,33,44]   e = [00,13,21,32,44]   f = [00,13,22,31,44]   g = [01,10,22,33,44]   h = [00,10,22,31,44]   i = [02,10,22,33,44]   j = [00,10,22,33,44]
   a = [00,10,21,32,44]   b = [00,14,24,34,43]   c = [00,13,24,32,44]   d = [04,12,20,31,40]   e = [04,11,23,31,40]   f = [04,12,22,31,40]   g = [04,11,22,31,40]   h = [04,12,21,31,40]   i = [04,13,20,31,40]   j = [04,13,21,31,40]   k = [04,13,23,31,40]   l = [04,12,23,31,40]   m = [04,13,22,31,40]   n = [04,14,23,31,40]   o = [04,14,22,31,40]   p = [00,12,24,33,44]   q = [04,13,21,33,40]   r = [00,13,24,33,44]   s = [04,12,20,33,40]   t = [04,13,20,33,40]   u = [04,11,20,33,40]   v = [04,11,21,33,40]   w = [04,12,21,33,40]   x = [00,11,24,32,44]   y = [04,14,21,33,40]   z = [00,11,24,33,44]   aa = [03,14,24,34,40]   ab = [04,12,23,33,40]   ac = [04,13,23,33,40]   ad = [04,11,23,33,40]   ae = [04,12,22,33,40]   af = [04,13,22,33,40]   ag = [04,11,22,33,40]   ah = [04,14,23,33,40]   ai = [04,14,22,33,40]   aj = [00,10,21,33,44]   ak = [00,11,21,32,44]   al = [00,12,23,33,44]   am = [00,13,21,33,44]   an = [00,13,22,32,44]   ao = [00,13,23,33,44]   ap = [00,10,23,33,44]   aq = [00,10,22,33,44]   ar = [00,10,23,32,44]   as = [00,11,21,33,44]   at = [00,11,22,32,44]   au = [00,11,23,33,44]   av = [00,12,21,32,44]   aw = [00,12,22,33,44]   ax = [00,12,23,32,44]   ay = [00,13,22,33,44]   az = [00,13,23,32,44]   ba = [00,11,23,32,44]   bb = [00,12,21,33,44]   bc = [00,13,21,32,44]
   a = [00,10,21,32,44]   b = [00,14,24,34,43]   c = [00,14,21,32,44]   d = [04,10,21,32,40]   e = [00,14,21,33,44]   f = [04,11,21,32,40]   g = [04,13,21,33,40]   h = [00,14,22,32,44]   i = [00,14,23,33,44]   j = [04,10,21,33,40]   k = [04,10,22,32,40]   l = [04,10,23,33,40]   m = [00,14,22,33,44]   n = [00,14,23,32,44]   o = [04,10,22,33,40]   p = [04,10,23,32,40]   q = [04,11,21,33,40]   r = [04,12,21,32,40]   s = [04,12,21,33,40]   t = [04,13,21,32,40]   u = [04,14,21,32,40]   v = [04,14,21,33,40]   w = [03,14,24,34,40]   x = [04,10,20,30,43]   y = [04,12,22,32,40]   z = [04,12,23,33,40]   aa = [04,13,22,32,40]   ab = [04,13,23,33,40]   ac = [04,11,22,32,40]   ad = [04,11,23,33,40]   ae = [04,12,22,33,40]   af = [04,12,23,32,40]   ag = [04,13,22,33,40]   ah = [04,13,23,32,40]   ai = [04,11,22,33,40]   aj = [04,11,23,32,40]   ak = [04,14,22,32,40]   al = [04,14,23,33,40]   am = [04,14,22,33,40]   an = [04,14,23,32,40]   ao = [00,10,21,33,44]   ap = [00,11,21,32,44]   aq = [00,12,22,32,44]   ar = [00,12,23,33,44]   as = [00,13,21,33,44]   at = [00,13,22,32,44]   au = [00,13,23,33,44]   av = [03,10,20,30,44]   aw = [00,10,22,32,44]   ax = [00,10,23,33,44]   ay = [00,10,22,33,44]   az = [00,10,23,32,44]   ba = [00,11,21,33,44]   bb = [00,11,22,32,44]   bc = [00,11,23,33,44]   bd = [00,12,21,32,44]   be = [00,12,22,33,44]   bf = [00,12,23,32,44]   bg = [00,13,22,33,44]   bh = [00,13,23,32,44]   bi = [00,11,23,32,44]   bj = [00,12,21,33,44]   bk = [00,13,21,32,44]
   a = [00,10,21,32,44]   b = [04,11,24,34,42]   c = [00,10,23,31,44]   d = [00,12,20,31,44]   e = [00,13,21,30,44]   f = [01,12,23,33,44]   g = [01,13,20,33,44]   h = [01,13,22,32,44]   i = [02,10,22,31,44]   j = [03,10,21,33,44]   k = [00,10,21,33,44]   l = [00,10,22,31,44]   m = [00,11,23,30,44]   n = [00,13,21,33,44]   o = [01,13,22,33,44]   p = [03,11,20,33,44]   q = [01,10,23,30,44]   r = [01,12,23,32,44]   s = [02,12,20,31,44]   t = [02,12,21,30,44]   u = [03,10,21,30,44]   v = [03,13,20,31,44]   w = [03,13,21,30,44]   x = [00,11,20,33,44]   y = [00,11,23,33,44]   z = [00,13,20,31,44]   aa = [01,10,22,30,44]   ab = [01,10,22,32,44]   ac = [01,10,23,33,44]   ad = [01,12,20,30,44]   ae = [01,12,20,32,44]   af = [01,13,20,30,44]   ag = [02,12,21,33,44]   ah = [02,12,23,31,44]   ai = [02,13,22,31,44]   aj = [03,10,23,31,44]   ak = [03,11,20,30,44]   al = [03,11,23,30,44]   am = [03,12,23,31,44]   an = [03,13,22,31,44]   ao = [00,12,23,31,44]   ap = [00,13,22,31,44]   aq = [01,10,22,33,44]   ar = [01,10,23,32,44]   as = [01,12,20,33,44]   at = [01,12,23,30,44]   au = [01,13,20,32,44]   av = [01,13,22,30,44]   aw = [02,10,23,31,44]   ax = [02,13,20,31,44]   ay = [03,10,22,31,44]   az = [03,12,20,31,44]   ba = [02,13,21,33,44]   bb = [02,11,23,33,44]   bc = [03,11,22,32,44]   bd = [03,12,21,32,44]   be = [02,11,23,32,44]   bf = [02,13,21,32,44]   bg = [03,11,22,33,44]   bh = [03,11,23,32,44]   bi = [03,12,21,33,44]   bj = [03,13,21,32,44]   bk = [00,11,23,32,44]   bl = [00,13,21,32,44]   bm = [02,11,23,30,44]   bn = [02,13,21,30,44]   bo = [03,10,21,32,44]   bp = [03,11,20,32,44]   bq = [03,11,22,30,44]   br = [03,12,21,30,44]   bs = [00,11,20,32,44]   bt = [02,11,22,30,44]   bu = [02,11,22,32,44]   bv = [00,11,22,30,44]   bw = [00,11,22,32,44]   bx = [00,12,21,30,44]   by = [00,12,21,32,44]   bz = [02,10,21,30,44]   ca = [02,10,21,32,44]   cb = [02,11,20,30,44]   cc = [02,11,20,32,44]   cd = [02,11,22,33,44]   ce = [00,12,21,33,44]   cf = [02,10,21,33,44]   cg = [02,11,20,33,44]
   a = [00,10,21,32,44]   b = [04,11,24,34,42]   c = [00,12,20,31,44]   d = [02,12,21,32,44]   e = [01,10,23,32,44]   f = [03,11,22,31,44]   g = [02,12,21,31,44]   h = [03,12,21,31,44]   i = [02,11,22,31,44]   j = [00,11,22,31,44]   k = [00,12,21,31,44]   l = [02,10,21,31,44]   m = [02,11,20,31,44]   n = [01,13,20,32,44]   o = [02,10,23,31,44]   p = [02,13,20,31,44]   q = [02,10,22,31,44]   r = [00,10,22,31,44]   s = [02,12,20,31,44]   t = [02,12,21,30,44]   u = [01,10,22,30,44]   v = [01,10,22,32,44]   w = [01,12,20,30,44]   x = [01,12,20,32,44]   y = [02,12,21,33,44]   z = [01,10,22,33,44]   aa = [01,12,20,33,44]   ab = [03,10,22,31,44]   ac = [03,12,20,31,44]   ad = [03,11,22,32,44]   ae = [03,12,21,32,44]   af = [03,11,22,33,44]   ag = [03,12,21,33,44]   ah = [03,10,21,32,44]   ai = [03,11,20,32,44]   aj = [03,11,22,30,44]   ak = [03,12,21,30,44]   al = [00,11,20,32,44]   am = [02,11,22,30,44]   an = [02,11,22,32,44]   ao = [00,11,22,30,44]   ap = [00,11,22,32,44]   aq = [00,12,21,30,44]   ar = [00,12,21,32,44]   as = [02,10,21,30,44]   at = [02,10,21,32,44]   au = [02,11,20,30,44]   av = [02,11,20,32,44]   aw = [02,11,22,33,44]   ax = [00,12,21,33,44]   ay = [02,10,21,33,44]   az = [02,11,20,33,44]
   a = [00,10,21,32,44]   b = [04,11,24,34,43]   c = [00,12,23,30,44]   d = [00,13,20,32,44]   e = [01,12,22,30,44]   f = [01,12,23,33,44]   g = [01,13,22,32,44]   h = [02,10,23,33,44]   i = [02,13,22,30,44]   j = [03,10,22,32,44]   k = [03,12,20,33,44]   l = [00,12,20,33,44]   m = [00,12,23,33,44]   n = [00,13,22,30,44]   o = [00,13,22,32,44]   p = [01,12,22,33,44]   q = [02,10,22,33,44]   r = [02,11,22,30,44]   s = [03,10,22,33,44]   t = [01,10,20,32,44]   u = [01,13,23,32,44]   v = [02,10,23,32,44]   w = [02,12,21,30,44]   x = [02,13,20,30,44]   y = [02,13,20,32,44]   z = [03,10,23,32,44]   aa = [03,12,20,30,44]   ab = [03,12,23,30,44]   ac = [00,10,22,33,44]   ad = [00,10,23,32,44]   ae = [00,12,22,33,44]   af = [00,13,23,32,44]   ag = [01,10,20,33,44]   ah = [01,10,22,32,44]   ai = [01,10,23,33,44]   aj = [01,12,20,30,44]   ak = [01,13,20,30,44]   al = [01,13,23,30,44]   am = [02,10,20,33,44]   an = [02,11,22,33,44]   ao = [02,12,20,33,44]   ap = [02,12,21,33,44]   aq = [02,12,23,30,44]   ar = [02,13,23,30,44]   as = [03,10,20,32,44]   at = [03,12,22,30,44]   au = [03,13,20,32,44]   av = [03,13,22,30,44]   aw = [01,10,22,33,44]   ax = [01,10,23,32,44]   ay = [01,12,20,33,44]   az = [01,12,23,30,44]   ba = [01,13,20,32,44]   bb = [01,13,22,30,44]   bc = [02,11,23,33,44]   bd = [03,13,21,30,44]   be = [02,10,21,32,44]   bf = [02,11,20,30,44]   bg = [02,11,20,32,44]   bh = [02,11,23,32,44]   bi = [02,13,21,32,44]   bj = [03,12,21,33,44]   bk = [03,13,21,32,44]   bl = [00,12,21,33,44]   bm = [00,13,21,32,44]   bn = [02,10,21,33,44]   bo = [02,11,20,33,44]   bp = [02,11,23,30,44]   bq = [02,13,21,30,44]   br = [03,12,21,30,44]   bs = [00,13,21,30,44]   bt = [03,10,21,33,44]   bu = [00,10,21,33,44]   bv = [00,11,20,32,44]   bw = [00,11,23,30,44]   bx = [03,11,20,33,44]   by = [03,11,22,32,44]   bz = [03,11,23,33,44]   ca = [00,11,20,33,44]   cb = [00,11,22,30,44]   cc = [00,11,22,32,44]   cd = [00,11,23,33,44]   ce = [00,12,21,30,44]   cf = [03,11,20,30,44]   cg = [03,11,22,33,44]   ch = [03,11,23,30,44]   ci = [03,11,23,32,44]   cj = [00,11,23,32,44]   ck = [03,10,21,32,44]   cl = [03,11,20,32,44]   cm = [03,11,22,30,44]
   a = [00,10,21,32,44]   b = [04,11,24,34,43]   c = [00,12,23,30,44]   d = [00,10,22,32,44]   e = [02,10,20,32,44]   f = [01,12,22,30,44]   g = [01,12,23,33,44]   h = [01,13,22,32,44]   i = [01,12,22,33,44]   j = [01,10,20,32,44]   k = [01,13,23,32,44]   l = [02,12,21,30,44]   m = [01,10,20,33,44]   n = [01,10,22,32,44]   o = [01,10,23,33,44]   p = [01,12,20,30,44]   q = [01,13,20,30,44]   r = [01,13,23,30,44]   s = [02,12,21,33,44]   t = [01,10,22,33,44]   u = [01,10,23,32,44]   v = [01,12,20,33,44]   w = [01,12,23,30,44]   x = [01,13,20,32,44]   y = [01,13,22,30,44]   z = [02,10,21,32,44]   aa = [02,11,20,32,44]   ab = [02,11,23,32,44]   ac = [02,13,21,32,44]   ad = [02,10,21,33,44]   ae = [02,13,21,30,44]   af = [03,11,22,32,44]   ag = [00,11,22,32,44]   ah = [03,11,23,32,44]   ai = [00,11,23,32,44]   aj = [03,11,20,32,44]   ak = [02,12,20,30,44]   al = [02,12,20,33,44]   am = [02,12,23,30,44]   an = [02,11,23,33,44]   ao = [02,11,20,30,44]   ap = [02,11,20,33,44]   aq = [02,11,23,30,44]   ar = [02,10,23,32,44]   as = [02,13,20,32,44]   at = [00,12,22,30,44]   au = [02,10,23,33,44]   av = [03,10,22,32,44]   aw = [03,12,20,33,44]   ax = [00,12,23,33,44]   ay = [00,13,22,30,44]   az = [00,13,22,32,44]   ba = [03,10,22,33,44]   bb = [02,13,20,30,44]   bc = [03,10,23,32,44]   bd = [03,12,20,30,44]   be = [03,12,23,30,44]   bf = [00,10,22,33,44]   bg = [00,10,23,32,44]   bh = [00,12,22,33,44]   bi = [00,13,23,32,44]   bj = [02,10,20,33,44]   bk = [02,13,23,30,44]   bl = [03,10,20,32,44]   bm = [03,12,22,30,44]   bn = [03,13,20,32,44]   bo = [03,13,22,30,44]   bp = [03,13,21,30,44]   bq = [03,12,21,33,44]   br = [03,13,21,32,44]   bs = [00,12,21,33,44]   bt = [00,13,21,32,44]   bu = [03,12,21,30,44]   bv = [00,13,21,30,44]   bw = [03,10,21,33,44]   bx = [00,10,21,33,44]   by = [00,11,23,30,44]   bz = [03,11,20,33,44]   ca = [03,11,23,33,44]   cb = [00,11,22,30,44]   cc = [00,11,23,33,44]   cd = [00,12,21,30,44]   ce = [03,11,20,30,44]   cf = [03,11,22,33,44]   cg = [03,11,23,30,44]   ch = [03,10,21,32,44]   ci = [03,11,22,30,44]
   a = [00,10,21,32,44]   b = [03,14,21,33,42]   c = [00,12,21,34,44]   d = [01,12,23,31,44]   e = [00,11,22,30,44]   f = [01,10,22,31,44]   g = [00,12,21,33,44]
   a = [00,10,21,33,43]   b = [02,11,24,34,42]   c = [01,10,24,33,42]   d = [03,13,24,30,41]   e = [00,11,24,33,42]   f = [02,11,20,34,43]
   a = [00,10,21,33,43]   b = [04,12,21,31,44]   c = [04,13,22,31,40]   d = [03,13,24,30,41]   e = [03,12,21,30,44]
   a = [00,10,21,33,43]   b = [04,11,20,32,43]   c = [00,12,21,33,44]   d = [01,10,22,34,43]
   a = [00,10,20,33,44]   b = [03,10,20,34,41]   c = [04,10,20,31,43]   d = [04,10,21,31,43]   e = [04,10,21,33,41]   f = [04,10,24,33,41]   g = [04,10,22,33,41]   h = [01,10,24,33,44]   i = [01,10,21,33,44]   j = [01,10,22,33,44]   k = [01,10,23,34,43]   l = [01,10,21,34,43]   m = [01,10,22,34,43]   n = [03,10,21,34,41]   o = [03,10,23,34,41]   p = [03,10,22,34,41]   q = [04,10,23,31,43]   r = [04,10,24,31,43]   s = [04,10,22,31,43]   t = [03,10,24,31,44]   u = [04,10,23,33,41]   v = [03,10,21,31,44]   w = [03,10,23,31,44]   x = [04,11,20,30,43]   y = [04,11,23,30,43]   z = [03,10,22,31,44]   aa = [03,11,20,30,44]   ab = [03,11,24,30,44]   ac = [03,13,20,30,44]   ad = [03,13,24,30,44]   ae = [04,14,20,30,43]   af = [04,14,23,30,43]   ag = [01,10,23,33,44]   ah = [03,11,20,34,40]   ai = [03,11,24,34,40]   aj = [04,11,20,33,40]   ak = [04,11,23,33,40]   al = [00,10,23,34,43]   am = [00,10,24,34,43]   an = [03,13,20,34,40]   ao = [03,13,24,34,40]   ap = [04,14,20,33,40]   aq = [04,14,23,33,40]   ar = [00,11,23,34,43]   as = [00,11,24,34,43]   at = [01,10,24,34,43]   au = [03,10,24,34,41]   av = [00,10,23,33,44]   aw = [00,10,24,33,44]   ax = [00,11,23,33,44]   ay = [00,11,24,33,44]   az = [04,11,21,30,43]   ba = [04,11,22,30,43]   bb = [03,10,20,31,44]   bc = [04,10,20,33,41]   bd = [03,11,21,30,44]   be = [04,11,24,30,43]   bf = [04,14,22,30,43]   bg = [03,11,22,30,44]   bh = [03,13,21,30,44]   bi = [04,14,21,30,43]   bj = [03,11,23,30,44]   bk = [03,13,22,30,44]   bl = [03,13,23,30,44]   bm = [04,14,24,30,43]   bn = [01,10,20,33,44]   bo = [03,11,21,34,40]   bp = [03,11,22,34,40]   bq = [03,11,23,34,40]   br = [03,13,22,34,40]   bs = [04,11,21,33,40]   bt = [04,11,22,33,40]   bu = [03,13,21,34,40]   bv = [04,14,21,33,40]   bw = [04,11,24,33,40]   bx = [04,14,22,33,40]   by = [00,10,20,34,43]   bz = [00,10,21,34,43]   ca = [03,13,23,34,40]   cb = [04,14,24,33,40]   cc = [00,10,22,34,43]   cd = [00,11,20,34,43]   ce = [00,11,21,34,43]   cf = [01,10,20,34,43]   cg = [00,11,22,34,43]   ch = [00,10,21,33,44]   ci = [00,10,22,33,44]   cj = [00,11,20,33,44]   ck = [00,11,21,33,44]
   a = [00,10,20,33,44]   b = [03,10,20,34,41]   c = [04,10,20,31,43]   d = [03,12,24,30,44]   e = [04,12,23,33,40]   f = [03,12,20,34,40]   g = [04,12,20,30,43]   h = [04,11,20,30,43]   i = [04,11,23,30,43]   j = [00,12,23,33,44]   k = [00,12,24,33,44]   l = [00,12,23,34,43]   m = [00,12,24,34,43]   n = [03,12,20,30,44]   o = [04,12,23,30,43]   p = [03,11,20,30,44]   q = [03,11,24,30,44]   r = [03,13,20,30,44]   s = [03,13,24,30,44]   t = [04,14,20,30,43]   u = [04,14,23,30,43]   v = [03,11,20,34,40]   w = [03,11,24,34,40]   x = [03,12,24,34,40]   y = [04,12,20,33,40]   z = [04,11,20,33,40]   aa = [04,11,23,33,40]   ab = [00,10,23,34,43]   ac = [00,10,24,34,43]   ad = [03,13,20,34,40]   ae = [03,13,24,34,40]   af = [04,14,20,33,40]   ag = [04,14,23,33,40]   ah = [00,11,23,34,43]   ai = [00,11,24,34,43]   aj = [00,10,23,33,44]   ak = [00,10,24,33,44]   al = [00,11,23,33,44]   am = [00,11,24,33,44]   an = [04,11,21,30,43]   ao = [04,12,22,30,43]   ap = [04,11,22,30,43]   aq = [04,12,21,30,43]   ar = [03,10,20,31,44]   as = [04,10,20,33,41]   at = [03,11,21,30,44]   au = [03,12,22,30,44]   av = [04,11,24,30,43]   aw = [04,14,22,30,43]   ax = [03,11,22,30,44]   ay = [03,12,21,30,44]   az = [03,12,23,30,44]   ba = [03,13,21,30,44]   bb = [04,12,24,30,43]   bc = [04,12,24,33,40]   bd = [04,14,21,30,43]   be = [03,11,23,30,44]   bf = [03,13,22,30,44]   bg = [03,13,23,30,44]   bh = [04,14,24,30,43]   bi = [01,10,20,33,44]   bj = [03,11,21,34,40]   bk = [03,12,22,34,40]   bl = [03,11,22,34,40]   bm = [03,12,21,34,40]   bn = [03,11,23,34,40]   bo = [03,13,22,34,40]   bp = [04,11,21,33,40]   bq = [04,12,22,33,40]   br = [04,11,22,33,40]   bs = [04,12,21,33,40]   bt = [03,12,23,34,40]   bu = [03,13,21,34,40]   bv = [04,14,21,33,40]   bw = [04,11,24,33,40]   bx = [04,14,22,33,40]   by = [00,10,20,34,43]   bz = [00,10,21,34,43]   ca = [00,12,20,34,43]   cb = [03,13,23,34,40]   cc = [04,14,24,33,40]   cd = [00,10,22,34,43]   ce = [00,11,20,34,43]   cf = [00,11,21,34,43]   cg = [00,12,22,34,43]   ch = [01,10,20,34,43]   ci = [00,11,22,34,43]   cj = [00,12,21,34,43]   ck = [00,10,21,33,44]   cl = [00,12,20,33,44]   cm = [00,10,22,33,44]   cn = [00,11,20,33,44]   co = [00,11,21,33,44]   cp = [00,12,22,33,44]   cq = [00,12,21,33,44]
   a = [00,10,20,33,44]   b = [03,10,20,34,41]   c = [04,10,24,31,43]   d = [00,12,24,33,44]   e = [03,12,24,30,44]   f = [01,10,22,34,43]   g = [03,13,20,30,44]   h = [04,14,20,30,43]   i = [01,10,23,33,44]   j = [03,11,24,34,40]   k = [04,11,23,33,40]   l = [00,10,24,34,43]   m = [03,13,24,34,40]   n = [04,14,23,33,40]   o = [00,11,24,34,43]   p = [01,10,24,34,43]   q = [00,10,23,33,44]   r = [00,11,23,33,44]   s = [03,12,20,34,40]   t = [03,12,23,30,44]   u = [03,12,21,34,40]   v = [03,12,23,34,40]   w = [00,12,23,34,43]   x = [00,12,20,34,43]   y = [00,12,21,34,43]   z = [00,12,20,33,44]   aa = [00,12,21,33,44]   ab = [03,10,23,31,44]   ac = [04,10,20,33,41]   ad = [04,11,23,30,43]   ae = [03,11,24,30,44]   af = [04,11,24,30,43]   ag = [04,14,22,30,43]   ah = [03,13,21,30,44]   ai = [03,13,24,30,44]   aj = [04,14,21,30,43]   ak = [04,14,23,30,43]   al = [03,11,23,30,44]   am = [03,13,22,30,44]   an = [03,13,23,30,44]   ao = [04,14,24,30,43]   ap = [01,10,20,33,44]   aq = [03,11,21,34,40]   ar = [03,11,22,34,40]   as = [03,11,20,34,40]   at = [03,11,23,34,40]   au = [03,13,22,34,40]   av = [04,11,20,33,40]   aw = [04,11,21,33,40]   ax = [04,11,22,33,40]   ay = [00,10,23,34,43]   az = [03,13,20,34,40]   ba = [03,13,21,34,40]   bb = [04,14,20,33,40]   bc = [04,14,21,33,40]   bd = [00,11,23,34,43]   be = [04,11,24,33,40]   bf = [04,14,22,33,40]   bg = [00,10,20,34,43]   bh = [00,10,21,34,43]   bi = [03,13,23,34,40]   bj = [04,14,24,33,40]   bk = [00,10,22,34,43]   bl = [00,11,20,34,43]   bm = [00,11,21,34,43]   bn = [01,10,20,34,43]   bo = [00,11,22,34,43]   bp = [00,10,24,33,44]   bq = [00,11,24,33,44]   br = [00,10,21,33,44]   bs = [00,10,22,33,44]   bt = [00,11,20,33,44]   bu = [00,11,21,33,44]
   a = [00,10,20,33,44]   b = [03,10,20,34,41]   c = [03,10,24,31,44]   d = [03,13,20,31,44]   e = [04,12,22,30,43]   f = [04,12,21,30,43]   g = [03,12,24,30,44]   h = [04,12,23,33,40]   i = [03,12,20,34,40]   j = [04,12,20,30,43]   k = [03,12,20,30,44]   l = [04,12,23,30,43]   m = [03,12,22,30,44]   n = [03,12,21,30,44]   o = [03,12,23,30,44]   p = [04,12,24,30,43]   q = [04,12,24,33,40]   r = [03,12,22,34,40]   s = [03,12,21,34,40]   t = [03,12,24,34,40]   u = [04,12,20,33,40]   v = [04,12,22,33,40]   w = [04,12,21,33,40]   x = [03,12,23,34,40]   y = [04,14,20,31,43]   z = [03,10,20,31,44]   aa = [03,11,20,30,44]   ab = [03,11,21,30,44]   ac = [03,11,24,30,44]   ad = [04,14,22,30,43]   ae = [03,11,22,30,44]   af = [03,13,20,30,44]   ag = [03,13,21,30,44]   ah = [03,13,24,30,44]   ai = [04,14,20,30,43]   aj = [04,14,21,30,43]   ak = [04,14,23,30,43]   al = [03,11,23,30,44]   am = [03,13,22,30,44]   an = [03,13,23,30,44]   ao = [04,14,24,30,43]   ap = [01,10,20,33,44]   aq = [03,11,21,34,40]   ar = [03,11,22,34,40]   as = [03,11,20,34,40]   at = [03,11,24,34,40]   au = [03,11,23,34,40]   av = [03,13,22,34,40]   aw = [00,10,23,34,43]   ax = [00,10,24,34,43]   ay = [03,13,20,34,40]   az = [03,13,21,34,40]   ba = [03,13,24,34,40]   bb = [04,14,20,33,40]   bc = [04,14,21,33,40]   bd = [04,14,23,33,40]   be = [00,11,23,34,43]   bf = [00,11,24,34,43]   bg = [04,14,22,33,40]   bh = [00,10,20,34,43]   bi = [00,10,21,34,43]   bj = [03,13,23,34,40]   bk = [04,14,24,33,40]   bl = [00,10,22,34,43]   bm = [00,11,20,34,43]   bn = [00,11,21,34,43]   bo = [01,10,20,34,43]   bp = [00,11,22,34,43]   bq = [03,10,24,34,41]   br = [00,10,23,33,44]   bs = [00,10,24,33,44]   bt = [00,11,23,33,44]   bu = [00,11,24,33,44]   bv = [00,10,21,33,44]   bw = [00,10,22,33,44]   bx = [00,11,20,33,44]   by = [00,11,21,33,44]
   a = [00,10,20,33,44]   b = [03,11,21,34,40]   c = [03,10,23,32,44]   d = [04,10,24,33,42]   e = [02,10,21,33,44]   f = [04,11,21,30,43]   g = [04,12,21,30,43]   h = [03,14,21,30,44]   i = [04,13,21,33,40]   j = [03,10,21,34,40]   k = [04,10,21,30,43]   l = [00,13,21,33,44]   m = [00,14,21,33,44]   n = [00,13,21,34,43]   o = [04,10,21,33,40]   p = [04,13,21,30,43]   q = [00,13,20,34,43]   r = [03,10,23,34,40]   s = [03,13,21,30,44]   t = [03,14,23,30,44]   u = [04,13,24,30,43]   v = [04,14,21,30,43]   w = [04,14,21,33,40]   x = [00,13,22,34,43]   y = [03,10,21,30,44]   z = [03,11,21,30,44]   aa = [04,11,21,33,40]   ab = [03,12,21,30,44]   ac = [04,12,21,33,40]   ad = [00,14,20,33,44]   ae = [04,10,24,33,40]   af = [00,14,22,33,44]   ag = [00,10,21,33,44]   ah = [00,11,21,33,44]   ai = [00,12,21,33,44]   aj = [02,10,22,33,44]   ak = [02,10,22,34,43]   al = [02,10,20,33,44]   am = [02,10,21,34,43]   an = [00,14,21,34,43]   ao = [03,13,23,30,44]   ap = [04,14,24,30,43]   aq = [04,10,24,32,43]   ar = [03,13,21,34,40]   as = [00,10,20,34,43]   at = [00,10,21,34,43]   au = [03,13,23,34,40]   av = [00,10,22,34,43]   aw = [00,11,21,34,43]   ax = [00,12,21,34,43]   ay = [03,10,23,34,42]   az = [02,10,20,34,43]   ba = [03,12,21,34,40]   bb = [03,14,21,34,40]   bc = [03,11,23,34,40]   bd = [04,11,24,30,43]   be = [00,13,20,33,44]   bf = [00,14,20,34,43]   bg = [03,10,23,30,44]   bh = [03,12,23,30,44]   bi = [03,12,23,34,40]   bj = [03,14,23,34,40]   bk = [04,10,24,30,43]   bl = [04,12,24,30,43]   bm = [04,12,24,33,40]   bn = [04,13,24,33,40]   bo = [00,13,22,33,44]   bp = [00,14,22,34,43]   bq = [03,11,23,30,44]   br = [04,11,24,33,40]   bs = [00,12,20,33,44]   bt = [00,12,20,34,43]   bu = [04,14,24,33,40]   bv = [00,10,22,33,44]   bw = [00,11,20,33,44]   bx = [00,11,20,34,43]   by = [00,12,22,33,44]   bz = [00,12,22,34,43]   ca = [00,11,22,34,43]
   a = [00,10,21,33,44]   b = [00,13,23,34,42]   c = [03,12,20,34,40]   d = [00,12,24,33,44]   e = [04,13,21,33,40]   f = [04,12,23,33,40]   g = [00,14,21,34,43]   h = [00,14,22,34,43]   i = [00,13,21,33,44]   j = [00,13,22,33,44]   k = [04,14,22,30,43]   l = [04,14,21,30,43]   m = [03,14,21,30,44]   n = [00,13,21,34,43]   o = [03,10,21,34,40]   p = [04,13,21,30,43]   q = [00,13,22,34,43]   r = [03,10,22,34,40]   s = [03,14,22,30,44]   t = [04,13,22,30,43]   u = [00,14,21,33,44]   v = [04,10,21,33,40]   w = [00,14,22,33,44]   x = [04,10,22,33,40]   y = [03,13,21,30,44]   z = [03,13,22,30,44]   aa = [00,12,24,34,43]   ab = [03,12,24,34,40]   ac = [04,12,20,30,43]   ad = [03,11,24,34,40]   ae = [04,11,20,30,43]   af = [04,11,23,33,40]   ag = [00,12,23,33,44]   ah = [03,12,20,30,44]   ai = [03,11,20,30,44]   aj = [00,11,23,33,44]   ak = [00,11,24,34,43]   al = [03,14,21,34,40]   am = [04,10,21,30,43]   an = [03,14,22,34,40]   ao = [04,10,22,30,43]   ap = [04,13,22,33,40]   aq = [03,10,21,30,44]   ar = [03,10,22,30,44]   as = [03,13,22,34,40]   at = [03,13,21,34,40]   au = [04,14,21,33,40]   av = [04,14,22,33,40]   aw = [03,12,22,34,40]   ax = [04,11,21,30,43]   ay = [03,11,21,30,44]   az = [04,12,22,33,40]   ba = [00,12,22,34,43]   bb = [04,12,20,33,40]   bc = [04,11,20,33,40]   bd = [00,11,24,33,44]   be = [00,13,23,32,44]   bf = [00,10,21,34,43]   bg = [00,10,22,34,43]   bh = [03,11,20,34,40]   bi = [00,12,23,34,43]   bj = [00,11,23,34,43]   bk = [03,11,21,34,40]   bl = [04,12,22,30,43]   bm = [03,11,22,34,40]   bn = [03,12,21,34,40]   bo = [04,11,22,30,43]   bp = [04,12,21,30,43]   bq = [03,12,22,30,44]   br = [04,11,21,33,40]   bs = [03,11,22,30,44]   bt = [03,12,21,30,44]   bu = [04,11,22,33,40]   bv = [04,12,21,33,40]   bw = [00,10,22,33,44]   bx = [00,11,21,33,44]   by = [00,11,21,34,43]   bz = [00,12,22,33,44]   ca = [00,11,22,34,43]   cb = [00,12,21,33,44]   cc = [00,12,21,34,43]
   a = [00,12,21,31,43]   b = [01,10,23,34,43]   c = [02,13,21,30,41]   d = [01,13,24,32,40]   e = [01,14,20,32,43]   f = [01,14,23,32,40]   g = [02,11,23,34,40]   h = [02,13,21,30,44]   i = [02,13,21,34,40]   j = [03,11,20,32,44]   k = [03,11,20,34,42]   l = [03,11,24,32,40]   m = [03,14,20,31,42]   n = [03,14,20,32,41]   o = [03,14,21,32,40]   p = [04,10,23,32,41]   q = [04,11,20,32,43]   r = [04,11,20,33,42]   s = [04,13,20,32,41]   t = [04,13,21,32,40]   u = [03,12,21,30,41]   v = [03,12,21,30,44]   w = [03,12,21,34,40]   x = [04,11,23,32,40]   y = [01,12,20,34,43]   z = [02,11,20,34,43]   aa = [00,13,21,32,44]   ab = [00,14,21,32,43]   ac = [00,14,21,33,42]   ad = [00,12,21,33,44]   ae = [02,11,20,33,44]   af = [00,12,21,34,43]   ag = [00,13,21,34,42]   ah = [00,14,23,32,41]   ai = [01,14,20,33,40]   aj = [03,10,21,32,41]   ak = [03,11,24,30,44]   al = [03,14,21,30,41]   am = [04,11,20,33,40]   an = [01,13,20,32,44]   ao = [01,13,20,34,42]   ap = [01,14,20,33,42]   aq = [02,11,23,30,44]   ar = [03,10,21,32,44]   as = [03,10,21,34,42]   at = [03,10,24,31,42]   au = [03,10,24,32,41]   av = [03,11,24,30,42]   aw = [03,14,21,30,42]   ax = [04,10,21,32,43]   ay = [04,10,21,33,42]   az = [04,10,23,31,42]   ba = [04,13,20,31,42]   bb = [03,11,22,30,44]   bc = [03,11,22,34,40]   bd = [01,12,20,33,44]   be = [02,10,21,33,44]   bf = [02,10,21,34,43]   bg = [00,13,24,32,41]   bh = [01,10,24,33,44]   bi = [01,13,24,30,44]   bj = [01,14,23,30,43]   bk = [04,10,21,33,41]   bl = [04,11,23,30,43]   bm = [04,13,21,30,41]   bn = [01,10,24,32,43]   bo = [01,10,24,33,42]   bp = [01,13,24,30,42]   bq = [01,14,23,30,42]   br = [04,11,23,30,42]   bs = [04,13,21,30,42]   bt = [02,10,21,33,41]   bu = [00,13,21,32,41]   bv = [00,14,23,31,42]   bw = [00,12,21,33,41]   bx = [01,13,20,34,40]   by = [03,10,21,34,41]   bz = [03,10,24,31,44]   ca = [03,11,20,34,40]   cb = [03,14,20,31,40]   cc = [04,10,23,31,43]   cd = [04,13,20,31,40]   ce = [01,10,22,34,43]   cf = [00,11,24,33,44]   cg = [00,13,21,34,41]   ch = [00,13,24,31,44]   ci = [00,14,21,33,41]   cj = [00,14,23,31,43]   ck = [00,11,24,32,43]   cl = [00,11,24,33,42]   cm = [00,11,22,34,43]   cn = [00,13,24,31,42]   co = [00,11,23,34,43]   cp = [00,11,23,34,42]   cq = [01,10,22,33,44]   cr = [01,10,23,32,44]   cs = [00,11,23,32,44]   ct = [01,10,23,34,42]
   a = [00,12,21,31,43]   b = [01,10,23,34,43]   c = [01,13,24,32,40]   d = [01,14,20,32,43]   e = [01,14,23,32,40]   f = [02,10,23,31,44]   g = [02,10,23,34,41]   h = [02,11,23,34,40]   i = [03,10,22,31,44]   j = [03,10,22,34,41]   k = [03,11,20,32,44]   l = [03,11,20,34,42]   m = [03,11,24,32,40]   n = [03,14,20,31,42]   o = [03,14,20,32,41]   p = [03,14,21,32,40]   q = [04,10,23,32,41]   r = [04,11,20,32,43]   s = [04,11,20,33,42]   t = [04,13,20,32,41]   u = [04,13,21,32,40]   v = [04,11,23,32,40]   w = [01,12,20,34,43]   x = [02,11,20,34,43]   y = [00,13,21,32,44]   z = [00,14,21,32,43]   aa = [00,14,21,33,42]   ab = [00,12,21,33,44]   ac = [02,11,20,33,44]   ad = [00,12,21,34,43]   ae = [00,13,21,34,42]   af = [00,14,23,32,41]   ag = [01,14,20,33,40]   ah = [03,10,21,32,41]   ai = [03,11,20,32,40]   aj = [03,11,24,30,44]   ak = [03,14,21,30,41]   al = [04,11,20,33,40]   am = [01,13,20,32,44]   an = [01,13,20,34,42]   ao = [01,14,20,33,42]   ap = [02,11,23,30,44]   aq = [03,10,21,32,44]   ar = [03,10,21,34,42]   as = [03,10,24,31,42]   at = [03,10,24,32,41]   au = [03,11,24,30,42]   av = [03,14,21,30,42]   aw = [04,10,21,32,43]   ax = [04,10,21,33,42]   ay = [04,10,23,31,42]   az = [04,13,20,31,42]   ba = [03,11,22,30,44]   bb = [03,11,22,34,40]   bc = [01,12,20,33,44]   bd = [02,10,21,33,44]   be = [02,10,21,34,43]   bf = [02,11,20,33,40]   bg = [00,13,24,32,41]   bh = [01,10,24,33,44]   bi = [01,13,20,32,40]   bj = [01,13,24,30,44]   bk = [01,14,23,30,43]   bl = [04,10,21,33,41]   bm = [04,11,23,30,43]   bn = [04,13,21,30,41]   bo = [01,10,24,32,43]   bp = [01,10,24,33,42]   bq = [01,13,24,30,42]   br = [01,14,23,30,42]   bs = [04,11,23,30,42]   bt = [04,13,21,30,42]   bu = [01,12,20,33,40]   bv = [02,10,21,33,41]   bw = [00,13,21,32,41]   bx = [00,14,23,31,42]   by = [00,12,21,33,41]   bz = [01,13,20,34,40]   ca = [03,10,21,34,41]   cb = [03,10,24,31,44]   cc = [03,11,20,34,40]   cd = [03,14,20,31,40]   ce = [04,10,23,31,43]   cf = [04,13,20,31,40]   cg = [01,10,22,34,43]   ch = [00,11,24,33,44]   ci = [00,13,21,34,41]   cj = [00,13,24,31,44]   ck = [00,14,21,33,41]   cl = [00,14,23,31,43]   cm = [00,11,24,32,43]   cn = [00,11,24,33,42]   co = [00,11,22,34,43]   cp = [02,10,21,31,43]   cq = [00,13,24,31,42]   cr = [00,11,23,34,43]   cs = [00,11,23,34,42]   ct = [01,10,22,33,44]   cu = [01,10,23,32,44]   cv = [00,11,23,32,44]   cw = [01,10,23,34,42]
   a = [00,12,21,31,43]   b = [01,10,24,32,42]   c = [02,10,23,31,41]   d = [03,10,22,31,41]   e = [01,12,24,30,43]   f = [01,12,24,33,40]   g = [01,14,22,30,43]   h = [01,14,22,33,40]   i = [02,10,24,31,43]   j = [02,11,23,34,40]   k = [02,11,24,30,43]   l = [02,11,24,33,40]   m = [02,14,20,33,41]   n = [02,14,21,30,43]   o = [02,14,21,33,40]   p = [03,10,22,34,41]   q = [04,10,22,31,43]   r = [04,12,20,33,41]   s = [03,11,22,30,44]   t = [04,11,22,30,43]   u = [04,12,21,30,43]   v = [00,14,22,31,43]   w = [00,12,24,31,43]   x = [01,14,20,32,42]   y = [01,14,22,30,40]   z = [02,11,23,30,40]   aa = [02,11,24,30,40]   ab = [02,14,21,30,40]   ac = [04,11,20,32,42]   ad = [01,13,20,32,44]   ae = [01,13,20,34,42]   af = [01,14,20,32,43]   ag = [01,14,20,33,42]   ah = [02,14,20,31,43]   ai = [03,10,21,32,44]   aj = [03,10,21,34,42]   ak = [03,11,20,32,44]   al = [03,11,20,34,42]   am = [04,10,21,32,43]   an = [04,11,20,32,43]   ao = [04,11,20,33,42]   ap = [04,12,20,31,43]   aq = [04,11,22,30,40]   ar = [03,11,22,34,40]   as = [04,12,21,33,40]   at = [04,11,22,33,40]   au = [02,11,20,34,43]   av = [00,12,24,33,41]   aw = [00,13,21,32,44]   ax = [00,14,21,32,43]   ay = [00,13,21,34,42]   az = [00,14,22,33,41]   ba = [02,10,24,33,41]   bb = [04,10,21,33,42]   bc = [04,10,22,33,41]   bd = [02,10,21,34,43]   be = [00,11,24,32,42]   bf = [00,14,21,32,42]   bg = [00,11,23,34,42]   bh = [00,11,24,32,43]   bi = [00,11,24,33,42]   bj = [00,14,21,33,42]   bk = [00,11,22,34,43]   bl = [01,12,24,30,40]   bm = [02,10,24,31,41]   bn = [02,14,20,31,41]   bo = [04,10,21,32,42]   bp = [04,10,22,31,41]   bq = [04,12,20,31,41]   br = [01,10,22,34,44]   bs = [01,12,20,34,44]   bt = [02,10,21,34,44]   bu = [02,11,20,34,44]   bv = [01,12,20,33,44]   bw = [01,12,20,34,43]   bx = [02,10,21,33,44]   by = [00,12,24,31,41]   bz = [00,14,22,31,41]   ca = [00,11,22,34,44]   cb = [00,12,21,34,44]   cc = [00,12,21,33,44]   cd = [02,11,20,33,44]   ce = [02,10,23,34,41]   cf = [02,11,23,30,44]   cg = [03,11,22,30,40]   ch = [04,12,21,30,40]   ci = [00,12,21,34,43]   cj = [03,10,22,31,44]   ck = [02,10,21,31,43]   cl = [01,10,23,34,42]   cm = [01,10,22,34,43]   cn = [01,10,23,32,44]   co = [02,10,21,31,44]   cp = [00,12,21,31,44]   cq = [01,10,22,33,44]   cr = [02,10,23,31,44]   cs = [01,10,24,32,43]   ct = [01,10,24,33,42]   cu = [00,11,23,32,44]
   a = [00,12,21,31,43]   b = [01,10,24,32,42]   c = [01,12,24,30,43]   d = [02,13,21,30,44]   e = [02,11,24,30,40]   f = [03,14,20,31,42]   g = [03,14,20,32,41]   h = [04,13,20,31,42]   i = [04,13,20,32,41]   j = [01,12,20,30,44]   k = [01,10,22,32,44]   l = [02,10,24,31,43]   m = [02,14,20,33,41]   n = [04,10,22,31,43]   o = [04,12,20,33,41]   p = [00,14,22,31,43]   q = [00,12,24,31,43]   r = [01,13,20,32,44]   s = [01,13,20,34,42]   t = [01,14,20,32,43]   u = [01,14,20,33,42]   v = [02,14,20,31,43]   w = [03,10,21,32,44]   x = [03,10,21,34,42]   y = [03,11,20,32,44]   z = [03,11,20,34,42]   aa = [04,10,21,32,43]   ab = [04,11,20,32,43]   ac = [04,11,20,33,42]   ad = [04,12,20,31,43]   ae = [00,12,24,33,41]   af = [00,13,21,32,44]   ag = [00,14,21,32,43]   ah = [00,13,21,34,42]   ai = [00,14,22,33,41]   aj = [01,10,23,34,42]   ak = [01,10,24,32,43]   al = [01,10,24,33,42]   am = [02,10,24,33,41]   an = [04,10,21,33,42]   ao = [04,10,22,33,41]   ap = [00,11,23,34,42]   aq = [00,11,24,32,43]   ar = [00,11,24,33,42]   as = [00,14,21,33,42]   at = [01,10,23,32,44]   au = [00,11,23,32,44]   av = [02,14,21,30,40]   aw = [00,14,21,32,42]   ax = [01,14,20,32,42]   ay = [02,10,24,31,41]   az = [02,14,20,31,41]   ba = [02,13,21,34,40]   bb = [03,12,21,30,44]   bc = [03,12,21,34,40]   bd = [00,11,22,32,44]   be = [00,11,24,32,42]   bf = [01,12,24,33,40]   bg = [01,14,22,30,43]   bh = [01,14,22,33,40]   bi = [02,11,24,30,43]   bj = [02,11,24,33,40]   bk = [02,14,21,30,43]   bl = [02,14,21,33,40]   bm = [04,11,22,30,43]   bn = [04,12,21,30,43]   bo = [04,12,21,33,40]   bp = [04,11,22,33,40]   bq = [02,11,20,34,43]   br = [01,10,22,34,43]   bs = [02,10,21,34,43]   bt = [00,11,22,34,43]   bu = [01,12,20,33,44]   bv = [01,12,20,34,43]   bw = [02,10,21,33,44]   bx = [00,12,21,33,44]   by = [02,11,20,33,44]   bz = [00,12,21,31,44]   ca = [01,10,22,33,44]   cb = [00,12,21,34,43]
   a = [00,12,21,31,43]   b = [01,10,24,32,42]   c = [01,12,24,30,43]   d = [02,13,21,30,44]   e = [02,11,24,30,40]   f = [01,12,20,30,44]   g = [01,10,22,32,44]   h = [02,10,24,31,43]   i = [02,14,20,33,41]   j = [04,10,22,31,43]   k = [04,12,20,33,41]   l = [00,14,22,31,43]   m = [00,12,24,31,43]   n = [01,13,20,32,44]   o = [01,13,20,34,42]   p = [01,14,20,32,43]   q = [01,14,20,33,42]   r = [02,14,20,31,43]   s = [03,10,21,32,44]   t = [03,10,21,34,42]   u = [03,11,20,32,44]   v = [03,11,20,34,42]   w = [04,10,21,32,43]   x = [04,11,20,32,43]   y = [04,11,20,33,42]   z = [04,12,20,31,43]   aa = [00,12,24,33,41]   ab = [00,13,21,32,44]   ac = [00,14,21,32,43]   ad = [00,13,21,34,42]   ae = [00,14,22,33,41]   af = [01,10,23,34,42]   ag = [01,10,24,32,43]   ah = [01,10,24,33,42]   ai = [02,10,24,33,41]   aj = [04,10,21,33,42]   ak = [04,10,22,33,41]   al = [00,11,23,34,42]   am = [00,11,24,32,43]   an = [00,11,24,33,42]   ao = [00,14,21,33,42]   ap = [01,10,23,32,44]   aq = [00,11,23,32,44]   ar = [02,14,21,30,40]   as = [04,11,20,32,42]   at = [04,11,22,30,40]   au = [00,14,21,32,42]   av = [04,10,21,32,42]   aw = [04,10,22,31,41]   ax = [04,12,20,31,41]   ay = [04,12,21,30,40]   az = [01,10,22,34,44]   ba = [01,12,20,34,44]   bb = [02,10,21,34,44]   bc = [02,11,20,34,44]   bd = [00,11,22,34,44]   be = [00,12,21,34,44]   bf = [01,14,20,32,42]   bg = [01,14,22,30,40]   bh = [01,12,24,30,40]   bi = [02,10,24,31,41]   bj = [02,14,20,31,41]   bk = [00,12,24,31,41]   bl = [00,14,22,31,41]   bm = [02,13,21,34,40]   bn = [03,12,21,30,44]   bo = [03,12,21,34,40]   bp = [00,11,22,32,44]   bq = [00,11,24,32,42]   br = [01,12,24,33,40]   bs = [01,14,22,30,43]   bt = [01,14,22,33,40]   bu = [02,11,24,30,43]   bv = [02,11,24,33,40]   bw = [02,14,21,30,43]   bx = [02,14,21,33,40]   by = [04,11,22,30,43]   bz = [04,12,21,30,43]   ca = [04,12,21,33,40]   cb = [04,11,22,33,40]   cc = [02,11,20,34,43]   cd = [01,10,22,34,43]   ce = [02,10,21,34,43]   cf = [00,11,22,34,43]   cg = [01,12,20,33,44]   ch = [01,12,20,34,43]   ci = [02,10,21,33,44]   cj = [00,12,21,33,44]   ck = [02,11,20,33,44]   cl = [00,12,21,31,44]   cm = [01,10,22,33,44]   cn = [00,12,21,34,43]
   a = [00,12,21,31,43]   b = [01,10,24,32,42]   c = [01,12,24,30,43]   d = [02,13,21,30,44]   e = [02,11,24,30,40]   f = [02,10,24,31,43]   g = [02,14,20,33,41]   h = [04,10,22,31,43]   i = [04,12,20,33,41]   j = [00,14,22,31,43]   k = [00,12,24,31,43]   l = [01,13,20,32,44]   m = [01,13,20,34,42]   n = [01,14,20,32,43]   o = [01,14,20,33,42]   p = [02,14,20,31,43]   q = [03,10,21,32,44]   r = [03,10,21,34,42]   s = [03,11,20,32,44]   t = [03,11,20,34,42]   u = [04,10,21,32,43]   v = [04,11,20,32,43]   w = [04,11,20,33,42]   x = [04,12,20,31,43]   y = [00,12,24,33,41]   z = [00,13,21,32,44]   aa = [00,14,21,32,43]   ab = [00,13,21,34,42]   ac = [00,14,22,33,41]   ad = [01,10,23,34,42]   ae = [01,10,24,32,43]   af = [01,10,24,33,42]   ag = [02,10,24,33,41]   ah = [04,10,21,33,42]   ai = [04,10,22,33,41]   aj = [00,11,23,34,42]   ak = [00,11,24,32,43]   al = [00,11,24,33,42]   am = [00,14,21,33,42]   an = [01,10,23,32,44]   ao = [00,11,23,32,44]   ap = [02,14,21,30,40]   aq = [04,11,20,32,42]   ar = [04,11,22,30,40]   as = [00,14,21,32,42]   at = [04,10,21,32,42]   au = [04,10,22,31,41]   av = [04,12,20,31,41]   aw = [04,12,21,30,40]   ax = [01,10,22,34,44]   ay = [01,12,20,34,44]   az = [02,10,21,34,44]   ba = [02,11,20,34,44]   bb = [00,11,22,34,44]   bc = [00,12,21,34,44]   bd = [02,11,23,30,44]   be = [02,11,23,34,40]   bf = [03,11,22,30,44]   bg = [01,14,20,32,42]   bh = [01,14,22,30,40]   bi = [03,11,22,34,40]   bj = [01,12,24,30,40]   bk = [02,10,24,31,41]   bl = [02,14,20,31,41]   bm = [00,12,24,31,41]   bn = [00,14,22,31,41]   bo = [02,13,21,34,40]   bp = [03,12,21,30,44]   bq = [03,12,21,34,40]   br = [00,11,22,32,44]   bs = [00,11,24,32,42]   bt = [01,12,24,33,40]   bu = [01,14,22,30,43]   bv = [01,14,22,33,40]   bw = [02,11,24,30,43]   bx = [02,11,24,33,40]   by = [02,14,21,30,43]   bz = [02,14,21,33,40]   ca = [04,11,22,30,43]   cb = [04,12,21,30,43]   cc = [04,12,21,33,40]   cd = [04,11,22,33,40]   ce = [02,11,20,34,43]   cf = [01,10,22,34,43]   cg = [02,10,21,34,43]   ch = [00,11,22,34,43]   ci = [01,12,20,33,44]   cj = [01,12,20,34,43]   ck = [02,10,21,33,44]   cl = [00,12,21,33,44]   cm = [02,11,20,33,44]   cn = [00,12,21,31,44]   co = [01,10,22,33,44]   cp = [00,12,21,34,43]
   a = [00,12,21,31,43]   b = [01,10,24,32,42]   c = [01,12,24,30,43]   d = [02,13,21,30,44]   e = [02,11,24,30,40]   f = [02,10,24,31,43]   g = [02,11,20,32,44]   h = [01,12,20,31,43]   i = [01,12,20,31,44]   j = [02,14,20,33,41]   k = [04,10,22,31,43]   l = [04,12,20,33,41]   m = [00,14,22,31,43]   n = [00,12,24,31,43]   o = [01,14,20,32,43]   p = [01,14,20,33,42]   q = [02,14,20,31,43]   r = [03,10,21,32,44]   s = [03,10,21,34,42]   t = [03,11,20,32,44]   u = [03,11,20,34,42]   v = [04,10,21,32,43]   w = [04,11,20,32,43]   x = [04,11,20,33,42]   y = [04,12,20,31,43]   z = [00,12,24,33,41]   aa = [00,13,21,32,44]   ab = [00,14,21,32,43]   ac = [00,13,21,34,42]   ad = [00,14,22,33,41]   ae = [01,10,24,32,43]   af = [01,10,24,33,42]   ag = [02,10,24,33,41]   ah = [04,10,21,33,42]   ai = [04,10,22,33,41]   aj = [00,11,23,34,42]   ak = [00,11,24,32,43]   al = [00,11,24,33,42]   am = [00,14,21,33,42]   an = [00,11,23,32,44]   ao = [02,14,21,30,40]   ap = [04,11,20,32,42]   aq = [04,11,22,30,40]   ar = [00,14,21,32,42]   as = [04,10,21,32,42]   at = [04,10,22,31,41]   au = [04,12,20,31,41]   av = [04,12,21,30,40]   aw = [01,10,22,34,44]   ax = [01,12,20,34,44]   ay = [02,10,21,34,44]   az = [02,11,20,34,44]   ba = [00,11,22,34,44]   bb = [00,12,21,34,44]   bc = [02,11,23,30,44]   bd = [02,11,23,34,40]   be = [03,11,22,30,44]   bf = [01,14,20,32,42]   bg = [01,14,22,30,40]   bh = [03,11,22,34,40]   bi = [01,12,24,30,40]   bj = [02,10,24,31,41]   bk = [02,14,20,31,41]   bl = [00,12,24,31,41]   bm = [00,14,22,31,41]   bn = [02,13,21,34,40]   bo = [03,12,21,30,44]   bp = [03,12,21,34,40]   bq = [00,11,22,32,44]   br = [00,11,24,32,42]   bs = [01,12,24,33,40]   bt = [01,14,22,30,43]   bu = [01,14,22,33,40]   bv = [02,11,24,30,43]   bw = [02,11,24,33,40]   bx = [02,14,21,30,43]   by = [02,14,21,33,40]   bz = [04,11,22,30,43]   ca = [04,12,21,30,43]   cb = [04,12,21,33,40]   cc = [04,11,22,33,40]   cd = [02,11,20,34,43]   ce = [01,10,22,34,43]   cf = [02,10,21,34,43]   cg = [00,11,22,34,43]   ch = [01,12,20,33,44]   ci = [01,12,20,34,43]   cj = [02,10,21,33,44]   ck = [00,12,21,33,44]   cl = [02,11,20,33,44]   cm = [00,12,21,31,44]   cn = [01,10,22,33,44]   co = [00,12,21,34,43]
   a = [00,12,21,31,43]   b = [01,10,24,32,42]   c = [01,12,24,30,43]   d = [02,13,21,30,44]   e = [02,11,23,30,44]   f = [02,11,23,34,40]   g = [03,10,24,31,42]   h = [03,11,22,30,44]   i = [01,14,20,32,42]   j = [03,10,24,32,41]   k = [04,10,23,31,42]   l = [04,10,23,32,41]   m = [03,11,22,34,40]   n = [02,10,24,31,41]   o = [02,14,20,31,41]   p = [02,13,21,34,40]   q = [03,14,20,31,42]   r = [03,14,20,32,41]   s = [04,13,20,31,42]   t = [04,13,20,32,41]   u = [03,12,21,30,44]   v = [03,12,21,34,40]   w = [00,11,22,32,44]   x = [01,12,24,33,40]   y = [01,14,22,30,43]   z = [01,14,22,33,40]   aa = [02,10,24,31,43]   ab = [02,11,24,30,43]   ac = [02,11,24,33,40]   ad = [02,14,20,33,41]   ae = [02,14,21,30,43]   af = [02,14,21,33,40]   ag = [04,10,22,31,43]   ah = [04,12,20,33,41]   ai = [04,11,22,30,43]   aj = [04,12,21,30,43]   ak = [00,14,22,31,43]   al = [00,12,24,31,43]   am = [01,13,20,32,44]   an = [01,13,20,34,42]   ao = [01,14,20,32,43]   ap = [01,14,20,33,42]   aq = [02,14,20,31,43]   ar = [03,10,21,32,44]   as = [03,10,21,34,42]   at = [03,11,20,32,44]   au = [03,11,20,34,42]   av = [04,10,21,32,43]   aw = [04,11,20,32,43]   ax = [04,11,20,33,42]   ay = [04,12,20,31,43]   az = [04,12,21,33,40]   ba = [04,11,22,33,40]   bb = [02,11,20,34,43]   bc = [00,12,24,33,41]   bd = [00,13,21,32,44]   be = [00,14,21,32,43]   bf = [00,13,21,34,42]   bg = [00,14,22,33,41]   bh = [01,10,23,34,42]   bi = [01,10,24,32,43]   bj = [01,10,24,33,42]   bk = [02,10,24,33,41]   bl = [04,10,21,33,42]   bm = [04,10,22,33,41]   bn = [01,10,22,34,43]   bo = [02,10,21,34,43]   bp = [00,11,23,34,42]   bq = [00,11,24,32,43]   br = [00,11,24,33,42]   bs = [00,14,21,33,42]   bt = [00,11,22,34,43]   bu = [01,10,23,32,44]   bv = [00,11,23,32,44]   bw = [01,12,20,33,44]   bx = [01,12,20,34,43]   by = [02,10,21,33,44]   bz = [00,12,21,33,44]   ca = [02,11,20,33,44]   cb = [00,12,21,31,44]   cc = [01,10,22,33,44]   cd = [00,12,21,34,43]
   a = [00,12,21,31,43]   b = [01,10,23,34,42]   c = [01,12,24,33,40]   d = [03,11,20,30,42]   e = [02,10,23,31,44]   f = [02,10,23,34,41]   g = [03,10,22,31,44]   h = [03,10,22,34,41]   i = [01,14,20,32,43]   j = [01,14,20,33,42]   k = [02,11,23,30,44]   l = [02,11,23,34,40]   m = [04,11,20,32,43]   n = [04,11,20,33,42]   o = [03,11,22,30,44]   p = [03,11,22,34,40]   q = [01,10,24,32,43]   r = [01,10,24,33,42]   s = [03,10,21,34,42]   t = [03,11,20,34,42]   u = [04,10,21,32,43]   v = [04,10,21,33,42]   w = [02,11,20,34,43]   x = [00,14,21,32,43]   y = [00,14,21,33,42]   z = [02,10,21,34,43]   aa = [00,11,24,32,43]   ab = [00,11,24,33,42]   ac = [01,13,20,30,42]   ad = [03,11,20,30,44]   ae = [01,13,20,30,44]   af = [01,13,24,32,40]   ag = [01,14,22,33,40]   ah = [01,12,24,30,43]   ai = [01,14,22,30,43]   aj = [01,14,23,32,40]   ak = [02,10,24,31,43]   al = [02,11,24,30,43]   am = [02,14,20,31,43]   an = [02,14,21,30,43]   ao = [03,10,24,31,42]   ap = [03,11,24,30,42]   aq = [03,14,20,31,42]   ar = [03,14,21,30,42]   as = [04,11,22,30,43]   at = [04,12,21,30,43]   au = [04,11,22,33,40]   av = [04,11,23,32,40]   aw = [00,12,24,33,41]   ax = [00,13,24,32,41]   ay = [00,14,22,31,43]   az = [00,12,24,31,43]   ba = [00,14,22,33,41]   bb = [01,13,20,32,44]   bc = [01,13,20,34,42]   bd = [01,13,24,30,42]   be = [01,14,23,30,42]   bf = [04,10,22,31,43]   bg = [04,10,22,33,41]   bh = [04,10,23,32,41]   bi = [04,11,23,30,42]   bj = [04,12,20,31,43]   bk = [04,13,20,31,42]   bl = [04,13,21,30,42]   bm = [01,12,20,33,44]   bn = [01,12,20,34,43]   bo = [00,13,21,32,44]   bp = [00,14,23,31,42]   bq = [00,12,21,33,44]   br = [00,14,23,32,41]   bs = [04,10,23,31,42]   bt = [02,10,21,31,44]   bu = [02,10,21,31,43]   bv = [00,12,21,34,43]   bw = [00,13,21,34,42]   bx = [00,13,24,31,42]   by = [00,11,23,34,42]   bz = [00,11,22,34,43]   ca = [00,12,21,31,44]   cb = [01,10,22,33,44]   cc = [01,10,23,32,44]   cd = [00,11,23,32,44]   ce = [01,10,22,34,43]
   a = [00,12,21,31,43]   b = [01,10,23,34,42]   c = [01,14,22,33,40]   d = [02,13,21,30,44]   e = [02,11,24,33,40]   f = [02,14,21,33,40]   g = [02,14,23,31,40]   h = [03,11,24,32,40]   i = [03,14,21,32,40]   j = [03,14,22,31,40]   k = [01,14,20,32,43]   l = [01,14,20,33,42]   m = [01,14,23,32,40]   n = [02,11,23,34,40]   o = [02,11,24,30,43]   p = [02,14,20,31,43]   q = [02,14,21,30,43]   r = [03,11,24,30,42]   s = [03,14,20,31,42]   t = [03,14,21,30,42]   u = [04,11,20,32,43]   v = [04,11,20,33,42]   w = [03,11,22,34,40]   x = [04,11,23,32,40]   y = [00,14,22,31,43]   z = [01,10,24,32,43]   aa = [01,10,24,33,42]   ab = [01,13,24,30,42]   ac = [01,14,23,30,42]   ad = [03,11,20,34,42]   ae = [04,10,21,32,43]   af = [04,10,21,33,42]   ag = [04,11,23,30,42]   ah = [04,13,21,30,42]   ai = [02,11,20,34,43]   aj = [00,14,21,32,43]   ak = [00,14,21,33,42]   al = [00,14,23,31,42]   am = [00,11,24,32,43]   an = [00,11,24,33,42]   ao = [00,11,23,34,42]   ap = [00,11,22,34,43]   aq = [02,13,24,30,41]   ar = [03,12,24,30,41]   as = [03,12,24,31,40]   at = [03,12,21,30,44]   au = [02,13,21,34,40]   av = [02,13,24,31,40]   aw = [03,12,21,34,40]   ax = [01,12,24,30,43]   ay = [01,14,22,30,43]   az = [02,10,24,31,43]   ba = [02,10,24,33,41]   bb = [02,11,23,30,44]   bc = [02,14,20,33,41]   bd = [03,10,21,32,44]   be = [03,10,24,31,42]   bf = [03,10,24,32,41]   bg = [03,11,20,32,44]   bh = [03,14,20,32,41]   bi = [03,14,22,30,41]   bj = [03,11,22,30,44]   bk = [04,11,22,30,43]   bl = [04,12,21,30,43]   bm = [04,11,22,33,40]   bn = [02,11,20,33,44]   bo = [00,12,24,31,43]   bp = [00,14,22,33,41]   bq = [01,13,20,34,42]   br = [02,14,23,30,41]   bs = [03,10,21,34,42]   bt = [04,10,22,31,43]   bu = [04,10,22,33,41]   bv = [04,10,23,32,41]   bw = [04,12,20,31,43]   bx = [04,13,20,31,42]   by = [01,12,20,34,43]   bz = [02,10,21,33,44]   ca = [00,14,23,32,41]   cb = [04,10,23,31,42]   cc = [02,10,21,34,43]   cd = [00,12,21,34,43]   ce = [00,13,21,34,42]   cf = [00,13,24,31,42]   cg = [01,10,22,33,44]   ch = [01,10,23,32,44]   ci = [00,11,23,32,44]   cj = [01,10,22,34,43]
   a = [01,12,20,30,43]   b = [00,11,23,34,43]   c = [00,12,23,31,44]   d = [02,10,23,31,44]   e = [00,12,23,34,41]   f = [01,13,20,32,44]   g = [01,13,20,34,42]   h = [01,13,24,32,40]   i = [01,14,20,32,43]   j = [01,14,20,33,42]   k = [01,14,23,32,40]   l = [03,10,21,32,44]   m = [03,10,21,34,42]   n = [03,14,20,32,41]   o = [03,14,21,32,40]   p = [04,10,21,32,43]   q = [04,10,21,33,42]   r = [04,11,20,32,43]   s = [04,11,20,33,42]   t = [04,11,23,32,40]   u = [04,13,20,32,41]   v = [04,13,21,32,40]   w = [01,12,20,34,43]   x = [02,10,21,33,44]   y = [02,10,21,34,43]   z = [02,11,20,34,43]   aa = [01,10,24,33,44]   ab = [00,14,21,32,43]   ac = [01,10,24,32,43]   ad = [01,10,24,33,42]   ae = [03,10,24,32,41]   af = [03,11,20,32,44]   ag = [03,11,20,34,42]   ah = [03,14,20,31,42]   ai = [04,11,23,30,42]   aj = [04,13,21,30,42]   ak = [01,12,20,33,44]   al = [02,11,20,33,44]   am = [01,13,20,32,40]   an = [01,14,20,33,40]   ao = [03,11,24,30,44]   ap = [03,14,21,30,41]   aq = [00,11,24,32,43]   ar = [00,13,21,32,44]   as = [00,13,24,32,41]   at = [00,14,21,33,42]   au = [03,10,24,31,42]   av = [01,12,20,33,40]   aw = [00,12,21,33,44]   ax = [00,12,21,34,43]   ay = [00,14,23,32,41]   az = [00,11,24,33,44]   ba = [00,14,21,33,41]   bb = [01,10,23,34,43]   bc = [01,13,20,34,40]   bd = [03,10,24,31,44]   be = [04,10,23,31,43]   bf = [04,13,20,31,40]   bg = [00,11,24,33,42]   bh = [01,10,23,34,42]   bi = [01,10,23,32,44]   bj = [00,13,21,34,42]   bk = [03,14,20,31,40]   bl = [00,11,23,34,42]   bm = [00,11,23,32,44]   bn = [02,10,23,34,41]   bo = [03,10,22,31,44]   bp = [03,10,22,34,41]   bq = [00,13,22,31,44]   br = [00,13,22,34,41]   bs = [03,11,24,32,40]   bt = [04,10,23,32,41]   bu = [01,14,23,30,43]   bv = [03,11,20,32,40]   bw = [04,10,21,33,41]   bx = [04,11,23,30,43]   by = [01,14,23,30,42]   bz = [03,14,21,30,42]   ca = [04,10,23,31,42]   cb = [04,13,20,31,42]   cc = [02,11,20,33,40]   cd = [01,13,24,30,44]   ce = [04,11,20,33,40]   cf = [04,13,21,30,41]   cg = [01,13,24,30,42]   ch = [03,11,24,30,42]   ci = [03,10,21,34,41]   cj = [03,11,20,34,40]   ck = [00,11,22,34,43]   cl = [01,10,22,34,43]   cm = [00,13,24,31,44]   cn = [00,14,23,31,42]   co = [01,10,22,33,44]   cp = [00,13,24,31,42]   cq = [00,13,21,34,41]   cr = [00,14,23,31,43]
   a = [00,10,22,33,44]   b = [00,12,23,34,41]   c = [00,12,24,31,43]   d = [00,13,21,34,42]   e = [00,13,24,32,41]   f = [00,14,21,32,43]   g = [00,14,23,31,42]   h = [01,12,23,34,40]   i = [01,12,24,30,43]   j = [01,13,20,34,42]   k = [01,13,24,32,40]   l = [01,14,20,32,43]   m = [01,14,23,30,42]   n = [02,10,23,34,41]   o = [02,10,24,31,43]   p = [02,13,21,34,40]   q = [02,13,24,30,41]   r = [02,14,21,30,43]   s = [02,14,23,31,40]   t = [03,10,21,34,42]   u = [03,10,24,32,41]   v = [03,12,20,34,41]   w = [03,12,24,31,40]   x = [03,14,20,31,42]   y = [03,14,21,32,40]   z = [04,10,21,32,43]   aa = [04,10,23,31,42]   ab = [04,12,20,31,43]   ac = [04,12,23,30,41]   ad = [04,13,20,32,41]   ae = [04,13,21,30,42]   af = [02,13,20,34,41]   ag = [02,14,20,31,43]   ah = [03,12,24,30,41]   ai = [03,14,21,30,42]   aj = [04,12,23,31,40]   ak = [04,13,21,32,40]   al = [02,13,24,31,40]   am = [02,14,23,30,41]   an = [03,12,21,34,40]   ao = [03,14,20,32,41]   ap = [04,12,21,30,43]   aq = [04,13,20,31,42]   ar = [00,12,23,31,44]   as = [00,12,24,33,41]   at = [00,13,21,32,44]   au = [00,13,22,34,41]   av = [00,14,21,33,42]   aw = [00,14,22,31,43]   ax = [01,12,23,30,44]   ay = [01,12,24,33,40]   az = [01,13,20,32,44]   ba = [01,13,22,34,40]   bb = [01,14,20,33,42]   bc = [01,14,22,30,43]   bd = [02,10,23,31,44]   be = [02,10,24,33,41]   bf = [03,10,21,32,44]   bg = [03,10,22,34,41]   bh = [04,10,21,33,42]   bi = [04,10,22,31,43]   bj = [02,11,23,34,40]   bk = [02,11,24,30,43]   bl = [03,11,20,34,42]   bm = [03,11,24,32,40]   bn = [04,11,20,32,43]   bo = [04,11,23,30,42]   bp = [00,12,21,33,44]   bq = [00,12,21,34,43]   br = [00,13,22,31,44]   bs = [00,13,24,31,42]   bt = [00,14,22,33,41]   bu = [00,14,23,32,41]   bv = [01,12,20,33,44]   bw = [01,12,20,34,43]   bx = [01,13,22,30,44]   by = [01,13,24,30,42]   bz = [01,14,22,33,40]   ca = [01,14,23,32,40]   cb = [02,10,21,33,44]   cc = [02,10,21,34,43]   cd = [02,11,23,30,44]   ce = [02,11,24,33,40]   cf = [03,10,22,31,44]   cg = [03,10,24,31,42]   ch = [03,11,20,32,44]   ci = [03,11,22,34,40]   cj = [04,10,22,33,41]   ck = [04,10,23,32,41]   cl = [04,11,20,33,42]   cm = [04,11,22,30,43]   cn = [00,12,22,33,44]   co = [00,12,22,34,43]   cp = [00,12,23,32,44]   cq = [00,12,23,34,42]   cr = [00,12,24,32,43]   cs = [00,12,24,33,42]   ct = [00,13,22,33,44]   cu = [00,13,22,34,43]   cv = [00,13,23,32,44]   cw = [00,13,23,34,42]   cx = [00,13,24,32,43]   cy = [00,13,24,33,42]   cz = [00,14,22,33,44]   da = [00,14,22,34,43]   db = [00,14,23,32,44]   dc = [00,14,23,34,42]   dd = [00,14,24,32,43]   de = [00,14,24,33,42]   df = [02,10,20,33,44]   dg = [02,10,20,34,43]   dh = [02,10,23,30,44]   di = [02,10,23,34,40]   dj = [02,10,24,30,43]   dk = [02,10,24,33,40]   dl = [02,13,20,33,44]   dm = [02,13,20,34,43]   dn = [02,13,23,30,44]   do = [02,13,23,34,40]   dp = [02,13,24,30,43]   dq = [02,13,24,33,40]   dr = [02,14,20,33,44]   ds = [02,14,20,34,43]   dt = [02,14,23,30,44]   du = [02,14,23,34,40]   dv = [02,14,24,30,43]   dw = [02,14,24,33,40]   dx = [03,10,20,32,44]   dy = [03,10,20,34,42]   dz = [03,10,22,30,44]   ea = [03,10,22,34,40]   eb = [03,10,24,30,42]   ec = [03,10,24,32,40]   ed = [03,12,20,32,44]   ee = [03,12,20,34,42]   ef = [03,12,22,30,44]   eg = [03,12,22,34,40]   eh = [03,12,24,30,42]   ei = [03,12,24,32,40]   ej = [03,14,20,32,44]   ek = [03,14,20,34,42]   el = [03,14,22,30,44]   em = [03,14,22,34,40]   en = [03,14,24,30,42]   eo = [03,14,24,32,40]   ep = [04,10,20,32,43]   eq = [04,10,20,33,42]   er = [04,10,22,30,43]   es = [04,10,22,33,40]   et = [04,10,23,30,42]   eu = [04,10,23,32,40]   ev = [04,12,20,32,43]   ew = [04,12,20,33,42]   ex = [04,12,22,30,43]   ey = [04,12,22,33,40]   ez = [04,12,23,30,42]   fa = [04,12,23,32,40]   fb = [04,13,20,32,43]   fc = [04,13,20,33,42]   fd = [04,13,22,30,43]   fe = [04,13,22,33,40]   ff = [04,13,23,30,42]   fg = [04,13,23,32,40]   fh = [02,11,20,33,44]   fi = [02,11,20,34,43]   fj = [02,13,20,31,44]   fk = [02,13,21,30,44]   fl = [02,14,20,33,41]   fm = [02,14,21,33,40]   fn = [03,11,22,30,44]   fo = [03,11,24,30,42]   fp = [03,12,20,31,44]   fq = [03,12,21,30,44]   fr = [03,14,22,30,41]   fs = [03,14,22,31,40]   ft = [04,11,22,33,40]   fu = [04,11,23,32,40]   fv = [04,12,20,33,41]   fw = [04,12,21,33,40]   fx = [04,13,22,30,41]   fy = [04,13,22,31,40]   fz = [00,10,22,34,43]   ga = [00,10,23,32,44]   gb = [00,10,23,34,42]   gc = [00,10,24,32,43]   gd = [00,10,24,33,42]   ge = [02,12,20,33,44]   gf = [02,12,20,34,43]   gg = [02,12,23,30,44]   gh = [02,12,23,34,40]   gi = [02,12,24,30,43]   gj = [02,12,24,33,40]   gk = [03,13,20,32,44]   gl = [03,13,20,34,42]   gm = [03,13,22,30,44]   gn = [03,13,22,34,40]   go = [03,13,24,30,42]   gp = [03,13,24,32,40]   gq = [04,14,20,32,43]   gr = [04,14,20,33,42]   gs = [04,14,22,30,43]   gt = [04,14,22,33,40]   gu = [04,14,23,30,42]   gv = [04,14,23,32,40]   gw = [00,11,22,34,43]   gx = [00,11,23,32,44]   gy = [00,11,23,34,42]   gz = [00,11,24,32,43]   ha = [00,11,24,33,42]   hb = [01,10,22,33,44]   hc = [01,10,22,34,43]   hd = [01,10,23,32,44]   he = [01,10,23,34,42]   hf = [01,10,24,32,43]   hg = [01,10,24,33,42]
   a = [00,10,22,33,44]   b = [00,12,23,34,41]   c = [02,13,20,31,43]   d = [00,13,24,32,41]   e = [00,12,23,34,42]   f = [02,10,24,33,40]   g = [03,12,21,30,42]   h = [02,10,23,34,41]   i = [02,14,23,31,40]   j = [03,10,24,32,41]   k = [03,14,20,31,42]   l = [03,14,21,32,40]   m = [03,14,21,30,42]   n = [02,10,24,33,41]   o = [03,10,21,32,44]   p = [03,10,22,34,41]   q = [02,11,23,34,40]   r = [03,11,24,32,40]   s = [01,14,22,33,40]   t = [02,10,21,33,44]   u = [02,11,24,33,40]   v = [03,11,22,34,40]   w = [04,10,22,33,41]   x = [04,10,23,32,41]   y = [02,14,21,33,40]   z = [03,14,22,31,40]   aa = [04,11,22,33,40]   ab = [04,11,23,32,40]   ac = [03,12,20,31,42]   ad = [02,10,23,31,44]   ae = [01,14,23,32,40]   af = [03,10,22,31,44]   ag = [03,12,20,31,44]   ah = [03,12,21,30,44]   ai = [01,10,22,33,44]   aj = [01,10,23,32,44]   ak = [02,13,24,30,43]   al = [02,14,20,33,44]   am = [02,14,23,30,44]   an = [03,10,24,32,40]   ao = [03,12,24,30,42]   ap = [03,14,20,32,44]   aq = [03,14,22,30,44]   ar = [04,12,23,30,42]   as = [04,13,22,30,43]   at = [02,13,24,30,41]   au = [02,14,21,30,43]   av = [03,12,20,34,41]   aw = [04,13,20,32,41]   ax = [02,13,20,34,41]   ay = [03,12,24,30,41]   az = [02,11,24,30,43]   ba = [04,11,22,30,43]   bb = [02,10,23,34,40]   bc = [02,13,20,34,43]   bd = [03,10,22,34,40]   be = [03,12,20,34,42]   bf = [04,10,22,33,40]   bg = [04,10,23,32,40]   bh = [04,12,20,33,42]   bi = [04,13,20,32,43]   bj = [02,13,20,31,44]   bk = [02,13,21,30,44]   bl = [03,11,24,30,42]   bm = [04,13,22,30,41]   bn = [00,11,22,34,43]   bo = [00,11,23,34,42]   bp = [00,11,24,32,43]   bq = [00,11,24,33,42]   br = [04,12,23,30,41]   bs = [04,11,23,30,42]   bt = [04,12,20,33,41]   bu = [00,12,24,33,42]   bv = [00,13,22,34,43]   bw = [00,13,24,32,43]   bx = [00,14,22,33,44]   by = [00,14,23,32,44]   bz = [02,13,21,30,43]   ca = [02,14,20,31,43]   cb = [03,14,20,32,41]   cc = [00,12,24,33,41]   cd = [00,13,22,34,41]   ce = [03,11,20,34,42]   cf = [04,11,20,32,43]   cg = [00,14,22,33,41]   ch = [03,11,20,32,44]   ci = [04,11,20,33,42]   cj = [02,11,20,33,44]   ck = [02,11,20,34,43]   cl = [03,14,22,30,41]   cm = [00,10,23,32,44]   cn = [02,14,23,30,41]   co = [00,14,23,32,41]   cp = [02,11,23,30,44]   cq = [02,14,20,33,41]   cr = [03,11,22,30,44]   cs = [00,11,23,32,44]
   a = [00,10,22,33,44]   b = [00,12,23,34,41]   c = [01,11,22,33,44]   d = [01,11,22,34,43]   e = [01,11,23,32,44]   f = [01,11,23,34,42]   g = [01,11,24,32,43]   h = [01,11,24,33,42]   i = [02,12,21,33,44]   j = [02,12,21,34,43]   k = [02,12,23,31,44]   l = [02,12,23,34,41]   m = [02,12,24,31,43]   n = [02,12,24,33,41]   o = [03,13,21,32,44]   p = [03,13,21,34,42]   q = [03,13,22,31,44]   r = [03,13,22,34,41]   s = [03,13,24,31,42]   t = [03,13,24,32,41]   u = [04,14,21,32,43]   v = [04,14,21,33,42]   w = [04,14,22,31,43]   x = [04,14,22,33,41]   y = [04,14,23,31,42]   z = [04,14,23,32,41]   aa = [00,12,24,31,43]   ab = [00,13,21,34,42]   ac = [00,13,24,32,41]   ad = [00,14,21,32,43]   ae = [00,14,23,31,42]   af = [01,12,23,34,40]   ag = [01,12,24,30,43]   ah = [01,13,20,34,42]   ai = [01,13,24,32,40]   aj = [01,14,20,32,43]   ak = [01,14,23,30,42]   al = [02,10,23,34,41]   am = [02,10,24,31,43]   an = [02,13,21,34,40]   ao = [02,13,24,30,41]   ap = [02,14,21,30,43]   aq = [02,14,23,31,40]   ar = [03,10,21,34,42]   as = [03,10,24,32,41]   at = [03,12,20,34,41]   au = [03,12,24,31,40]   av = [03,14,20,31,42]   aw = [03,14,21,32,40]   ax = [04,10,21,32,43]   ay = [04,10,23,31,42]   az = [04,12,20,31,43]   ba = [04,12,23,30,41]   bb = [04,13,20,32,41]   bc = [04,13,21,30,42]   bd = [02,13,20,34,41]   be = [02,14,20,31,43]   bf = [03,12,24,30,41]   bg = [03,14,21,30,42]   bh = [04,12,23,31,40]   bi = [04,13,21,32,40]   bj = [02,13,24,31,40]   bk = [02,14,23,30,41]   bl = [03,12,21,34,40]   bm = [03,14,20,32,41]   bn = [04,12,21,30,43]   bo = [04,13,20,31,42]   bp = [00,12,23,31,44]   bq = [00,12,24,33,41]   br = [00,13,21,32,44]   bs = [00,13,22,34,41]   bt = [00,14,21,33,42]   bu = [00,14,22,31,43]   bv = [01,12,23,30,44]   bw = [01,12,24,33,40]   bx = [01,13,20,32,44]   by = [01,13,22,34,40]   bz = [01,14,20,33,42]   ca = [01,14,22,30,43]   cb = [02,10,23,31,44]   cc = [02,10,24,33,41]   cd = [03,10,21,32,44]   ce = [03,10,22,34,41]   cf = [04,10,21,33,42]   cg = [04,10,22,31,43]   ch = [02,11,23,34,40]   ci = [02,11,24,30,43]   cj = [03,11,20,34,42]   ck = [03,11,24,32,40]   cl = [04,11,20,32,43]   cm = [04,11,23,30,42]   cn = [00,12,21,33,44]   co = [00,12,21,34,43]   cp = [00,13,22,31,44]   cq = [00,13,24,31,42]   cr = [00,14,22,33,41]   cs = [00,14,23,32,41]   ct = [01,12,20,33,44]   cu = [01,12,20,34,43]   cv = [01,13,22,30,44]   cw = [01,13,24,30,42]   cx = [01,14,22,33,40]   cy = [01,14,23,32,40]   cz = [02,10,21,33,44]   da = [02,10,21,34,43]   db = [02,11,23,30,44]   dc = [02,11,24,33,40]   dd = [03,10,22,31,44]   de = [03,10,24,31,42]   df = [03,11,20,32,44]   dg = [03,11,22,34,40]   dh = [04,10,22,33,41]   di = [04,10,23,32,41]   dj = [04,11,20,33,42]   dk = [04,11,22,30,43]   dl = [02,11,20,33,44]   dm = [02,11,20,34,43]   dn = [02,13,20,31,44]   do = [02,13,21,30,44]   dp = [02,14,20,33,41]   dq = [02,14,21,33,40]   dr = [03,11,22,30,44]   ds = [03,11,24,30,42]   dt = [03,12,20,31,44]   du = [03,12,21,30,44]   dv = [03,14,22,30,41]   dw = [03,14,22,31,40]   dx = [04,11,22,33,40]   dy = [04,11,23,32,40]   dz = [04,12,20,33,41]   ea = [04,12,21,33,40]   eb = [04,13,22,30,41]   ec = [04,13,22,31,40]   ed = [00,10,22,34,43]   ee = [00,10,23,32,44]   ef = [00,10,23,34,42]   eg = [00,10,24,32,43]   eh = [00,10,24,33,42]   ei = [02,12,20,33,44]   ej = [02,12,20,34,43]   ek = [02,12,23,30,44]   el = [02,12,23,34,40]   em = [02,12,24,30,43]   en = [02,12,24,33,40]   eo = [03,13,20,32,44]   ep = [03,13,20,34,42]   eq = [03,13,22,30,44]   er = [03,13,22,34,40]   es = [03,13,24,30,42]   et = [03,13,24,32,40]   eu = [04,14,20,32,43]   ev = [04,14,20,33,42]   ew = [04,14,22,30,43]   ex = [04,14,22,33,40]   ey = [04,14,23,30,42]   ez = [04,14,23,32,40]   fa = [00,11,22,34,43]   fb = [00,11,23,32,44]   fc = [00,11,23,34,42]   fd = [00,11,24,32,43]   fe = [00,11,24,33,42]   ff = [01,10,22,33,44]   fg = [01,10,22,34,43]   fh = [01,10,23,32,44]   fi = [01,10,23,34,42]   fj = [01,10,24,32,43]   fk = [01,10,24,33,42]
   a = [00,10,22,33,44]   b = [00,12,23,34,41]   c = [02,12,21,33,44]   d = [04,10,22,30,43]   e = [02,12,21,34,43]   f = [02,12,23,31,44]   g = [02,12,23,34,41]   h = [02,12,24,31,43]   i = [04,14,21,32,43]   j = [04,14,21,33,42]   k = [04,14,22,31,43]   l = [04,14,22,33,41]   m = [04,14,23,31,42]   n = [04,14,23,32,41]   o = [00,13,24,32,41]   p = [01,13,24,32,40]   q = [02,10,24,31,43]   r = [02,13,21,34,40]   s = [02,13,24,30,41]   t = [03,10,24,32,41]   u = [03,12,20,34,41]   v = [04,10,21,32,43]   w = [04,10,23,31,42]   x = [04,13,20,32,41]   y = [02,13,20,34,41]   z = [03,12,24,30,41]   aa = [04,12,23,31,40]   ab = [04,13,21,32,40]   ac = [02,13,24,31,40]   ad = [03,14,20,32,41]   ae = [00,13,22,34,41]   af = [01,13,22,34,40]   ag = [03,10,22,34,41]   ah = [04,10,21,33,42]   ai = [04,10,22,31,43]   aj = [03,11,20,34,42]   ak = [03,11,24,32,40]   al = [02,10,21,34,43]   am = [03,11,20,32,44]   an = [03,11,22,34,40]   ao = [03,11,22,30,44]   ap = [03,11,24,30,42]   aq = [03,14,22,30,41]   ar = [04,12,21,33,40]   as = [04,13,22,30,41]   at = [04,13,22,31,40]   au = [01,10,22,34,43]   av = [01,10,24,32,43]   aw = [04,10,23,30,42]   ax = [02,12,24,33,41]   ay = [02,10,23,34,41]   az = [02,14,23,31,40]   ba = [04,12,23,30,41]   bb = [02,14,23,30,41]   bc = [00,12,24,33,41]   bd = [02,10,23,31,44]   be = [02,10,24,33,41]   bf = [02,11,23,34,40]   bg = [02,11,24,30,43]   bh = [04,11,20,32,43]   bi = [04,11,23,30,42]   bj = [00,14,22,33,41]   bk = [00,14,23,32,41]   bl = [02,10,21,33,44]   bm = [02,11,23,30,44]   bn = [02,11,24,33,40]   bo = [04,10,22,33,41]   bp = [04,10,23,32,41]   bq = [04,11,20,33,42]   br = [04,11,22,30,43]   bs = [02,11,20,33,44]   bt = [02,11,20,34,43]   bu = [02,14,20,33,41]   bv = [02,14,21,33,40]   bw = [04,11,22,33,40]   bx = [04,11,23,32,40]   by = [04,12,20,33,41]   bz = [00,10,22,34,43]   ca = [00,10,23,32,44]   cb = [00,10,23,34,42]   cc = [00,10,24,32,43]   cd = [00,10,24,33,42]   ce = [02,12,20,33,44]   cf = [02,12,20,34,43]   cg = [02,12,23,30,44]   ch = [02,12,23,34,40]   ci = [02,12,24,30,43]   cj = [02,12,24,33,40]   ck = [03,13,20,32,44]   cl = [03,13,20,34,42]   cm = [03,13,22,30,44]   cn = [03,13,22,34,40]   co = [03,13,24,30,42]   cp = [03,13,24,32,40]   cq = [04,14,20,32,43]   cr = [04,14,20,33,42]   cs = [04,14,22,30,43]   ct = [04,14,22,33,40]   cu = [04,14,23,30,42]   cv = [04,14,23,32,40]   cw = [00,11,22,34,43]   cx = [00,11,23,32,44]   cy = [00,11,23,34,42]   cz = [00,11,24,32,43]   da = [00,11,24,33,42]
nsol_test = 0 + 28 + 409 + 2793 + 13054 + 45907 + 127181 + 293142 + 588782 + 1076836 + 1864112 + 3119707 + 5082862 + 8049454 + 12333007 + 18224397 + 25933861 + 35517406 + 46867415 + 59727887 + 73741255 + 88478935 + 103492422 + 118360376 + 132734501 + 146336596 + 158976884 + 170493653 + 180729455 + 189509996 + 196634389 + 201880989 + 205065777 + 206058881 + 204866073 + 201622080 + 196577170 + 190040428 + 182344800 + 173799320 + 164670672 + 155165828 + 145418092 + 135528538 + 125600333 + 115721904 + 106003428 + 96553833 + 87476872 + 78860996 + 70787299 + 63309902 + 56456474 + 50229757 + 44610865 + 39567147 + 35051585 + 31010832 + 27393467 + 24154408 + 21258400 + 18679118 + 16393229 + 14376416 + 12603451 + 11047489 + 9682981 + 8485902 + 7436237 + 6514748 + 5705025 + 4991083 + 4360394 + 3802051 + 3306003 + 2865737 + 2474195 + 2126353 + 1818673 + 1547530 + 1309829 + 1102495 + 922547 + 767471 + 635143 + 523589 + 430866 + 354430 + 292371 + 242726 + 203531 + 172801 + 148938 + 130172 + 115279 + 103200 + 93168 + 84675 + 77232 + 70635 + 64695 + 59308 + 54383 + 49822 + 45623 + 41763 + 38223 + 34972 + 31997 + 29229 + 26678 + 24351 + 22243 + 20356 + 18659 + 17106 + 15725 + 14446 + 13286 + 12257 + 11305 + 10416 + 9598 + 8852 + 8164 + 7530 + 6916 + 6337 + 5813 + 5319 + 4883 + 4478 + 4120 + 3774 + 3469 + 3162 + 2892 + 2648 + 2435 + 2234 + 2047 + 1872 + 1722 + 1592 + 1467 + 1357 + 1261 + 1168 + 1091 + 1014 + 946 + 879 + 822 + 763 + 711 + 656 + 610 + 558 + 510 + 462 + 418 + 373 + 345 + 316 + 298 + 275 + 252 + 229 + 210 + 187 + 178 + 166 + 154 + 142 + 133 + 115 + 107 + 97 + 86 + 76 + 69 + 60 + 54 + 47 + 40 + 33 + 31 + 23 + 19 + 15 + 13 + 9 + 9 + 7 + 8 + 7 + 6 + 4 + 6 + 4 + 4 + 3 + 4 + 2 + 2 + 1 + 2 + 1 + 2 + 0 + 1 + 0 + 0 + 0 + 1 = 5362216184
nsol_found = 0 + 22 + 99 + 326 + 785 + 1405 + 2144 + 3158 + 4312 + 5386 + 6710 + 7708 + 8526 + 8728 + 9038 + 8798 + 8572 + 7828 + 8298 + 7526 + 7459 + 6946 + 6963 + 6532 + 6351 + 5789 + 6181 + 5666 + 5662 + 5060 + 5048 + 4589 + 4804 + 4337 + 4510 + 3815 + 4379 + 3610 + 3722 + 3173 + 3653 + 2728 + 3457 + 2374 + 2972 + 2314 + 2551 + 1604 + 2112 + 1450 + 2160 + 1275 + 1551 + 969 + 1943 + 775 + 1078 + 497 + 1080 + 486 + 695 + 442 + 1173 + 378 + 1038 + 351 + 487 + 385 + 328 + 261 + 165 + 45 + 149 + 89 + 158 + 56 + 118 + 19 + 81 + 15 + 61 + 16 + 20 + 5 + 13 + 0 + 12 + 2 + 13 + 0 + 7 + 4 + 11 + 4 + 15 + 1 + 24 + 1 + 13 + 0 + 7 + 0 + 0 + 0 + 3 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 247661
nsol_bound = 0 + 0 + 0 + 7 + 52 + 141 + 413 + 796 + 1497 + 2364 + 3354 + 4033 + 4858 + 5260 + 5425 + 5342 + 5302 + 5104 + 5133 + 5063 + 5081 + 4952 + 4842 + 4751 + 4839 + 4717 + 5146 + 4896 + 5007 + 4551 + 4546 + 4225 + 4393 + 3871 + 4059 + 3633 + 4051 + 3336 + 3433 + 2924 + 3283 + 2525 + 3006 + 2088 + 2412 + 1845 + 2081 + 1387 + 1552 + 1200 + 1572 + 1097 + 1240 + 894 + 1007 + 716 + 763 + 497 + 786 + 434 + 636 + 340 + 612 + 323 + 466 + 302 + 338 + 145 + 184 + 95 + 125 + 45 + 127 + 56 + 121 + 56 + 34 + 19 + 81 + 15 + 61 + 16 + 19 + 5 + 13 + 0 + 12 + 2 + 11 + 0 + 7 + 4 + 11 + 4 + 15 + 1 + 24 + 1 + 13 + 0 + 7 + 0 + 0 + 0 + 3 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 176133
nsol_sym = 0 + 0 + 0 + 7 + 47 + 123 + 371 + 712 + 1302 + 2028 + 2782 + 3358 + 3969 + 4263 + 4435 + 4309 + 4226 + 4022 + 4012 + 3917 + 3949 + 3829 + 3696 + 3587 + 3552 + 3442 + 3669 + 3417 + 3557 + 3181 + 3129 + 2854 + 2948 + 2621 + 2755 + 2401 + 2630 + 2214 + 2241 + 1919 + 2058 + 1648 + 1901 + 1362 + 1495 + 1109 + 1287 + 870 + 944 + 751 + 963 + 674 + 734 + 535 + 580 + 448 + 460 + 326 + 439 + 269 + 369 + 239 + 334 + 215 + 262 + 211 + 214 + 112 + 129 + 60 + 84 + 28 + 74 + 31 + 70 + 30 + 25 + 18 + 41 + 12 + 29 + 14 + 12 + 4 + 7 + 0 + 7 + 2 + 7 + 0 + 2 + 4 + 9 + 4 + 9 + 1 + 12 + 1 + 7 + 0 + 4 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 127024
nsol_all = 0 + 0 + 0 + 840 + 5640 + 14700 + 44460 + 85440 + 156120 + 243240 + 333720 + 402840 + 474480 + 511260 + 530280 + 516660 + 503580 + 482220 + 477000 + 469800 + 469920 + 459240 + 438510 + 430320 + 421200 + 412620 + 435060 + 409920 + 422520 + 381660 + 370890 + 342360 + 349800 + 314280 + 324090 + 288120 + 310680 + 265560 + 260820 + 230220 + 242100 + 197760 + 220290 + 163440 + 175380 + 133080 + 147530 + 104340 + 109920 + 90000 + 109530 + 80760 + 84690 + 64200 + 66630 + 53700 + 53460 + 39120 + 50220 + 32280 + 42630 + 28680 + 37080 + 25800 + 29870 + 25200 + 23520 + 13440 + 14400 + 7200 + 9090 + 3360 + 8640 + 3720 + 7770 + 3600 + 2820 + 2160 + 4170 + 1440 + 3180 + 1680 + 1140 + 480 + 720 + 0 + 510 + 240 + 720 + 0 + 120 + 480 + 840 + 480 + 960 + 120 + 1320 + 120 + 840 + 0 + 480 + 0 + 0 + 0 + 180 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 10 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 5 = 15117715
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0 + 0 + 0 + 7 + 47 + 123 + 371 + 712 + 1300 + 2026 + 2782 + 3356 + 3965 + 4259 + 4429 + 4297 + 4210 + 4016 + 4004 + 3910 + 3939 + 3822 + 3682 + 3573 + 3537 + 3422 + 3644 + 3405 + 3536 + 3158 + 3112 + 2831 + 2940 + 2609 + 2741 + 2385 + 2606 + 2199 + 2222 + 1901 + 2042 + 1640 + 1895 + 1356 + 1491 + 1108 + 1283 + 869 + 940 + 750 + 960 + 674 + 734 + 535 + 578 + 448 + 459 + 326 + 437 + 269 + 369 + 239 + 329 + 215 + 262 + 211 + 212 + 112 + 129 + 60 + 82 + 28 + 72 + 31 + 70 + 30 + 25 + 18 + 41 + 12 + 24 + 14 + 12 + 4 + 7 + 0 + 7 + 2 + 6 + 0 + 2 + 4 + 9 + 4 + 9 + 1 + 12 + 1 + 7 + 0 + 4 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 126552
nsol_trans_all = 0 + 0 + 0 + 840 + 5640 + 14700 + 44460 + 85440 + 155880 + 243000 + 333720 + 402600 + 474000 + 510780 + 529560 + 515220 + 501660 + 481500 + 476040 + 468960 + 468720 + 458400 + 436830 + 428640 + 419460 + 410220 + 432120 + 408480 + 420000 + 378900 + 368910 + 339600 + 348900 + 312840 + 322530 + 286200 + 308040 + 263760 + 258660 + 228060 + 240180 + 196800 + 219570 + 162720 + 174900 + 132960 + 147170 + 104220 + 109440 + 89880 + 109230 + 80760 + 84690 + 64200 + 66390 + 53700 + 53340 + 39120 + 49980 + 32280 + 42630 + 28680 + 36660 + 25800 + 29870 + 25200 + 23340 + 13440 + 14400 + 7200 + 8850 + 3360 + 8460 + 3720 + 7770 + 3600 + 2820 + 2160 + 4170 + 1440 + 2640 + 1680 + 1140 + 480 + 720 + 0 + 510 + 240 + 660 + 0 + 120 + 480 + 840 + 480 + 960 + 120 + 1320 + 120 + 840 + 0 + 480 + 0 + 0 + 0 + 180 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 10 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 5 = 15062395
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 29 + 6246 + 330686 + 7439396 + 77316457 + 373962829 + 991381049 + 1492735148 + 1334552422 + 736050853 + 268608405 + 66441308 + 12110777 + 1460304 + 124569 + 10741 + 455 = 5362531675
syncing_pairs_calls = 10738830239
sync_upper_bound_calls = 371949 + 18185711452 = 18186083401
time = 437972.222165

N = 5, bound = 6, max only
   a = [00,10,20,30,44]   b = [04,10,24,34,42]   c = [00,10,23,31,44]   d = [00,11,23,31,44]   e = [00,13,23,31,44]   f = [00,12,23,31,44]   g = [02,10,23,31,44]   h = [00,10,20,31,44]   i = [00,12,20,31,44]   j = [02,10,22,31,44]   k = [00,10,22,31,44]   l = [00,12,22,31,44]   m = [00,11,20,31,44]   n = [02,10,20,31,44]   o = [02,12,20,31,44]   p = [00,11,22,31,44]   q = [00,13,20,31,44]   r = [02,11,20,31,44]   s = [00,13,22,31,44]   t = [02,13,20,31,44]   u = [04,12,24,34,40]   v = [04,13,24,34,40]   w = [04,11,24,34,40]   x = [00,10,20,32,44]   y = [00,10,23,30,44]   z = [00,12,20,30,44]   aa = [00,12,20,32,44]   ab = [00,12,23,30,44]   ac = [00,13,20,30,44]   ad = [00,13,20,32,44]   ae = [00,13,23,30,44]   af = [02,10,22,30,44]   ag = [02,10,22,32,44]   ah = [02,10,23,33,44]   ai = [02,12,22,30,44]   aj = [02,13,22,30,44]   ak = [04,14,24,34,40]   al = [00,10,20,33,44]   am = [00,10,22,30,44]   an = [00,11,20,30,44]   ao = [00,11,20,32,44]   ap = [00,11,23,30,44]   aq = [00,12,20,33,44]   ar = [00,12,22,32,44]   as = [00,12,23,33,44]   at = [00,13,22,30,44]   au = [00,13,22,32,44]   av = [00,13,23,33,44]   aw = [02,10,20,30,44]   ax = [02,10,22,33,44]   ay = [02,11,22,30,44]   az = [02,12,20,32,44]   ba = [00,10,22,32,44]   bb = [00,10,23,33,44]   bc = [00,12,22,30,44]   bd = [00,13,20,33,44]   be = [02,10,20,32,44]   bf = [02,10,23,32,44]   bg = [02,12,20,30,44]   bh = [02,13,20,30,44]   bi = [02,13,20,32,44]   bj = [00,10,22,33,44]   bk = [00,10,23,32,44]   bl = [00,11,20,33,44]   bm = [00,11,22,30,44]   bn = [00,11,22,32,44]   bo = [00,11,23,33,44]   bp = [00,12,22,33,44]   bq = [00,12,23,32,44]   br = [00,13,22,33,44]   bs = [00,13,23,32,44]   bt = [02,10,20,33,44]   bu = [02,10,23,30,44]   bv = [02,11,20,30,44]   bw = [02,11,20,32,44]   bx = [02,12,20,33,44]   by = [02,12,23,30,44]   bz = [02,13,20,33,44]   ca = [02,13,23,30,44]   cb = [00,11,23,32,44]   cc = [02,11,20,33,44]   cd = [02,11,23,30,44]
   a = [00,10,20,30,44]   b = [04,10,24,34,42]   c = [00,10,23,31,44]   d = [02,13,23,31,44]   e = [02,12,23,31,44]   f = [02,13,22,31,44]   g = [04,13,24,34,42]   h = [02,13,22,32,44]   i = [02,12,22,33,44]   j = [02,12,23,32,44]   k = [02,13,22,33,44]   l = [02,13,23,32,44]   m = [02,11,22,33,44]   n = [02,11,23,32,44]   o = [00,13,23,31,44]   p = [00,12,23,31,44]   q = [02,10,23,31,44]   r = [00,10,20,31,44]   s = [00,12,20,31,44]   t = [02,10,22,31,44]   u = [00,10,22,31,44]   v = [00,12,22,31,44]   w = [02,10,20,31,44]   x = [02,12,20,31,44]   y = [00,13,20,31,44]   z = [00,13,22,31,44]   aa = [02,13,20,31,44]   ab = [04,12,24,34,40]   ac = [04,13,24,34,40]   ad = [04,11,24,34,40]   ae = [00,10,20,32,44]   af = [00,10,23,30,44]   ag = [00,12,20,30,44]   ah = [00,12,20,32,44]   ai = [00,12,23,30,44]   aj = [00,13,20,30,44]   ak = [00,13,20,32,44]   al = [00,13,23,30,44]   am = [02,10,22,30,44]   an = [02,10,22,32,44]   ao = [02,12,22,30,44]   ap = [02,13,22,30,44]   aq = [04,14,24,34,40]   ar = [00,10,20,33,44]   as = [00,10,22,30,44]   at = [00,11,20,30,44]   au = [00,11,20,32,44]   av = [00,11,23,30,44]   aw = [00,12,20,33,44]   ax = [00,12,22,32,44]   ay = [00,13,22,30,44]   az = [00,13,22,32,44]   ba = [02,10,20,30,44]   bb = [02,10,22,33,44]   bc = [02,11,22,30,44]   bd = [02,12,20,32,44]   be = [00,10,22,32,44]   bf = [00,12,22,30,44]   bg = [00,13,20,33,44]   bh = [02,10,20,32,44]   bi = [02,10,23,32,44]   bj = [02,12,20,30,44]   bk = [02,13,20,30,44]   bl = [02,13,20,32,44]   bm = [00,10,22,33,44]   bn = [00,10,23,32,44]   bo = [00,11,20,33,44]   bp = [00,11,22,30,44]   bq = [00,11,22,32,44]   br = [00,12,22,33,44]   bs = [00,12,23,32,44]   bt = [00,13,22,33,44]   bu = [00,13,23,32,44]   bv = [02,10,20,33,44]   bw = [02,10,23,30,44]   bx = [02,11,20,30,44]   by = [02,11,20,32,44]   bz = [02,12,20,33,44]   ca = [02,12,23,30,44]   cb = [02,13,20,33,44]   cc = [02,13,23,30,44]   cd = [00,11,23,32,44]   ce = [02,11,20,33,44]   cf = [02,11,23,30,44]
   a = [00,10,20,30,44]   b = [04,10,24,34,42]   c = [00,10,23,31,44]   d = [02,13,23,31,44]   e = [02,11,23,33,44]   f = [02,10,23,33,44]   g = [00,12,23,33,44]   h = [00,10,23,33,44]   i = [00,11,23,33,44]   j = [02,12,23,31,44]   k = [02,13,22,31,44]   l = [02,11,22,33,44]   m = [02,11,23,32,44]   n = [00,13,23,31,44]   o = [00,12,23,31,44]   p = [02,10,23,31,44]   q = [00,10,20,31,44]   r = [00,12,20,31,44]   s = [02,10,22,31,44]   t = [00,10,22,31,44]   u = [00,12,22,31,44]   v = [02,10,20,31,44]   w = [02,12,20,31,44]   x = [00,13,20,31,44]   y = [00,13,22,31,44]   z = [02,13,20,31,44]   aa = [04,12,24,34,40]   ab = [04,13,24,34,40]   ac = [04,11,24,34,40]   ad = [00,10,20,32,44]   ae = [00,10,23,30,44]   af = [00,12,20,30,44]   ag = [00,12,20,32,44]   ah = [00,12,23,30,44]   ai = [00,13,20,30,44]   aj = [00,13,20,32,44]   ak = [00,13,23,30,44]   al = [02,10,22,30,44]   am = [02,10,22,32,44]   an = [02,12,22,30,44]   ao = [02,13,22,30,44]   ap = [04,14,24,34,40]   aq = [00,10,20,33,44]   ar = [00,10,22,30,44]   as = [00,11,20,30,44]   at = [00,11,20,32,44]   au = [00,11,23,30,44]   av = [00,12,20,33,44]   aw = [00,12,22,32,44]   ax = [00,13,22,30,44]   ay = [00,13,22,32,44]   az = [02,10,20,30,44]   ba = [02,10,22,33,44]   bb = [02,11,22,30,44]   bc = [02,12,20,32,44]   bd = [00,10,22,32,44]   be = [00,12,22,30,44]   bf = [00,13,20,33,44]   bg = [02,10,20,32,44]   bh = [02,10,23,32,44]   bi = [02,12,20,30,44]   bj = [02,13,20,30,44]   bk = [02,13,20,32,44]   bl = [00,10,22,33,44]   bm = [00,10,23,32,44]   bn = [00,11,20,33,44]   bo = [00,11,22,30,44]   bp = [00,11,22,32,44]   bq = [00,12,22,33,44]   br = [00,12,23,32,44]   bs = [00,13,22,33,44]   bt = [00,13,23,32,44]   bu = [02,10,20,33,44]   bv = [02,10,23,30,44]   bw = [02,11,20,30,44]   bx = [02,11,20,32,44]   by = [02,12,20,33,44]   bz = [02,12,23,30,44]   ca = [02,13,20,33,44]   cb = [02,13,23,30,44]   cc = [00,11,23,32,44]   cd = [02,11,20,33,44]   ce = [02,11,23,30,44]
   a = [00,10,20,30,44]   b = [04,10,24,34,42]   c = [00,10,23,31,44]   d = [02,12,23,31,44]   e = [02,12,22,31,44]   f = [02,11,22,31,44]   g = [02,13,22,31,44]   h = [04,11,24,34,42]   i = [02,11,22,32,44]   j = [02,11,22,33,44]   k = [00,12,23,31,44]   l = [02,10,23,31,44]   m = [00,10,20,31,44]   n = [00,12,20,31,44]   o = [02,10,22,31,44]   p = [00,10,22,31,44]   q = [00,12,22,31,44]   r = [00,11,20,31,44]   s = [02,10,20,31,44]   t = [02,12,20,31,44]   u = [00,11,22,31,44]   v = [00,13,20,31,44]   w = [02,11,20,31,44]   x = [00,13,22,31,44]   y = [02,13,20,31,44]   z = [04,12,24,34,40]   aa = [04,13,24,34,40]   ab = [04,11,24,34,40]   ac = [00,10,20,32,44]   ad = [00,10,23,30,44]   ae = [00,12,20,30,44]   af = [00,12,20,32,44]   ag = [00,12,23,30,44]   ah = [00,13,20,30,44]   ai = [00,13,20,32,44]   aj = [02,10,22,30,44]   ak = [02,10,22,32,44]   al = [02,10,23,33,44]   am = [02,12,22,30,44]   an = [02,13,22,30,44]   ao = [04,14,24,34,40]   ap = [00,10,20,33,44]   aq = [00,10,22,30,44]   ar = [00,11,20,30,44]   as = [00,11,20,32,44]   at = [00,12,20,33,44]   au = [00,12,22,32,44]   av = [00,12,23,33,44]   aw = [00,13,22,30,44]   ax = [00,13,22,32,44]   ay = [02,10,20,30,44]   az = [02,10,22,33,44]   ba = [02,11,22,30,44]   bb = [02,12,20,32,44]   bc = [00,10,22,32,44]   bd = [00,10,23,33,44]   be = [00,12,22,30,44]   bf = [00,13,20,33,44]   bg = [02,10,20,32,44]   bh = [02,10,23,32,44]   bi = [02,12,20,30,44]   bj = [02,13,20,30,44]   bk = [02,13,20,32,44]   bl = [00,10,22,33,44]   bm = [00,10,23,32,44]   bn = [00,11,20,33,44]   bo = [00,11,22,30,44]   bp = [00,11,22,32,44]   bq = [00,12,22,33,44]   br = [00,12,23,32,44]   bs = [00,13,22,33,44]   bt = [02,10,20,33,44]   bu = [02,10,23,30,44]   bv = [02,11,20,30,44]   bw = [02,11,20,32,44]   bx = [02,12,20,33,44]   by = [02,12,23,30,44]   bz = [02,13,20,33,44]   ca = [02,11,20,33,44]
   a = [00,10,20,30,44]   b = [04,10,24,34,42]   c = [00,10,23,31,44]   d = [02,12,23,31,44]   e = [04,13,24,34,42]   f = [02,12,22,31,44]   g = [04,11,24,34,42]   h = [02,11,22,32,44]   i = [02,13,22,32,44]   j = [02,12,22,33,44]   k = [02,12,23,32,44]   l = [02,13,22,33,44]   m = [02,11,23,32,44]   n = [00,11,23,30,44]   o = [00,11,23,32,44]   p = [02,11,23,30,44]   q = [02,13,22,31,44]   r = [02,11,22,33,44]   s = [00,12,23,31,44]   t = [02,10,23,31,44]   u = [00,10,20,31,44]   v = [00,12,20,31,44]   w = [02,10,22,31,44]   x = [00,10,22,31,44]   y = [00,12,22,31,44]   z = [02,10,20,31,44]   aa = [02,12,20,31,44]   ab = [00,13,20,31,44]   ac = [00,13,22,31,44]   ad = [02,13,20,31,44]   ae = [04,12,24,34,40]   af = [04,13,24,34,40]   ag = [04,11,24,34,40]   ah = [00,10,20,32,44]   ai = [00,10,23,30,44]   aj = [00,12,20,30,44]   ak = [00,12,20,32,44]   al = [00,12,23,30,44]   am = [00,13,20,30,44]   an = [00,13,20,32,44]   ao = [02,10,22,30,44]   ap = [02,10,22,32,44]   aq = [02,12,22,30,44]   ar = [02,13,22,30,44]   as = [04,14,24,34,40]   at = [00,10,20,33,44]   au = [00,10,22,30,44]   av = [00,11,20,30,44]   aw = [00,11,20,32,44]   ax = [00,12,20,33,44]   ay = [00,12,22,32,44]   az = [00,13,22,30,44]   ba = [00,13,22,32,44]   bb = [02,10,20,30,44]   bc = [02,10,22,33,44]   bd = [02,11,22,30,44]   be = [02,12,20,32,44]   bf = [00,10,22,32,44]   bg = [00,12,22,30,44]   bh = [00,13,20,33,44]   bi = [02,10,20,32,44]   bj = [02,10,23,32,44]   bk = [02,12,20,30,44]   bl = [02,13,20,30,44]   bm = [02,13,20,32,44]   bn = [00,10,22,33,44]   bo = [00,10,23,32,44]   bp = [00,11,20,33,44]   bq = [00,11,22,30,44]   br = [00,11,22,32,44]   bs = [00,12,22,33,44]   bt = [00,12,23,32,44]   bu = [00,13,22,33,44]   bv = [02,10,20,33,44]   bw = [02,10,23,30,44]   bx = [02,11,20,30,44]   by = [02,11,20,32,44]   bz = [02,12,20,33,44]   ca = [02,12,23,30,44]   cb = [02,13,20,33,44]   cc = [02,11,20,33,44]
   a = [00,10,20,30,44]   b = [04,10,24,34,42]   c = [00,10,20,31,44]   d = [00,10,23,30,44]   e = [02,12,23,32,44]   f = [02,12,22,31,44]   g = [02,11,22,31,44]   h = [04,11,24,34,42]   i = [02,11,22,32,44]   j = [02,13,22,31,44]   k = [04,13,24,34,42]   l = [02,13,22,32,44]   m = [02,12,22,33,44]   n = [02,13,22,33,44]   o = [02,11,22,33,44]   p = [00,12,23,30,44]   q = [02,10,23,32,44]   r = [00,10,23,32,44]   s = [00,12,23,32,44]   t = [02,10,23,30,44]   u = [02,12,23,30,44]   v = [00,12,20,31,44]   w = [02,10,22,31,44]   x = [00,10,22,31,44]   y = [00,12,22,31,44]   z = [00,11,20,31,44]   aa = [02,10,20,31,44]   ab = [02,12,20,31,44]   ac = [00,11,22,31,44]   ad = [00,13,20,31,44]   ae = [02,11,20,31,44]   af = [00,13,22,31,44]   ag = [02,13,20,31,44]   ah = [04,12,24,34,40]   ai = [04,13,24,34,40]   aj = [04,11,24,34,40]   ak = [00,10,20,32,44]   al = [00,12,20,30,44]   am = [00,12,20,32,44]   an = [00,13,20,30,44]   ao = [00,13,20,32,44]   ap = [02,10,22,30,44]   aq = [02,10,22,32,44]   ar = [02,12,22,30,44]   as = [02,13,22,30,44]   at = [04,14,24,34,40]   au = [00,10,20,33,44]   av = [00,10,22,30,44]   aw = [00,11,20,30,44]   ax = [00,11,20,32,44]   ay = [00,12,20,33,44]   az = [00,12,22,32,44]   ba = [00,13,22,30,44]   bb = [00,13,22,32,44]   bc = [02,10,20,30,44]   bd = [02,10,22,33,44]   be = [02,11,22,30,44]   bf = [02,12,20,32,44]   bg = [00,10,22,32,44]   bh = [00,12,22,30,44]   bi = [00,13,20,33,44]   bj = [02,10,20,32,44]   bk = [02,12,20,30,44]   bl = [02,13,20,30,44]   bm = [02,13,20,32,44]   bn = [00,10,22,33,44]   bo = [00,11,20,33,44]   bp = [00,11,22,30,44]   bq = [00,11,22,32,44]   br = [00,12,22,33,44]   bs = [00,13,22,33,44]   bt = [02,10,20,33,44]   bu = [02,11,20,30,44]   bv = [02,11,20,32,44]   bw = [02,12,20,33,44]   bx = [02,13,20,33,44]   by = [02,11,20,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,12,20,34,43]   d = [03,12,24,30,44]   e = [04,10,22,34,43]   f = [04,11,20,34,43]   g = [04,11,21,34,43]   h = [04,12,22,34,43]   i = [04,11,22,34,43]   j = [04,12,21,34,43]   k = [04,12,23,34,40]   l = [04,13,21,34,40]   m = [04,11,20,34,40]   n = [04,11,21,34,40]   o = [04,11,23,34,40]   p = [04,13,22,34,40]   q = [04,11,22,34,40]   r = [04,12,21,34,40]   s = [04,11,24,34,40]   t = [04,14,21,34,40]   u = [00,11,24,30,44]   v = [03,11,24,30,44]   w = [00,10,21,30,44]   x = [00,10,23,31,44]   y = [00,12,23,30,44]   z = [00,13,21,30,44]   aa = [03,10,21,33,44]   ab = [03,12,20,33,44]   ac = [00,10,21,33,44]   ad = [00,11,20,30,44]   ae = [00,11,23,30,44]   af = [00,12,20,33,44]   ag = [00,13,22,30,44]   ah = [03,10,22,33,44]   ai = [03,11,20,33,44]   aj = [00,11,21,30,44]   ak = [03,10,21,30,44]   al = [03,11,21,33,44]   am = [03,12,20,30,44]   an = [03,12,22,33,44]   ao = [03,12,23,30,44]   ap = [00,10,22,33,44]   aq = [00,11,20,33,44]   ar = [00,11,21,33,44]   as = [00,11,22,30,44]   at = [00,12,21,30,44]   au = [00,12,22,33,44]   av = [00,13,20,31,44]   aw = [00,13,23,31,44]   ax = [03,10,20,31,44]   ay = [03,10,22,30,44]   az = [03,10,23,31,44]   ba = [03,11,20,30,44]   bb = [03,11,21,30,44]   bc = [03,11,22,33,44]   bd = [03,11,23,30,44]   be = [03,12,21,33,44]   bf = [03,12,22,30,44]   bg = [00,12,21,33,44]   bh = [03,11,22,30,44]   bi = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,11,24,34,43]   d = [04,11,23,34,43]   e = [00,10,24,31,44]   f = [03,11,24,33,44]   g = [00,11,24,33,44]   h = [00,13,24,31,44]   i = [03,10,24,31,44]   j = [00,10,21,31,44]   k = [00,10,22,31,44]   l = [03,11,23,33,44]   m = [00,11,23,33,44]   n = [00,13,21,31,44]   o = [03,10,21,31,44]   p = [00,13,22,31,44]   q = [03,10,22,31,44]   r = [04,11,20,34,43]   s = [04,11,21,34,43]   t = [04,11,22,34,43]   u = [04,13,21,34,40]   v = [04,11,20,34,40]   w = [04,11,21,34,40]   x = [04,11,23,34,40]   y = [04,11,22,34,40]   z = [04,12,21,34,40]   aa = [04,11,24,34,40]   ab = [04,14,21,34,40]   ac = [00,11,24,30,44]   ad = [03,11,24,30,44]   ae = [00,10,21,30,44]   af = [00,10,23,31,44]   ag = [00,13,21,30,44]   ah = [03,10,21,33,44]   ai = [00,10,21,33,44]   aj = [00,11,20,30,44]   ak = [00,11,23,30,44]   al = [03,11,20,33,44]   am = [00,11,21,30,44]   an = [03,10,21,30,44]   ao = [03,11,21,33,44]   ap = [00,11,20,33,44]   aq = [00,11,21,33,44]   ar = [00,11,22,30,44]   as = [00,12,21,30,44]   at = [00,13,20,31,44]   au = [00,13,23,31,44]   av = [03,10,20,31,44]   aw = [03,10,23,31,44]   ax = [03,11,20,30,44]   ay = [03,11,21,30,44]   az = [03,11,22,33,44]   ba = [03,11,23,30,44]   bb = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,11,24,34,43]   d = [00,10,21,32,44]   e = [02,10,22,31,44]   f = [02,10,20,31,44]   g = [02,13,23,31,44]   h = [02,10,21,32,44]   i = [02,13,21,32,44]   j = [02,13,22,31,44]   k = [00,13,21,32,44]   l = [02,10,21,33,44]   m = [02,10,23,31,44]   n = [02,13,20,31,44]   o = [02,13,21,30,44]   p = [03,10,21,32,44]   q = [04,12,21,34,43]   r = [03,12,21,33,44]   s = [00,12,21,33,44]   t = [03,12,21,30,44]   u = [00,10,22,31,44]   v = [03,11,23,33,44]   w = [00,11,23,33,44]   x = [00,13,22,31,44]   y = [03,10,22,31,44]   z = [04,11,21,34,43]   aa = [04,11,24,34,40]   ab = [00,10,23,31,44]   ac = [00,13,21,30,44]   ad = [03,10,21,33,44]   ae = [00,10,21,33,44]   af = [00,11,20,30,44]   ag = [00,11,23,30,44]   ah = [03,11,20,33,44]   ai = [00,11,21,30,44]   aj = [03,11,21,33,44]   ak = [00,11,20,33,44]   al = [00,11,21,33,44]   am = [00,11,22,30,44]   an = [00,12,21,30,44]   ao = [00,13,20,31,44]   ap = [00,13,23,31,44]   aq = [03,10,20,31,44]   ar = [03,10,23,31,44]   as = [03,11,20,30,44]   at = [03,11,21,30,44]   au = [03,11,22,33,44]   av = [03,11,23,30,44]   aw = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,11,24,34,43]   d = [00,10,21,32,44]   e = [02,10,21,31,44]   f = [00,10,21,31,44]   g = [00,13,21,31,44]   h = [03,10,21,31,44]   i = [02,10,22,31,44]   j = [02,10,20,31,44]   k = [02,10,21,32,44]   l = [02,10,21,33,44]   m = [02,10,23,31,44]   n = [03,10,21,32,44]   o = [00,10,22,31,44]   p = [03,11,23,33,44]   q = [00,11,23,33,44]   r = [00,13,22,31,44]   s = [03,10,22,31,44]   t = [04,11,21,34,43]   u = [04,11,24,34,40]   v = [00,10,23,31,44]   w = [00,13,21,30,44]   x = [03,10,21,33,44]   y = [00,10,21,33,44]   z = [00,11,20,30,44]   aa = [00,11,23,30,44]   ab = [03,11,20,33,44]   ac = [00,11,21,30,44]   ad = [03,11,21,33,44]   ae = [00,11,20,33,44]   af = [00,11,21,33,44]   ag = [00,11,22,30,44]   ah = [00,12,21,30,44]   ai = [00,13,20,31,44]   aj = [00,13,23,31,44]   ak = [03,10,20,31,44]   al = [03,10,23,31,44]   am = [03,11,20,30,44]   an = [03,11,21,30,44]   ao = [03,11,22,33,44]   ap = [03,11,23,30,44]   aq = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,11,24,34,43]   d = [00,10,21,32,44]   e = [00,10,21,31,44]   f = [00,13,21,31,44]   g = [03,10,21,31,44]   h = [04,11,20,34,43]   i = [04,11,22,34,43]   j = [04,13,21,34,40]   k = [04,11,21,34,40]   l = [04,11,23,34,40]   m = [04,11,22,34,40]   n = [04,12,21,34,40]   o = [04,14,21,34,40]   p = [00,10,21,30,44]   q = [03,10,21,30,44]   r = [03,10,21,32,44]   s = [00,10,22,31,44]   t = [03,11,23,33,44]   u = [00,11,23,33,44]   v = [00,13,22,31,44]   w = [03,10,22,31,44]   x = [04,11,21,34,43]   y = [04,11,24,34,40]   z = [00,10,23,31,44]   aa = [00,13,21,30,44]   ab = [03,10,21,33,44]   ac = [00,10,21,33,44]   ad = [00,11,20,30,44]   ae = [00,11,23,30,44]   af = [03,11,20,33,44]   ag = [00,11,21,30,44]   ah = [03,11,21,33,44]   ai = [00,11,20,33,44]   aj = [00,11,21,33,44]   ak = [00,11,22,30,44]   al = [00,12,21,30,44]   am = [00,13,20,31,44]   an = [00,13,23,31,44]   ao = [03,10,20,31,44]   ap = [03,10,23,31,44]   aq = [03,11,20,30,44]   ar = [03,11,21,30,44]   as = [03,11,22,33,44]   at = [03,11,23,30,44]   au = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,11,24,34,43]   d = [04,12,21,34,43]   e = [03,12,21,33,44]   f = [00,12,21,33,44]   g = [03,12,21,30,44]   h = [04,11,23,34,43]   i = [03,11,24,33,44]   j = [00,11,24,33,44]   k = [00,10,22,31,44]   l = [03,11,23,33,44]   m = [00,11,23,33,44]   n = [00,13,22,31,44]   o = [03,10,22,31,44]   p = [04,11,20,34,43]   q = [04,11,21,34,43]   r = [04,11,22,34,43]   s = [04,13,21,34,40]   t = [04,11,23,34,40]   u = [04,11,24,34,40]   v = [00,11,24,30,44]   w = [03,11,24,30,44]   x = [00,10,23,31,44]   y = [00,13,21,30,44]   z = [03,10,21,33,44]   aa = [00,10,21,33,44]   ab = [00,11,20,30,44]   ac = [00,11,23,30,44]   ad = [03,11,20,33,44]   ae = [00,11,21,30,44]   af = [03,11,21,33,44]   ag = [00,11,20,33,44]   ah = [00,11,21,33,44]   ai = [00,11,22,30,44]   aj = [00,12,21,30,44]   ak = [00,13,20,31,44]   al = [00,13,23,31,44]   am = [03,10,20,31,44]   an = [03,10,23,31,44]   ao = [03,11,20,30,44]   ap = [03,11,21,30,44]   aq = [03,11,22,33,44]   ar = [03,11,23,30,44]   as = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,11,24,34,43]   d = [04,12,21,34,43]   e = [03,10,21,30,44]   f = [00,10,22,31,44]   g = [00,13,22,31,44]   h = [03,10,22,31,44]   i = [03,12,21,33,44]   j = [00,12,21,33,44]   k = [03,12,21,30,44]   l = [03,11,24,33,44]   m = [00,11,24,33,44]   n = [03,11,23,33,44]   o = [00,11,23,33,44]   p = [04,11,20,34,43]   q = [04,11,22,34,43]   r = [04,13,21,34,40]   s = [04,11,23,34,40]   t = [04,11,24,34,40]   u = [00,11,24,30,44]   v = [03,11,24,30,44]   w = [00,10,23,31,44]   x = [00,13,21,30,44]   y = [03,10,21,33,44]   z = [00,10,21,33,44]   aa = [00,11,20,30,44]   ab = [00,11,23,30,44]   ac = [03,11,20,33,44]   ad = [00,11,21,30,44]   ae = [03,11,21,33,44]   af = [00,11,20,33,44]   ag = [00,11,21,33,44]   ah = [00,11,22,30,44]   ai = [00,12,21,30,44]   aj = [00,13,20,31,44]   ak = [00,13,23,31,44]   al = [03,10,20,31,44]   am = [03,10,23,31,44]   an = [03,11,20,30,44]   ao = [03,11,21,30,44]   ap = [03,11,22,33,44]   aq = [03,11,23,30,44]   ar = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,23,34,42]   d = [04,13,23,34,42]   e = [00,10,20,32,44]   f = [00,12,20,31,44]   g = [00,13,20,32,44]   h = [00,11,20,32,44]   i = [00,12,22,30,44]   j = [02,10,20,31,44]   k = [02,10,20,32,44]   l = [02,10,23,32,44]   m = [02,13,20,32,44]   n = [02,13,23,31,44]   o = [02,13,23,32,44]   p = [00,10,23,32,44]   q = [00,13,23,32,44]   r = [02,10,20,33,44]   s = [02,13,23,30,44]   t = [03,10,20,32,44]   u = [00,11,23,32,44]   v = [00,12,23,31,44]   w = [02,10,23,31,44]   x = [02,13,20,31,44]   y = [03,11,20,32,44]   z = [03,12,20,31,44]   aa = [04,10,22,34,43]   ab = [04,12,22,34,43]   ac = [04,11,22,34,43]   ad = [04,12,21,34,43]   ae = [00,10,23,31,44]   af = [00,12,23,30,44]   ag = [00,13,21,30,44]   ah = [03,10,21,33,44]   ai = [03,12,20,33,44]   aj = [00,10,21,33,44]   ak = [00,11,23,30,44]   al = [00,12,20,33,44]   am = [00,13,22,30,44]   an = [03,10,22,33,44]   ao = [03,11,20,33,44]   ap = [00,11,21,30,44]   aq = [03,12,22,33,44]   ar = [00,10,22,33,44]   as = [00,11,20,33,44]   at = [00,11,21,33,44]   au = [00,11,22,30,44]   av = [00,12,21,30,44]   aw = [00,12,22,33,44]   ax = [00,13,20,31,44]   ay = [00,13,23,31,44]   az = [03,10,20,31,44]   ba = [03,11,21,30,44]   bb = [03,11,22,33,44]   bc = [03,12,21,33,44]   bd = [03,12,22,30,44]   be = [00,12,21,33,44]   bf = [03,11,22,30,44]   bg = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,23,34,42]   d = [00,10,21,32,44]   e = [02,13,22,30,44]   f = [00,10,22,31,44]   g = [00,11,21,32,44]   h = [00,12,22,31,44]   i = [02,10,22,33,44]   j = [03,10,23,32,44]   k = [00,13,21,32,44]   l = [00,13,22,31,44]   m = [02,10,21,33,44]   n = [02,13,21,30,44]   o = [03,10,21,32,44]   p = [03,10,22,31,44]   q = [03,12,23,30,44]   r = [03,10,23,31,44]   s = [03,11,23,30,44]   t = [00,12,20,31,44]   u = [00,13,20,32,44]   v = [00,11,20,32,44]   w = [02,10,20,31,44]   x = [02,10,23,32,44]   y = [02,13,20,32,44]   z = [00,10,23,32,44]   aa = [00,13,23,32,44]   ab = [02,10,20,33,44]   ac = [02,13,23,30,44]   ad = [03,10,20,32,44]   ae = [00,11,23,32,44]   af = [00,12,23,31,44]   ag = [02,10,23,31,44]   ah = [02,13,20,31,44]   ai = [03,11,20,32,44]   aj = [03,12,20,31,44]   ak = [04,10,22,34,43]   al = [00,10,23,31,44]   am = [00,12,23,30,44]   an = [00,13,21,30,44]   ao = [03,10,21,33,44]   ap = [03,12,20,33,44]   aq = [00,10,21,33,44]   ar = [00,11,23,30,44]   as = [00,12,20,33,44]   at = [00,13,22,30,44]   au = [03,10,22,33,44]   av = [03,11,20,33,44]   aw = [00,11,21,30,44]   ax = [00,10,22,33,44]   ay = [00,11,20,33,44]   az = [00,11,21,33,44]   ba = [00,11,22,30,44]   bb = [00,12,21,30,44]   bc = [00,12,22,33,44]   bd = [00,13,20,31,44]   be = [00,13,23,31,44]   bf = [03,10,20,31,44]   bg = [03,11,21,30,44]   bh = [03,12,22,30,44]   bi = [00,12,21,33,44]   bj = [03,11,22,30,44]   bk = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,23,34,42]   d = [00,10,21,32,44]   e = [03,11,23,32,44]   f = [03,12,23,31,44]   g = [02,13,23,31,44]   h = [04,11,22,34,43]   i = [04,12,21,34,43]   j = [03,11,22,33,44]   k = [03,12,21,33,44]   l = [02,13,22,30,44]   m = [00,10,22,31,44]   n = [02,10,22,33,44]   o = [03,10,23,32,44]   p = [00,13,21,32,44]   q = [00,13,22,31,44]   r = [02,10,21,33,44]   s = [02,13,21,30,44]   t = [03,10,21,32,44]   u = [03,10,22,31,44]   v = [03,12,23,30,44]   w = [03,10,23,31,44]   x = [03,11,23,30,44]   y = [00,12,20,31,44]   z = [00,13,20,32,44]   aa = [00,11,20,32,44]   ab = [02,10,20,31,44]   ac = [02,10,23,32,44]   ad = [02,13,20,32,44]   ae = [00,10,23,32,44]   af = [00,13,23,32,44]   ag = [02,10,20,33,44]   ah = [02,13,23,30,44]   ai = [03,10,20,32,44]   aj = [00,11,23,32,44]   ak = [00,12,23,31,44]   al = [02,10,23,31,44]   am = [02,13,20,31,44]   an = [03,11,20,32,44]   ao = [03,12,20,31,44]   ap = [04,10,22,34,43]   aq = [00,10,23,31,44]   ar = [00,12,23,30,44]   as = [00,13,21,30,44]   at = [03,10,21,33,44]   au = [03,12,20,33,44]   av = [00,10,21,33,44]   aw = [00,11,23,30,44]   ax = [00,12,20,33,44]   ay = [00,13,22,30,44]   az = [03,10,22,33,44]   ba = [03,11,20,33,44]   bb = [00,11,21,30,44]   bc = [00,10,22,33,44]   bd = [00,11,20,33,44]   be = [00,11,21,33,44]   bf = [00,11,22,30,44]   bg = [00,12,21,30,44]   bh = [00,12,22,33,44]   bi = [00,13,20,31,44]   bj = [00,13,23,31,44]   bk = [03,10,20,31,44]   bl = [03,11,21,30,44]   bm = [03,12,22,30,44]   bn = [00,12,21,33,44]   bo = [03,11,22,30,44]   bp = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,23,34,42]   d = [00,10,21,32,44]   e = [04,11,21,34,43]   f = [03,11,21,33,44]   g = [00,10,20,32,44]   h = [00,12,22,30,44]   i = [02,10,20,32,44]   j = [02,13,23,31,44]   k = [04,11,22,34,43]   l = [04,12,21,34,43]   m = [03,11,22,33,44]   n = [03,12,21,33,44]   o = [00,10,22,31,44]   p = [00,13,21,32,44]   q = [00,13,22,31,44]   r = [03,10,21,32,44]   s = [03,10,22,31,44]   t = [00,13,20,32,44]   u = [02,10,20,31,44]   v = [02,10,23,32,44]   w = [02,13,20,32,44]   x = [00,10,23,32,44]   y = [00,13,23,32,44]   z = [02,10,20,33,44]   aa = [02,13,23,30,44]   ab = [03,10,20,32,44]   ac = [02,10,23,31,44]   ad = [02,13,20,31,44]   ae = [04,10,22,34,43]   af = [00,10,23,31,44]   ag = [00,12,23,30,44]   ah = [00,13,21,30,44]   ai = [03,10,21,33,44]   aj = [03,12,20,33,44]   ak = [00,10,21,33,44]   al = [00,11,23,30,44]   am = [00,12,20,33,44]   an = [00,13,22,30,44]   ao = [03,10,22,33,44]   ap = [03,11,20,33,44]   aq = [00,11,21,30,44]   ar = [00,10,22,33,44]   as = [00,11,20,33,44]   at = [00,11,21,33,44]   au = [00,11,22,30,44]   av = [00,12,21,30,44]   aw = [00,12,22,33,44]   ax = [00,13,20,31,44]   ay = [00,13,23,31,44]   az = [03,10,20,31,44]   ba = [03,11,21,30,44]   bb = [03,12,22,30,44]   bc = [00,12,21,33,44]   bd = [03,11,22,30,44]   be = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,23,34,42]   d = [00,10,21,32,44]   e = [04,11,21,34,43]   f = [02,13,22,30,44]   g = [02,10,22,33,44]   h = [03,10,23,32,44]   i = [02,10,21,33,44]   j = [02,13,21,30,44]   k = [03,12,23,30,44]   l = [03,10,23,31,44]   m = [03,11,23,30,44]   n = [03,11,21,33,44]   o = [02,13,23,31,44]   p = [04,11,22,34,43]   q = [04,12,21,34,43]   r = [03,11,22,33,44]   s = [03,12,21,33,44]   t = [00,10,22,31,44]   u = [00,13,21,32,44]   v = [00,13,22,31,44]   w = [03,10,21,32,44]   x = [03,10,22,31,44]   y = [00,13,20,32,44]   z = [02,10,20,31,44]   aa = [02,10,23,32,44]   ab = [02,13,20,32,44]   ac = [00,10,23,32,44]   ad = [00,13,23,32,44]   ae = [02,10,20,33,44]   af = [02,13,23,30,44]   ag = [03,10,20,32,44]   ah = [02,10,23,31,44]   ai = [02,13,20,31,44]   aj = [04,10,22,34,43]   ak = [00,10,23,31,44]   al = [00,12,23,30,44]   am = [00,13,21,30,44]   an = [03,10,21,33,44]   ao = [03,12,20,33,44]   ap = [00,10,21,33,44]   aq = [00,11,23,30,44]   ar = [00,12,20,33,44]   as = [00,13,22,30,44]   at = [03,10,22,33,44]   au = [03,11,20,33,44]   av = [00,11,21,30,44]   aw = [00,10,22,33,44]   ax = [00,11,20,33,44]   ay = [00,11,21,33,44]   az = [00,11,22,30,44]   ba = [00,12,21,30,44]   bb = [00,12,22,33,44]   bc = [00,13,20,31,44]   bd = [00,13,23,31,44]   be = [03,10,20,31,44]   bf = [03,11,21,30,44]   bg = [03,12,22,30,44]   bh = [00,12,21,33,44]   bi = [03,11,22,30,44]   bj = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,23,34,42]   d = [00,10,21,32,44]   e = [00,10,20,32,44]   f = [00,11,21,32,44]   g = [00,12,22,31,44]   h = [00,12,22,30,44]   i = [02,10,20,32,44]   j = [00,10,22,31,44]   k = [00,13,21,32,44]   l = [00,13,22,31,44]   m = [03,10,21,32,44]   n = [03,10,22,31,44]   o = [00,12,20,31,44]   p = [00,13,20,32,44]   q = [00,11,20,32,44]   r = [02,10,20,31,44]   s = [02,10,23,32,44]   t = [02,13,20,32,44]   u = [00,10,23,32,44]   v = [00,13,23,32,44]   w = [02,10,20,33,44]   x = [02,13,23,30,44]   y = [03,10,20,32,44]   z = [00,11,23,32,44]   aa = [00,12,23,31,44]   ab = [02,10,23,31,44]   ac = [02,13,20,31,44]   ad = [03,11,20,32,44]   ae = [03,12,20,31,44]   af = [04,10,22,34,43]   ag = [00,10,23,31,44]   ah = [00,12,23,30,44]   ai = [00,13,21,30,44]   aj = [03,10,21,33,44]   ak = [03,12,20,33,44]   al = [00,10,21,33,44]   am = [00,11,23,30,44]   an = [00,12,20,33,44]   ao = [00,13,22,30,44]   ap = [03,10,22,33,44]   aq = [03,11,20,33,44]   ar = [00,11,21,30,44]   as = [00,10,22,33,44]   at = [00,11,20,33,44]   au = [00,11,21,33,44]   av = [00,11,22,30,44]   aw = [00,12,21,30,44]   ax = [00,12,22,33,44]   ay = [00,13,20,31,44]   az = [00,13,23,31,44]   ba = [03,10,20,31,44]   bb = [03,11,21,30,44]   bc = [03,12,22,30,44]   bd = [00,12,21,33,44]   be = [03,11,22,30,44]   bf = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,23,34,42]   d = [02,13,22,30,44]   e = [03,11,23,32,44]   f = [03,12,23,31,44]   g = [04,13,23,34,42]   h = [02,13,23,31,44]   i = [02,13,23,32,44]   j = [04,12,22,34,43]   k = [04,11,22,34,43]   l = [04,12,21,34,43]   m = [03,12,22,33,44]   n = [03,11,22,33,44]   o = [03,12,21,33,44]   p = [02,10,22,33,44]   q = [03,10,23,32,44]   r = [02,10,21,33,44]   s = [02,13,21,30,44]   t = [03,12,23,30,44]   u = [03,10,23,31,44]   v = [03,11,23,30,44]   w = [00,12,20,31,44]   x = [00,13,20,32,44]   y = [00,11,20,32,44]   z = [02,10,20,31,44]   aa = [02,10,23,32,44]   ab = [02,13,20,32,44]   ac = [00,10,23,32,44]   ad = [00,13,23,32,44]   ae = [02,10,20,33,44]   af = [02,13,23,30,44]   ag = [03,10,20,32,44]   ah = [00,11,23,32,44]   ai = [00,12,23,31,44]   aj = [02,10,23,31,44]   ak = [02,13,20,31,44]   al = [03,11,20,32,44]   am = [03,12,20,31,44]   an = [04,10,22,34,43]   ao = [00,10,23,31,44]   ap = [00,12,23,30,44]   aq = [00,13,21,30,44]   ar = [03,10,21,33,44]   as = [03,12,20,33,44]   at = [00,10,21,33,44]   au = [00,11,23,30,44]   av = [00,12,20,33,44]   aw = [00,13,22,30,44]   ax = [03,10,22,33,44]   ay = [03,11,20,33,44]   az = [00,11,21,30,44]   ba = [00,10,22,33,44]   bb = [00,11,20,33,44]   bc = [00,11,21,33,44]   bd = [00,11,22,30,44]   be = [00,12,21,30,44]   bf = [00,12,22,33,44]   bg = [00,13,20,31,44]   bh = [00,13,23,31,44]   bi = [03,10,20,31,44]   bj = [03,11,21,30,44]   bk = [03,12,22,30,44]   bl = [00,12,21,33,44]   bm = [03,11,22,30,44]   bn = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,23,34,42]   d = [02,13,22,30,44]   e = [04,11,21,34,43]   f = [03,11,21,33,44]   g = [04,13,23,34,42]   h = [02,13,23,31,44]   i = [02,13,23,32,44]   j = [04,12,22,34,43]   k = [04,11,22,34,43]   l = [04,12,21,34,43]   m = [03,12,22,33,44]   n = [03,11,22,33,44]   o = [03,12,21,33,44]   p = [02,10,22,33,44]   q = [03,10,23,32,44]   r = [02,10,21,33,44]   s = [02,13,21,30,44]   t = [03,12,23,30,44]   u = [03,10,23,31,44]   v = [03,11,23,30,44]   w = [00,13,20,32,44]   x = [02,10,20,31,44]   y = [02,10,23,32,44]   z = [02,13,20,32,44]   aa = [00,10,23,32,44]   ab = [00,13,23,32,44]   ac = [02,10,20,33,44]   ad = [02,13,23,30,44]   ae = [03,10,20,32,44]   af = [02,10,23,31,44]   ag = [02,13,20,31,44]   ah = [04,10,22,34,43]   ai = [00,10,23,31,44]   aj = [00,12,23,30,44]   ak = [00,13,21,30,44]   al = [03,10,21,33,44]   am = [03,12,20,33,44]   an = [00,10,21,33,44]   ao = [00,11,23,30,44]   ap = [00,12,20,33,44]   aq = [00,13,22,30,44]   ar = [03,10,22,33,44]   as = [03,11,20,33,44]   at = [00,11,21,30,44]   au = [00,10,22,33,44]   av = [00,11,20,33,44]   aw = [00,11,21,33,44]   ax = [00,11,22,30,44]   ay = [00,12,21,30,44]   az = [00,12,22,33,44]   ba = [00,13,20,31,44]   bb = [00,13,23,31,44]   bc = [03,10,20,31,44]   bd = [03,11,21,30,44]   be = [03,12,22,30,44]   bf = [00,12,21,33,44]   bg = [03,11,22,30,44]   bh = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,23,34,42]   d = [04,11,21,34,43]   e = [00,10,20,32,44]   f = [00,12,22,30,44]   g = [02,10,20,32,44]   h = [03,11,21,33,44]   i = [04,13,23,34,42]   j = [00,13,20,32,44]   k = [02,10,20,31,44]   l = [02,10,23,32,44]   m = [02,13,20,32,44]   n = [02,13,23,31,44]   o = [02,13,23,32,44]   p = [00,10,23,32,44]   q = [00,13,23,32,44]   r = [02,10,20,33,44]   s = [02,13,23,30,44]   t = [03,10,20,32,44]   u = [02,10,23,31,44]   v = [02,13,20,31,44]   w = [04,10,22,34,43]   x = [04,12,22,34,43]   y = [04,11,22,34,43]   z = [04,12,21,34,43]   aa = [00,10,23,31,44]   ab = [00,12,23,30,44]   ac = [00,13,21,30,44]   ad = [03,10,21,33,44]   ae = [03,12,20,33,44]   af = [00,10,21,33,44]   ag = [00,11,23,30,44]   ah = [00,12,20,33,44]   ai = [00,13,22,30,44]   aj = [03,10,22,33,44]   ak = [03,11,20,33,44]   al = [00,11,21,30,44]   am = [03,12,22,33,44]   an = [00,10,22,33,44]   ao = [00,11,20,33,44]   ap = [00,11,21,33,44]   aq = [00,11,22,30,44]   ar = [00,12,21,30,44]   as = [00,12,22,33,44]   at = [00,13,20,31,44]   au = [00,13,23,31,44]   av = [03,10,20,31,44]   aw = [03,11,21,30,44]   ax = [03,11,22,33,44]   ay = [03,12,21,33,44]   az = [03,12,22,30,44]   ba = [00,12,21,33,44]   bb = [03,11,22,30,44]   bc = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,20,31,43]   d = [04,10,21,32,43]   e = [00,10,21,32,44]   f = [00,11,20,32,44]   g = [00,11,21,32,44]   h = [00,11,23,32,44]   i = [00,13,21,32,44]   j = [03,10,21,32,44]   k = [04,10,24,31,43]   l = [04,10,22,31,43]   m = [00,12,20,31,44]   n = [00,10,22,31,44]   o = [00,12,22,31,44]   p = [00,12,23,31,44]   q = [00,13,22,31,44]   r = [03,10,22,31,44]   s = [04,13,21,34,40]   t = [04,11,21,34,40]   u = [04,11,23,34,40]   v = [04,11,22,34,40]   w = [04,12,21,34,40]   x = [00,10,23,31,44]   y = [00,13,21,30,44]   z = [03,10,21,33,44]   aa = [00,10,21,33,44]   ab = [00,11,23,30,44]   ac = [00,11,21,30,44]   ad = [00,11,20,33,44]   ae = [00,11,21,33,44]   af = [00,11,22,30,44]   ag = [00,12,21,30,44]   ah = [00,13,20,31,44]   ai = [00,13,23,31,44]   aj = [03,10,20,31,44]   ak = [03,10,23,31,44]   al = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,20,31,43]   d = [04,10,21,32,43]   e = [04,10,23,31,43]   f = [00,12,24,31,44]   g = [00,10,24,31,44]   h = [00,11,24,33,44]   i = [00,13,24,31,44]   j = [03,10,24,31,44]   k = [04,11,20,34,40]   l = [00,11,24,30,44]   m = [04,10,24,31,43]   n = [04,10,22,31,43]   o = [00,12,20,31,44]   p = [00,10,22,31,44]   q = [00,12,22,31,44]   r = [00,12,23,31,44]   s = [00,13,22,31,44]   t = [03,10,22,31,44]   u = [04,13,21,34,40]   v = [04,11,21,34,40]   w = [04,11,23,34,40]   x = [04,11,22,34,40]   y = [04,12,21,34,40]   z = [00,10,23,31,44]   aa = [00,13,21,30,44]   ab = [03,10,21,33,44]   ac = [00,10,21,33,44]   ad = [00,11,23,30,44]   ae = [00,11,21,30,44]   af = [00,11,20,33,44]   ag = [00,11,21,33,44]   ah = [00,11,22,30,44]   ai = [00,12,21,30,44]   aj = [00,13,20,31,44]   ak = [00,13,23,31,44]   al = [03,10,20,31,44]   am = [03,10,23,31,44]   an = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,20,31,43]   d = [00,10,21,32,44]   e = [00,11,20,32,44]   f = [00,11,21,32,44]   g = [00,11,22,32,44]   h = [00,11,23,32,44]   i = [00,13,21,32,44]   j = [03,10,21,32,44]   k = [04,10,21,31,43]   l = [04,10,24,31,43]   m = [04,10,22,31,43]   n = [00,10,21,31,44]   o = [00,12,20,31,44]   p = [00,10,22,31,44]   q = [00,12,22,31,44]   r = [00,11,23,33,44]   s = [00,12,21,31,44]   t = [00,13,21,31,44]   u = [03,10,21,31,44]   v = [00,12,23,31,44]   w = [00,13,22,31,44]   x = [03,10,22,31,44]   y = [04,13,21,34,40]   z = [04,11,21,34,40]   aa = [04,11,23,34,40]   ab = [04,11,22,34,40]   ac = [04,12,21,34,40]   ad = [04,11,24,34,40]   ae = [00,10,23,31,44]   af = [00,13,21,30,44]   ag = [03,10,21,33,44]   ah = [00,10,21,33,44]   ai = [00,11,20,30,44]   aj = [00,11,23,30,44]   ak = [00,11,21,30,44]   al = [00,11,20,33,44]   am = [00,11,21,33,44]   an = [00,11,22,30,44]   ao = [00,12,21,30,44]   ap = [00,13,20,31,44]   aq = [00,13,23,31,44]   ar = [03,10,20,31,44]   as = [03,10,23,31,44]   at = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,24,31,43]   d = [04,10,21,32,43]   e = [00,11,21,32,44]   f = [00,10,21,32,44]   g = [02,10,22,31,44]   h = [00,11,20,32,44]   i = [02,10,20,31,44]   j = [02,10,21,32,44]   k = [00,11,23,32,44]   l = [00,13,21,32,44]   m = [02,10,21,33,44]   n = [02,10,23,31,44]   o = [03,10,21,32,44]   p = [04,10,22,31,43]   q = [00,12,22,31,44]   r = [00,11,21,33,44]   s = [00,13,23,31,44]   t = [00,12,20,31,44]   u = [00,10,22,31,44]   v = [00,12,23,31,44]   w = [00,13,22,31,44]   x = [03,10,22,31,44]   y = [00,10,23,31,44]   z = [00,13,21,30,44]   aa = [03,10,21,33,44]   ab = [00,10,21,33,44]   ac = [00,11,23,30,44]   ad = [00,11,21,30,44]   ae = [00,11,20,33,44]   af = [00,11,22,30,44]   ag = [00,12,21,30,44]   ah = [00,13,20,31,44]   ai = [03,10,20,31,44]   aj = [03,10,23,31,44]   ak = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,24,31,43]   d = [00,11,24,33,44]   e = [03,12,20,31,44]   f = [03,12,21,30,44]   g = [00,11,23,33,44]   h = [04,13,21,34,40]   i = [04,11,20,34,40]   j = [04,11,21,34,40]   k = [04,11,23,34,40]   l = [04,11,22,34,40]   m = [04,12,21,34,40]   n = [00,11,24,30,44]   o = [00,11,21,33,44]   p = [00,13,23,31,44]   q = [00,12,20,31,44]   r = [00,12,23,31,44]   s = [04,11,24,34,40]   t = [00,10,23,31,44]   u = [00,13,21,30,44]   v = [03,10,21,33,44]   w = [00,10,21,33,44]   x = [00,11,20,30,44]   y = [00,11,23,30,44]   z = [00,11,21,30,44]   aa = [00,11,20,33,44]   ab = [00,11,22,30,44]   ac = [00,12,21,30,44]   ad = [00,13,20,31,44]   ae = [03,10,20,31,44]   af = [03,10,23,31,44]   ag = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,24,31,43]   d = [00,11,24,33,44]   e = [03,12,20,31,44]   f = [00,10,22,31,44]   g = [00,13,22,31,44]   h = [03,10,22,31,44]   i = [03,12,21,30,44]   j = [00,11,23,33,44]   k = [04,13,21,34,40]   l = [04,11,23,34,40]   m = [00,11,24,30,44]   n = [00,11,21,33,44]   o = [00,13,23,31,44]   p = [00,12,20,31,44]   q = [00,12,23,31,44]   r = [04,11,24,34,40]   s = [00,10,23,31,44]   t = [00,13,21,30,44]   u = [03,10,21,33,44]   v = [00,10,21,33,44]   w = [00,11,20,30,44]   x = [00,11,23,30,44]   y = [00,11,21,30,44]   z = [00,11,20,33,44]   aa = [00,11,22,30,44]   ab = [00,12,21,30,44]   ac = [00,13,20,31,44]   ad = [03,10,20,31,44]   ae = [03,10,23,31,44]   af = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,10,24,31,43]   d = [04,13,21,34,40]   e = [04,12,24,31,43]   f = [00,10,21,32,44]   g = [00,11,20,32,44]   h = [03,12,23,31,44]   i = [00,11,23,32,44]   j = [00,13,21,32,44]   k = [03,10,21,32,44]   l = [03,12,20,31,44]   m = [04,12,21,34,43]   n = [03,12,21,33,44]   o = [03,12,21,30,44]   p = [04,11,23,34,40]   q = [00,12,20,31,44]   r = [00,10,22,31,44]   s = [00,12,23,31,44]   t = [00,13,22,31,44]   u = [03,10,22,31,44]   v = [04,11,24,34,40]   w = [00,10,23,31,44]   x = [00,13,21,30,44]   y = [03,10,21,33,44]   z = [00,10,21,33,44]   aa = [00,11,20,30,44]   ab = [00,11,23,30,44]   ac = [00,11,21,30,44]   ad = [00,11,20,33,44]   ae = [00,11,22,30,44]   af = [00,12,21,30,44]   ag = [00,13,20,31,44]   ah = [03,10,20,31,44]   ai = [03,10,23,31,44]   aj = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [00,12,24,31,44]   d = [00,10,24,31,44]   e = [00,11,24,31,44]   f = [00,11,24,33,44]   g = [00,13,24,31,44]   h = [03,10,24,31,44]   i = [00,10,21,31,44]   j = [00,12,20,31,44]   k = [00,10,22,31,44]   l = [00,11,21,31,44]   m = [00,11,23,31,44]   n = [00,12,22,31,44]   o = [00,13,21,33,44]   p = [00,11,20,31,44]   q = [00,11,22,31,44]   r = [00,11,23,33,44]   s = [00,12,21,31,44]   t = [00,13,21,31,44]   u = [03,10,21,31,44]   v = [00,12,23,31,44]   w = [00,13,22,31,44]   x = [03,10,22,31,44]   y = [04,13,21,34,40]   z = [04,11,20,34,40]   aa = [04,11,21,34,40]   ab = [04,11,23,34,40]   ac = [04,11,22,34,40]   ad = [04,12,21,34,40]   ae = [04,11,24,34,40]   af = [04,14,21,34,40]   ag = [00,11,24,30,44]   ah = [00,10,21,30,44]   ai = [00,10,23,31,44]   aj = [00,13,21,30,44]   ak = [03,10,21,33,44]   al = [00,10,21,33,44]   am = [00,11,20,30,44]   an = [00,11,23,30,44]   ao = [00,11,21,30,44]   ap = [03,10,21,30,44]   aq = [00,11,20,33,44]   ar = [00,11,21,33,44]   as = [00,11,22,30,44]   at = [00,12,21,30,44]   au = [00,13,20,31,44]   av = [00,13,23,31,44]   aw = [03,10,20,31,44]   ax = [03,10,23,31,44]   ay = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [00,12,24,30,44]   d = [04,12,20,34,43]   e = [04,10,22,34,43]   f = [04,11,21,34,43]   g = [04,12,22,34,43]   h = [04,11,22,34,43]   i = [04,12,21,34,43]   j = [03,12,20,33,44]   k = [03,10,22,33,44]   l = [03,11,21,33,44]   m = [03,12,20,30,44]   n = [03,12,22,33,44]   o = [03,10,22,30,44]   p = [03,11,22,33,44]   q = [03,12,21,33,44]   r = [03,12,22,30,44]   s = [03,11,22,30,44]   t = [03,12,21,30,44]   u = [04,12,20,34,40]   v = [04,12,22,34,40]   w = [04,12,24,34,40]   x = [04,14,22,34,40]   y = [00,12,20,30,44]   z = [00,10,22,30,44]   aa = [00,12,22,30,44]   ab = [04,11,20,34,43]   ac = [04,12,23,34,40]   ad = [04,13,21,34,40]   ae = [04,11,20,34,40]   af = [04,11,21,34,40]   ag = [04,11,23,34,40]   ah = [04,13,22,34,40]   ai = [04,11,22,34,40]   aj = [04,12,21,34,40]   ak = [04,11,24,34,40]   al = [04,14,21,34,40]   am = [00,11,24,30,44]   an = [00,10,21,30,44]   ao = [00,10,23,31,44]   ap = [00,12,23,30,44]   aq = [00,13,21,30,44]   ar = [03,10,21,33,44]   as = [00,10,21,33,44]   at = [00,11,20,30,44]   au = [00,11,23,30,44]   av = [00,12,20,33,44]   aw = [00,13,22,30,44]   ax = [03,11,20,33,44]   ay = [00,11,21,30,44]   az = [03,10,21,30,44]   ba = [00,10,22,33,44]   bb = [00,11,20,33,44]   bc = [00,11,21,33,44]   bd = [00,11,22,30,44]   be = [00,12,21,30,44]   bf = [00,12,22,33,44]   bg = [00,13,20,31,44]   bh = [00,13,23,31,44]   bi = [03,10,20,31,44]   bj = [03,11,20,30,44]   bk = [03,11,21,30,44]   bl = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,12,22,34,40]   d = [00,10,20,32,44]   e = [04,12,20,34,43]   f = [04,10,22,34,43]   g = [04,11,21,34,43]   h = [04,12,22,34,43]   i = [04,11,22,34,43]   j = [04,12,21,34,43]   k = [03,12,20,33,44]   l = [03,10,22,33,44]   m = [03,11,21,33,44]   n = [03,12,20,30,44]   o = [03,12,22,33,44]   p = [03,10,22,30,44]   q = [03,11,22,33,44]   r = [03,12,21,33,44]   s = [03,12,22,30,44]   t = [03,11,22,30,44]   u = [03,12,21,30,44]   v = [00,13,20,32,44]   w = [00,10,23,32,44]   x = [00,13,23,32,44]   y = [03,10,20,32,44]   z = [04,12,24,34,40]   aa = [04,14,22,34,40]   ab = [00,12,20,30,44]   ac = [00,10,22,30,44]   ad = [00,12,22,30,44]   ae = [04,11,20,34,43]   af = [04,12,23,34,40]   ag = [04,13,21,34,40]   ah = [04,11,21,34,40]   ai = [04,11,23,34,40]   aj = [04,13,22,34,40]   ak = [04,11,22,34,40]   al = [04,12,21,34,40]   am = [04,11,24,34,40]   an = [04,14,21,34,40]   ao = [00,10,21,30,44]   ap = [00,10,23,31,44]   aq = [00,12,23,30,44]   ar = [00,13,21,30,44]   as = [03,10,21,33,44]   at = [00,10,21,33,44]   au = [00,11,20,30,44]   av = [00,11,23,30,44]   aw = [00,12,20,33,44]   ax = [00,13,22,30,44]   ay = [03,11,20,33,44]   az = [00,11,21,30,44]   ba = [03,10,21,30,44]   bb = [00,10,22,33,44]   bc = [00,11,20,33,44]   bd = [00,11,21,33,44]   be = [00,11,22,30,44]   bf = [00,12,21,30,44]   bg = [00,12,22,33,44]   bh = [00,13,20,31,44]   bi = [00,13,23,31,44]   bj = [03,10,20,31,44]   bk = [03,11,20,30,44]   bl = [03,11,21,30,44]   bm = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,12,24,34,40]   d = [00,10,20,32,44]   e = [00,10,21,32,44]   f = [00,12,20,31,44]   g = [00,13,20,32,44]   h = [02,10,23,33,44]   i = [03,10,22,32,44]   j = [00,11,20,32,44]   k = [00,11,21,32,44]   l = [00,12,22,31,44]   m = [00,13,22,32,44]   n = [00,10,22,32,44]   o = [02,10,20,31,44]   p = [02,10,20,32,44]   q = [02,10,23,32,44]   r = [02,13,20,30,44]   s = [02,13,20,32,44]   t = [00,10,23,32,44]   u = [00,11,22,32,44]   v = [00,13,23,32,44]   w = [02,10,20,33,44]   x = [02,13,23,30,44]   y = [03,10,20,32,44]   z = [00,11,23,32,44]   aa = [00,12,23,31,44]   ab = [00,13,21,32,44]   ac = [02,10,23,31,44]   ad = [02,13,20,31,44]   ae = [03,10,21,32,44]   af = [03,10,22,31,44]   ag = [03,11,20,32,44]   ah = [03,12,20,31,44]   ai = [03,12,20,33,44]   aj = [03,10,22,33,44]   ak = [03,12,20,30,44]   al = [03,12,22,30,44]   am = [03,11,22,30,44]   an = [03,12,21,30,44]   ao = [00,12,20,30,44]   ap = [00,10,22,31,44]   aq = [00,12,23,33,44]   ar = [00,12,22,30,44]   as = [00,11,23,33,44]   at = [00,13,22,31,44]   au = [04,11,24,34,40]   av = [00,10,23,31,44]   aw = [00,12,23,30,44]   ax = [00,13,21,30,44]   ay = [03,10,21,33,44]   az = [00,10,21,33,44]   ba = [00,11,20,30,44]   bb = [00,11,23,30,44]   bc = [00,12,20,33,44]   bd = [00,13,22,30,44]   be = [03,11,20,33,44]   bf = [00,11,21,30,44]   bg = [00,10,22,33,44]   bh = [00,11,20,33,44]   bi = [00,11,21,33,44]   bj = [00,11,22,30,44]   bk = [00,12,21,30,44]   bl = [00,12,22,33,44]   bm = [00,13,20,31,44]   bn = [00,13,23,31,44]   bo = [03,10,20,31,44]   bp = [03,11,20,30,44]   bq = [03,11,21,30,44]   br = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,12,24,34,40]   d = [00,10,20,32,44]   e = [02,13,23,31,44]   f = [00,10,21,32,44]   g = [00,12,20,31,44]   h = [02,10,23,33,44]   i = [03,10,22,32,44]   j = [00,11,20,32,44]   k = [00,13,22,32,44]   l = [00,10,22,32,44]   m = [00,11,23,32,44]   n = [00,12,23,31,44]   o = [00,13,21,32,44]   p = [03,10,21,32,44]   q = [03,10,22,31,44]   r = [03,11,20,32,44]   s = [03,12,20,31,44]   t = [00,10,22,31,44]   u = [00,12,23,33,44]   v = [00,11,23,33,44]   w = [00,13,22,31,44]   x = [04,12,21,34,43]   y = [03,11,22,33,44]   z = [03,12,21,33,44]   aa = [00,13,20,32,44]   ab = [02,10,20,31,44]   ac = [02,10,20,32,44]   ad = [02,10,23,32,44]   ae = [02,13,20,30,44]   af = [02,13,20,32,44]   ag = [00,10,23,32,44]   ah = [00,13,23,32,44]   ai = [02,10,20,33,44]   aj = [02,13,23,30,44]   ak = [03,10,20,32,44]   al = [02,10,23,31,44]   am = [02,13,20,31,44]   an = [03,12,20,33,44]   ao = [03,10,22,33,44]   ap = [03,12,20,30,44]   aq = [03,12,22,30,44]   ar = [03,11,22,30,44]   as = [03,12,21,30,44]   at = [00,12,20,30,44]   au = [00,12,22,30,44]   av = [04,11,24,34,40]   aw = [00,10,23,31,44]   ax = [00,12,23,30,44]   ay = [00,13,21,30,44]   az = [03,10,21,33,44]   ba = [00,10,21,33,44]   bb = [00,11,20,30,44]   bc = [00,11,23,30,44]   bd = [00,12,20,33,44]   be = [00,13,22,30,44]   bf = [03,11,20,33,44]   bg = [00,11,21,30,44]   bh = [00,10,22,33,44]   bi = [00,11,20,33,44]   bj = [00,11,21,33,44]   bk = [00,11,22,30,44]   bl = [00,12,21,30,44]   bm = [00,12,22,33,44]   bn = [00,13,20,31,44]   bo = [00,13,23,31,44]   bp = [03,10,20,31,44]   bq = [03,11,20,30,44]   br = [03,11,21,30,44]   bs = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,12,24,34,40]   d = [00,10,20,32,44]   e = [02,13,23,31,44]   f = [00,10,21,32,44]   g = [04,11,21,34,43]   h = [03,11,21,33,44]   i = [02,10,23,33,44]   j = [03,10,22,32,44]   k = [00,13,22,32,44]   l = [00,10,22,32,44]   m = [00,13,21,32,44]   n = [03,10,21,32,44]   o = [03,10,22,31,44]   p = [00,10,22,31,44]   q = [00,12,23,33,44]   r = [00,11,23,33,44]   s = [00,13,22,31,44]   t = [04,12,21,34,43]   u = [03,11,22,33,44]   v = [03,12,21,33,44]   w = [00,13,20,32,44]   x = [02,10,20,31,44]   y = [02,10,20,32,44]   z = [02,10,23,32,44]   aa = [02,13,20,30,44]   ab = [02,13,20,32,44]   ac = [00,10,23,32,44]   ad = [00,13,23,32,44]   ae = [02,10,20,33,44]   af = [02,13,23,30,44]   ag = [03,10,20,32,44]   ah = [02,10,23,31,44]   ai = [02,13,20,31,44]   aj = [03,12,20,33,44]   ak = [03,10,22,33,44]   al = [03,12,20,30,44]   am = [03,12,22,30,44]   an = [03,11,22,30,44]   ao = [03,12,21,30,44]   ap = [00,12,20,30,44]   aq = [00,12,22,30,44]   ar = [04,11,24,34,40]   as = [00,10,23,31,44]   at = [00,12,23,30,44]   au = [00,13,21,30,44]   av = [03,10,21,33,44]   aw = [00,10,21,33,44]   ax = [00,11,20,30,44]   ay = [00,11,23,30,44]   az = [00,12,20,33,44]   ba = [00,13,22,30,44]   bb = [03,11,20,33,44]   bc = [00,11,21,30,44]   bd = [00,10,22,33,44]   be = [00,11,20,33,44]   bf = [00,11,21,33,44]   bg = [00,11,22,30,44]   bh = [00,12,21,30,44]   bi = [00,12,22,33,44]   bj = [00,13,20,31,44]   bk = [00,13,23,31,44]   bl = [03,10,20,31,44]   bm = [03,11,20,30,44]   bn = [03,11,21,30,44]   bo = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,12,24,34,40]   d = [00,12,20,31,44]   e = [04,11,22,34,43]   f = [00,11,24,33,44]   g = [00,11,24,30,44]   h = [03,10,22,31,44]   i = [00,10,22,31,44]   j = [00,12,23,33,44]   k = [00,11,23,33,44]   l = [00,13,22,31,44]   m = [04,12,21,34,43]   n = [03,10,22,30,44]   o = [03,11,22,33,44]   p = [03,12,21,33,44]   q = [00,13,21,33,44]   r = [00,13,22,33,44]   s = [04,11,20,34,43]   t = [04,13,21,34,40]   u = [04,11,23,34,40]   v = [03,10,21,30,44]   w = [00,12,23,31,44]   x = [03,12,20,31,44]   y = [03,12,20,33,44]   z = [03,10,22,33,44]   aa = [03,12,20,30,44]   ab = [03,11,22,30,44]   ac = [03,12,21,30,44]   ad = [00,12,20,30,44]   ae = [04,11,24,34,40]   af = [00,10,23,31,44]   ag = [00,12,23,30,44]   ah = [00,13,21,30,44]   ai = [03,10,21,33,44]   aj = [00,10,21,33,44]   ak = [00,11,20,30,44]   al = [00,11,23,30,44]   am = [00,12,20,33,44]   an = [00,13,22,30,44]   ao = [03,11,20,33,44]   ap = [00,11,21,30,44]   aq = [00,10,22,33,44]   ar = [00,11,20,33,44]   as = [00,11,21,33,44]   at = [00,11,22,30,44]   au = [00,12,21,30,44]   av = [00,13,20,31,44]   aw = [00,13,23,31,44]   ax = [03,10,20,31,44]   ay = [03,11,20,30,44]   az = [03,11,21,30,44]   ba = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [04,12,24,34,40]   d = [03,10,22,31,44]   e = [04,11,21,34,43]   f = [03,11,21,33,44]   g = [00,11,24,33,44]   h = [00,11,24,30,44]   i = [04,11,22,34,43]   j = [04,12,21,34,43]   k = [03,12,20,33,44]   l = [03,10,22,33,44]   m = [03,12,20,30,44]   n = [03,11,22,33,44]   o = [03,12,21,33,44]   p = [03,11,22,30,44]   q = [03,12,21,30,44]   r = [00,12,20,30,44]   s = [00,10,22,31,44]   t = [00,12,23,33,44]   u = [00,11,23,33,44]   v = [00,13,22,31,44]   w = [04,11,20,34,43]   x = [04,13,21,34,40]   y = [04,11,23,34,40]   z = [04,11,24,34,40]   aa = [00,10,23,31,44]   ab = [00,12,23,30,44]   ac = [00,13,21,30,44]   ad = [03,10,21,33,44]   ae = [00,10,21,33,44]   af = [00,11,20,30,44]   ag = [00,11,23,30,44]   ah = [00,12,20,33,44]   ai = [00,13,22,30,44]   aj = [03,11,20,33,44]   ak = [00,11,21,30,44]   al = [00,10,22,33,44]   am = [00,11,20,33,44]   an = [00,11,21,33,44]   ao = [00,11,22,30,44]   ap = [00,12,21,30,44]   aq = [00,13,20,31,44]   ar = [00,13,23,31,44]   as = [03,10,20,31,44]   at = [03,11,20,30,44]   au = [03,11,21,30,44]   av = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [00,10,24,31,44]   d = [03,10,24,31,44]   e = [04,11,22,34,43]   f = [00,13,21,33,44]   g = [00,12,21,33,44]   h = [03,11,24,30,44]   i = [03,11,22,33,44]   j = [03,11,23,30,44]   k = [03,11,22,30,44]   l = [04,11,20,34,43]   m = [03,11,20,33,44]   n = [03,11,20,30,44]   o = [03,11,21,30,44]   p = [03,10,22,31,44]   q = [03,10,23,31,44]   r = [00,11,24,33,44]   s = [00,13,24,31,44]   t = [00,10,21,31,44]   u = [00,10,22,31,44]   v = [00,11,23,33,44]   w = [00,13,21,31,44]   x = [03,10,21,31,44]   y = [00,13,22,31,44]   z = [04,13,21,34,40]   aa = [04,11,20,34,40]   ab = [04,11,21,34,40]   ac = [04,11,23,34,40]   ad = [04,11,22,34,40]   ae = [04,12,21,34,40]   af = [04,11,24,34,40]   ag = [04,14,21,34,40]   ah = [00,11,24,30,44]   ai = [00,10,21,30,44]   aj = [00,10,23,31,44]   ak = [00,13,21,30,44]   al = [03,10,21,33,44]   am = [00,10,21,33,44]   an = [00,11,20,30,44]   ao = [00,11,23,30,44]   ap = [00,11,21,30,44]   aq = [03,10,21,30,44]   ar = [00,11,20,33,44]   as = [00,11,21,33,44]   at = [00,11,22,30,44]   au = [00,12,21,30,44]   av = [00,13,20,31,44]   aw = [00,13,23,31,44]   ax = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [00,10,24,31,44]   d = [03,10,24,31,44]   e = [03,11,24,30,44]   f = [00,12,23,33,44]   g = [00,12,20,31,44]   h = [00,12,21,31,44]   i = [00,12,23,31,44]   j = [00,13,22,33,44]   k = [00,12,20,33,44]   l = [00,13,21,33,44]   m = [00,12,21,33,44]   n = [03,10,22,30,44]   o = [03,11,23,30,44]   p = [03,11,22,30,44]   q = [04,11,20,34,43]   r = [04,12,23,34,40]   s = [04,13,22,34,40]   t = [00,12,23,30,44]   u = [00,13,22,30,44]   v = [03,11,20,33,44]   w = [00,10,22,33,44]   x = [03,11,20,30,44]   y = [03,11,21,30,44]   z = [03,10,22,31,44]   aa = [03,10,23,31,44]   ab = [00,11,24,33,44]   ac = [00,13,24,31,44]   ad = [00,10,21,31,44]   ae = [00,10,22,31,44]   af = [00,11,23,33,44]   ag = [00,13,21,31,44]   ah = [03,10,21,31,44]   ai = [00,13,22,31,44]   aj = [04,13,21,34,40]   ak = [04,11,23,34,40]   al = [00,11,24,30,44]   am = [00,10,23,31,44]   an = [00,13,21,30,44]   ao = [03,10,21,33,44]   ap = [00,10,21,33,44]   aq = [00,11,23,30,44]   ar = [00,11,21,30,44]   as = [03,10,21,30,44]   at = [00,11,20,33,44]   au = [00,11,21,33,44]   av = [00,11,22,30,44]   aw = [00,12,21,30,44]   ax = [00,13,20,31,44]   ay = [00,13,23,31,44]   az = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [00,11,24,33,44]   d = [00,12,23,33,44]   e = [03,12,23,31,44]   f = [04,11,24,34,40]   g = [00,11,20,30,44]   h = [03,12,20,31,44]   i = [03,11,24,30,44]   j = [03,12,23,30,44]   k = [03,11,23,30,44]   l = [00,12,20,31,44]   m = [00,10,22,31,44]   n = [00,12,23,31,44]   o = [00,13,22,31,44]   p = [03,10,22,31,44]   q = [03,10,23,31,44]   r = [00,13,22,33,44]   s = [04,11,20,34,43]   t = [04,11,22,34,43]   u = [04,12,21,34,43]   v = [00,12,23,30,44]   w = [03,12,20,33,44]   x = [00,12,20,33,44]   y = [00,13,22,30,44]   z = [03,10,22,33,44]   aa = [03,11,20,33,44]   ab = [03,12,20,30,44]   ac = [00,10,22,33,44]   ad = [03,10,22,30,44]   ae = [03,11,20,30,44]   af = [03,11,21,30,44]   ag = [03,11,22,33,44]   ah = [03,12,21,33,44]   ai = [03,11,22,30,44]   aj = [03,12,21,30,44]   ak = [00,13,21,33,44]   al = [00,11,23,33,44]   am = [04,13,21,34,40]   an = [04,11,23,34,40]   ao = [00,11,24,30,44]   ap = [00,10,23,31,44]   aq = [00,13,21,30,44]   ar = [03,10,21,33,44]   as = [00,10,21,33,44]   at = [00,11,23,30,44]   au = [00,11,21,30,44]   av = [03,10,21,30,44]   aw = [00,11,20,33,44]   ax = [00,11,21,33,44]   ay = [00,11,22,30,44]   az = [00,12,21,30,44]   ba = [00,13,20,31,44]   bb = [00,13,23,31,44]   bc = [03,10,20,31,44]   bd = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [00,10,21,32,44]   d = [02,13,22,30,44]   e = [04,11,21,34,43]   f = [03,11,21,33,44]   g = [02,10,23,33,44]   h = [03,10,22,32,44]   i = [00,12,23,33,44]   j = [00,13,22,32,44]   k = [02,13,20,30,44]   l = [00,11,23,33,44]   m = [04,11,24,34,40]   n = [00,11,20,30,44]   o = [03,12,20,30,44]   p = [03,11,20,30,44]   q = [02,10,22,33,44]   r = [02,13,23,31,44]   s = [03,10,23,32,44]   t = [02,10,21,33,44]   u = [02,13,21,30,44]   v = [04,12,21,34,43]   w = [03,12,23,30,44]   x = [03,10,23,31,44]   y = [03,11,22,33,44]   z = [03,11,23,30,44]   aa = [03,12,21,33,44]   ab = [00,13,20,32,44]   ac = [00,10,22,31,44]   ad = [02,10,20,31,44]   ae = [02,10,23,32,44]   af = [02,13,20,32,44]   ag = [00,10,23,32,44]   ah = [00,13,23,32,44]   ai = [02,10,20,33,44]   aj = [02,13,23,30,44]   ak = [03,10,20,32,44]   al = [00,13,21,32,44]   am = [00,13,22,31,44]   an = [02,10,23,31,44]   ao = [02,13,20,31,44]   ap = [03,10,21,32,44]   aq = [03,10,22,31,44]   ar = [00,10,23,31,44]   as = [00,12,23,30,44]   at = [00,13,21,30,44]   au = [03,10,21,33,44]   av = [03,12,20,33,44]   aw = [00,10,21,33,44]   ax = [00,11,23,30,44]   ay = [00,12,20,33,44]   az = [00,13,22,30,44]   ba = [03,10,22,33,44]   bb = [03,11,20,33,44]   bc = [00,11,21,30,44]   bd = [00,10,22,33,44]   be = [00,11,20,33,44]   bf = [00,11,21,33,44]   bg = [00,11,22,30,44]   bh = [00,12,21,30,44]   bi = [00,12,22,33,44]   bj = [00,13,20,31,44]   bk = [00,13,23,31,44]   bl = [03,10,20,31,44]   bm = [03,11,21,30,44]   bn = [03,12,22,30,44]   bo = [00,12,21,33,44]   bp = [03,11,22,30,44]   bq = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [00,10,21,32,44]   d = [02,13,22,30,44]   e = [02,10,23,33,44]   f = [03,10,22,32,44]   g = [00,11,21,32,44]   h = [00,12,22,31,44]   i = [00,12,23,33,44]   j = [00,13,22,32,44]   k = [02,13,20,30,44]   l = [00,11,22,32,44]   m = [00,11,23,33,44]   n = [04,11,24,34,40]   o = [00,11,20,30,44]   p = [03,12,20,30,44]   q = [03,11,20,30,44]   r = [02,10,22,33,44]   s = [03,10,23,32,44]   t = [02,10,21,33,44]   u = [02,13,21,30,44]   v = [03,12,23,30,44]   w = [03,10,23,31,44]   x = [03,11,23,30,44]   y = [00,12,20,31,44]   z = [00,13,20,32,44]   aa = [00,10,22,31,44]   ab = [00,11,20,32,44]   ac = [02,10,20,31,44]   ad = [02,10,23,32,44]   ae = [02,13,20,32,44]   af = [00,10,23,32,44]   ag = [00,13,23,32,44]   ah = [02,10,20,33,44]   ai = [02,13,23,30,44]   aj = [03,10,20,32,44]   ak = [00,11,23,32,44]   al = [00,12,23,31,44]   am = [00,13,21,32,44]   an = [00,13,22,31,44]   ao = [02,10,23,31,44]   ap = [02,13,20,31,44]   aq = [03,10,21,32,44]   ar = [03,10,22,31,44]   as = [03,11,20,32,44]   at = [03,12,20,31,44]   au = [00,10,23,31,44]   av = [00,12,23,30,44]   aw = [00,13,21,30,44]   ax = [03,10,21,33,44]   ay = [03,12,20,33,44]   az = [00,10,21,33,44]   ba = [00,11,23,30,44]   bb = [00,12,20,33,44]   bc = [00,13,22,30,44]   bd = [03,10,22,33,44]   be = [03,11,20,33,44]   bf = [00,11,21,30,44]   bg = [00,10,22,33,44]   bh = [00,11,20,33,44]   bi = [00,11,21,33,44]   bj = [00,11,22,30,44]   bk = [00,12,21,30,44]   bl = [00,12,22,33,44]   bm = [00,13,20,31,44]   bn = [00,13,23,31,44]   bo = [03,10,20,31,44]   bp = [03,11,21,30,44]   bq = [03,12,22,30,44]   br = [00,12,21,33,44]   bs = [03,11,22,30,44]   bt = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [00,10,21,32,44]   d = [02,13,22,30,44]   e = [02,10,23,33,44]   f = [02,13,23,31,44]   g = [03,11,23,32,44]   h = [03,12,23,31,44]   i = [04,12,21,34,43]   j = [03,11,22,33,44]   k = [03,12,21,33,44]   l = [03,10,22,32,44]   m = [00,12,23,33,44]   n = [00,13,22,32,44]   o = [02,13,20,30,44]   p = [00,11,23,33,44]   q = [04,11,24,34,40]   r = [00,11,20,30,44]   s = [03,12,20,30,44]   t = [03,11,20,30,44]   u = [02,10,22,33,44]   v = [03,10,23,32,44]   w = [02,10,21,33,44]   x = [02,13,21,30,44]   y = [03,12,23,30,44]   z = [03,10,23,31,44]   aa = [03,11,23,30,44]   ab = [00,12,20,31,44]   ac = [00,13,20,32,44]   ad = [00,10,22,31,44]   ae = [00,11,20,32,44]   af = [02,10,20,31,44]   ag = [02,10,23,32,44]   ah = [02,13,20,32,44]   ai = [00,10,23,32,44]   aj = [00,13,23,32,44]   ak = [02,10,20,33,44]   al = [02,13,23,30,44]   am = [03,10,20,32,44]   an = [00,11,23,32,44]   ao = [00,12,23,31,44]   ap = [00,13,21,32,44]   aq = [00,13,22,31,44]   ar = [02,10,23,31,44]   as = [02,13,20,31,44]   at = [03,10,21,32,44]   au = [03,10,22,31,44]   av = [03,11,20,32,44]   aw = [03,12,20,31,44]   ax = [00,10,23,31,44]   ay = [00,12,23,30,44]   az = [00,13,21,30,44]   ba = [03,10,21,33,44]   bb = [03,12,20,33,44]   bc = [00,10,21,33,44]   bd = [00,11,23,30,44]   be = [00,12,20,33,44]   bf = [00,13,22,30,44]   bg = [03,10,22,33,44]   bh = [03,11,20,33,44]   bi = [00,11,21,30,44]   bj = [00,10,22,33,44]   bk = [00,11,20,33,44]   bl = [00,11,21,33,44]   bm = [00,11,22,30,44]   bn = [00,12,21,30,44]   bo = [00,12,22,33,44]   bp = [00,13,20,31,44]   bq = [00,13,23,31,44]   br = [03,10,20,31,44]   bs = [03,11,21,30,44]   bt = [03,12,22,30,44]   bu = [00,12,21,33,44]   bv = [03,11,22,30,44]   bw = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [00,10,21,32,44]   d = [00,11,23,31,44]   e = [03,12,20,31,44]   f = [03,12,21,30,44]   g = [00,13,21,33,44]   h = [00,11,20,31,44]   i = [00,11,22,31,44]   j = [00,12,21,32,44]   k = [04,13,21,34,40]   l = [04,11,23,34,40]   m = [03,10,21,30,44]   n = [03,10,23,31,44]   o = [00,12,20,31,44]   p = [00,10,22,31,44]   q = [00,11,20,32,44]   r = [00,11,21,32,44]   s = [00,12,22,31,44]   t = [00,11,23,33,44]   u = [00,11,23,32,44]   v = [00,12,23,31,44]   w = [00,13,21,32,44]   x = [00,13,22,31,44]   y = [03,10,21,32,44]   z = [03,10,22,31,44]   aa = [04,11,24,34,40]   ab = [00,10,23,31,44]   ac = [00,13,21,30,44]   ad = [03,10,21,33,44]   ae = [00,10,21,33,44]   af = [00,11,20,30,44]   ag = [00,11,23,30,44]   ah = [00,11,21,30,44]   ai = [00,11,20,33,44]   aj = [00,11,21,33,44]   ak = [00,11,22,30,44]   al = [00,12,21,30,44]   am = [00,13,20,31,44]   an = [00,13,23,31,44]   ao = [03,10,20,31,44]   ap = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]   c = [00,12,20,31,44]   d = [00,11,20,31,44]   e = [03,12,23,31,44]   f = [04,12,21,34,43]   g = [04,11,20,34,40]   h = [00,11,24,30,44]   i = [03,12,21,33,44]   j = [03,12,20,31,44]   k = [03,12,21,30,44]   l = [04,13,21,34,40]   m = [04,11,21,34,40]   n = [04,11,23,34,40]   o = [04,11,22,34,40]   p = [04,12,21,34,40]   q = [04,14,21,34,40]   r = [00,10,21,30,44]   s = [03,10,21,30,44]   t = [00,12,23,31,44]   u = [04,11,24,34,40]   v = [00,10,23,31,44]   w = [00,13,21,30,44]   x = [03,10,21,33,44]   y = [00,10,21,33,44]   z = [00,11,20,30,44]   aa = [00,11,23,30,44]   ab = [00,11,21,30,44]   ac = [00,11,20,33,44]   ad = [00,11,22,30,44]   ae = [00,12,21,30,44]   af = [00,13,20,31,44]   ag = [03,10,20,31,44]   ah = [03,10,23,31,44]   ai = [00,12,21,33,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,12,23,34,43]   d = [00,13,24,30,44]   e = [03,11,20,31,44]   f = [01,10,24,30,44]   g = [01,13,22,33,44]   h = [01,10,21,30,44]   i = [01,10,22,30,44]   j = [01,10,24,33,44]   k = [01,13,24,30,44]   l = [01,10,21,33,44]   m = [01,13,21,30,44]   n = [01,10,22,33,44]   o = [01,13,22,30,44]   p = [00,11,23,31,44]   q = [00,11,20,31,44]   r = [03,10,24,33,44]   s = [04,14,20,34,43]   t = [04,14,23,34,40]   u = [04,14,22,34,43]   v = [00,10,24,33,44]   w = [00,13,24,33,44]   x = [03,10,24,30,44]   y = [03,13,24,30,44]   z = [00,10,23,30,44]   aa = [00,13,23,30,44]   ab = [01,13,20,33,44]   ac = [03,10,20,33,44]   ad = [03,13,20,33,44]   ae = [00,10,20,33,44]   af = [03,13,22,33,44]   ag = [03,13,23,30,44]   ah = [00,13,20,33,44]   ai = [01,10,23,30,44]   aj = [03,10,23,30,44]   ak = [04,14,21,34,40]   al = [00,10,21,30,44]   am = [00,13,21,33,44]   an = [03,10,21,30,44]   ao = [00,13,22,33,44]   ap = [03,10,22,30,44]   aq = [03,13,20,31,44]   ar = [03,13,21,30,44]   as = [01,10,20,33,44]   at = [01,13,23,30,44]   au = [03,13,22,30,44]   av = [00,11,24,33,44]   aw = [04,12,22,34,43]   ax = [04,12,21,34,43]   ay = [00,11,24,30,44]   az = [03,11,24,30,44]   ba = [00,10,23,31,44]   bb = [00,13,21,30,44]   bc = [03,10,21,33,44]   bd = [00,10,21,33,44]   be = [00,11,23,30,44]   bf = [00,13,22,30,44]   bg = [03,10,22,33,44]   bh = [03,11,20,33,44]   bi = [00,11,21,30,44]   bj = [00,10,22,33,44]   bk = [00,11,20,33,44]   bl = [00,11,21,33,44]   bm = [00,11,22,30,44]   bn = [00,13,20,31,44]   bo = [00,13,23,31,44]   bp = [03,10,20,31,44]   bq = [03,10,23,31,44]   br = [03,11,21,30,44]   bs = [03,11,22,33,44]   bt = [03,11,23,30,44]   bu = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [04,12,24,32,43]   d = [01,10,24,30,44]   e = [01,10,20,31,44]   f = [01,10,21,30,44]   g = [01,10,23,30,44]   h = [01,10,20,33,44]   i = [01,10,22,30,44]   j = [01,10,22,33,44]   k = [04,14,21,34,40]   l = [00,10,21,30,44]   m = [00,11,20,31,44]   n = [03,10,21,30,44]   o = [00,13,22,33,44]   p = [03,10,22,30,44]   q = [04,12,22,34,43]   r = [00,11,24,30,44]   s = [00,13,21,30,44]   t = [00,11,23,30,44]   u = [00,13,22,30,44]   v = [03,10,22,33,44]   w = [00,11,21,30,44]   x = [00,10,22,33,44]   y = [00,11,20,33,44]   z = [00,11,22,30,44]   aa = [00,13,20,31,44]   ab = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [00,10,24,31,44]   d = [00,11,24,31,44]   e = [00,13,24,30,44]   f = [03,10,24,33,44]   g = [04,14,20,34,43]   h = [04,14,23,34,40]   i = [00,10,24,33,44]   j = [00,13,24,33,44]   k = [01,10,24,30,44]   l = [03,10,24,30,44]   m = [03,13,24,30,44]   n = [01,10,24,33,44]   o = [01,13,24,30,44]   p = [00,10,23,30,44]   q = [00,13,23,30,44]   r = [03,10,20,33,44]   s = [03,13,20,33,44]   t = [00,10,20,33,44]   u = [03,13,23,30,44]   v = [00,13,20,33,44]   w = [01,10,21,30,44]   x = [03,10,23,30,44]   y = [01,10,21,33,44]   z = [01,10,22,30,44]   aa = [01,13,21,30,44]   ab = [01,10,22,33,44]   ac = [01,13,22,30,44]   ad = [03,11,20,31,44]   ae = [00,11,22,31,44]   af = [00,11,23,31,44]   ag = [00,11,20,31,44]   ah = [00,13,24,31,44]   ai = [03,10,24,31,44]   aj = [01,13,20,33,44]   ak = [00,10,22,31,44]   al = [01,10,23,30,44]   am = [03,13,20,31,44]   an = [03,13,21,30,44]   ao = [01,10,20,33,44]   ap = [01,13,23,30,44]   aq = [03,13,22,30,44]   ar = [00,13,22,31,44]   as = [03,10,22,31,44]   at = [04,14,21,34,40]   au = [00,11,24,33,44]   av = [00,10,21,30,44]   aw = [00,13,21,33,44]   ax = [03,10,21,30,44]   ay = [00,13,22,33,44]   az = [03,10,22,30,44]   ba = [00,11,24,30,44]   bb = [03,11,24,30,44]   bc = [00,10,23,31,44]   bd = [00,13,21,30,44]   be = [03,10,21,33,44]   bf = [00,10,21,33,44]   bg = [00,11,23,30,44]   bh = [00,13,22,30,44]   bi = [03,10,22,33,44]   bj = [03,11,20,33,44]   bk = [00,11,21,30,44]   bl = [00,10,22,33,44]   bm = [00,11,20,33,44]   bn = [00,11,21,33,44]   bo = [00,11,22,30,44]   bp = [00,13,20,31,44]   bq = [00,13,23,31,44]   br = [03,10,20,31,44]   bs = [03,10,23,31,44]   bt = [03,11,21,30,44]   bu = [03,11,23,30,44]   bv = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [00,10,24,31,44]   d = [03,11,20,31,44]   e = [00,13,24,30,44]   f = [03,10,24,33,44]   g = [04,14,20,34,43]   h = [04,14,23,34,40]   i = [00,10,24,33,44]   j = [00,13,24,33,44]   k = [01,10,24,30,44]   l = [03,10,24,30,44]   m = [03,13,24,30,44]   n = [01,10,24,33,44]   o = [01,13,24,30,44]   p = [00,10,23,30,44]   q = [00,13,23,30,44]   r = [03,10,20,33,44]   s = [03,13,20,33,44]   t = [00,10,20,33,44]   u = [01,13,22,33,44]   v = [03,13,23,30,44]   w = [00,13,20,33,44]   x = [01,10,21,30,44]   y = [03,10,23,30,44]   z = [01,10,21,33,44]   aa = [01,10,22,30,44]   ab = [01,13,21,30,44]   ac = [03,13,22,31,44]   ad = [01,10,22,33,44]   ae = [01,13,22,30,44]   af = [04,12,21,34,43]   ag = [03,11,22,33,44]   ah = [00,11,23,31,44]   ai = [00,11,20,31,44]   aj = [00,13,24,31,44]   ak = [03,10,24,31,44]   al = [01,13,20,33,44]   am = [00,10,22,31,44]   an = [01,10,23,30,44]   ao = [03,13,20,31,44]   ap = [03,13,21,30,44]   aq = [01,10,20,33,44]   ar = [01,13,23,30,44]   as = [03,13,22,30,44]   at = [00,13,22,31,44]   au = [03,10,22,31,44]   av = [04,14,21,34,40]   aw = [00,11,24,33,44]   ax = [00,10,21,30,44]   ay = [00,13,21,33,44]   az = [03,10,21,30,44]   ba = [00,13,22,33,44]   bb = [03,10,22,30,44]   bc = [00,11,24,30,44]   bd = [03,11,24,30,44]   be = [00,10,23,31,44]   bf = [00,13,21,30,44]   bg = [03,10,21,33,44]   bh = [00,10,21,33,44]   bi = [00,11,23,30,44]   bj = [00,13,22,30,44]   bk = [03,10,22,33,44]   bl = [03,11,20,33,44]   bm = [00,11,21,30,44]   bn = [00,10,22,33,44]   bo = [00,11,20,33,44]   bp = [00,11,21,33,44]   bq = [00,11,22,30,44]   br = [00,13,20,31,44]   bs = [00,13,23,31,44]   bt = [03,10,20,31,44]   bu = [03,10,23,31,44]   bv = [03,11,21,30,44]   bw = [03,11,23,30,44]   bx = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,12,20,34,43]   c = [00,10,21,32,44]   d = [01,13,20,33,44]   e = [03,11,20,31,44]   f = [01,13,22,33,44]   g = [01,10,20,31,44]   h = [01,10,20,32,44]   i = [01,10,21,30,44]   j = [01,10,23,30,44]   k = [01,10,23,31,44]   l = [01,13,20,31,44]   m = [01,13,23,32,44]   n = [03,10,23,32,44]   o = [01,10,20,33,44]   p = [01,10,21,33,44]   q = [01,10,22,30,44]   r = [01,13,21,30,44]   s = [01,13,23,30,44]   t = [03,11,23,32,44]   u = [03,12,23,31,44]   v = [01,10,22,33,44]   w = [01,10,23,32,44]   x = [01,13,20,32,44]   y = [01,13,22,30,44]   z = [03,10,21,32,44]   aa = [03,11,20,32,44]   ab = [03,10,21,30,44]   ac = [03,12,23,30,44]   ad = [03,12,21,33,44]   ae = [03,12,21,30,44]   af = [04,12,21,34,43]   ag = [03,10,21,33,44]   ah = [03,11,20,33,44]   ai = [03,10,23,31,44]   aj = [03,11,21,30,44]   ak = [03,11,22,33,44]   al = [03,11,23,30,44]   am = [03,11,22,30,44]   an = [00,13,20,32,44]   ao = [00,10,22,31,44]   ap = [00,11,20,32,44]   aq = [00,10,23,32,44]   ar = [00,13,23,32,44]   as = [03,10,20,32,44]   at = [00,11,23,32,44]   au = [00,13,21,32,44]   av = [00,13,22,31,44]   aw = [03,10,22,31,44]   ax = [04,14,21,34,40]   ay = [00,10,21,30,44]   az = [00,12,20,31,44]   ba = [00,12,23,30,44]   bb = [03,12,20,33,44]   bc = [00,11,23,31,44]   bd = [00,12,20,33,44]   be = [00,13,21,33,44]   bf = [00,11,20,31,44]   bg = [00,12,21,30,44]   bh = [00,12,22,33,44]   bi = [00,13,22,33,44]   bj = [03,10,22,30,44]   bk = [03,12,22,30,44]   bl = [00,12,21,33,44]   bm = [00,12,23,31,44]   bn = [03,12,20,31,44]   bo = [00,10,23,31,44]   bp = [00,13,21,30,44]   bq = [00,10,21,33,44]   br = [00,11,23,30,44]   bs = [00,13,22,30,44]   bt = [03,10,22,33,44]   bu = [00,11,21,30,44]   bv = [00,10,22,33,44]   bw = [00,11,20,33,44]   bx = [00,11,21,33,44]   by = [00,11,22,30,44]   bz = [00,13,20,31,44]   ca = [00,13,23,31,44]   cb = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [03,12,24,30,44]   c = [04,10,24,30,43]   d = [04,10,24,32,43]   e = [04,12,24,32,43]   f = [04,12,24,30,43]   g = [04,12,24,33,40]   h = [04,13,24,33,40]   i = [04,11,24,33,40]   j = [04,14,24,33,40]   k = [03,10,24,30,44]   l = [00,10,20,33,44]   m = [00,13,20,33,44]   n = [03,10,23,30,44]   o = [00,12,20,31,44]   p = [00,12,20,33,44]   q = [00,11,20,31,44]   r = [03,10,21,30,44]   s = [03,12,23,30,44]   t = [00,10,22,33,44]   u = [00,11,20,33,44]   v = [00,12,22,33,44]   w = [00,13,20,31,44]   x = [00,13,22,33,44]   y = [03,10,22,30,44]   z = [03,12,22,30,44]   aa = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [03,12,24,30,44]   c = [04,12,24,30,43]   d = [04,10,24,32,43]   e = [04,12,24,32,43]   f = [03,10,20,31,44]   g = [03,12,20,31,44]   h = [04,12,24,33,40]   i = [04,11,24,33,40]   j = [00,12,20,31,44]   k = [00,12,20,33,44]   l = [00,11,20,31,44]   m = [03,10,21,30,44]   n = [03,12,23,30,44]   o = [00,10,22,33,44]   p = [00,11,20,33,44]   q = [00,12,22,33,44]   r = [00,13,20,31,44]   s = [00,13,22,33,44]   t = [03,10,22,30,44]   u = [03,12,22,30,44]   v = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [03,12,24,30,44]   c = [04,12,24,30,43]   d = [04,10,24,32,43]   e = [00,12,24,33,44]   f = [03,10,20,31,44]   g = [03,12,20,31,44]   h = [00,11,24,33,44]   i = [00,10,23,31,44]   j = [00,10,21,33,44]   k = [00,11,23,31,44]   l = [00,13,21,33,44]   m = [00,11,21,33,44]   n = [00,13,23,31,44]   o = [00,12,21,33,44]   p = [00,12,23,31,44]   q = [04,12,24,33,40]   r = [04,11,24,33,40]   s = [00,12,20,31,44]   t = [00,12,20,33,44]   u = [00,11,20,31,44]   v = [03,10,21,30,44]   w = [03,12,23,30,44]   x = [00,10,22,33,44]   y = [00,11,20,33,44]   z = [00,12,22,33,44]   aa = [00,13,20,31,44]   ab = [00,13,22,33,44]   ac = [03,10,22,30,44]   ad = [03,12,22,30,44]   ae = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [03,12,24,30,44]   c = [00,12,24,33,44]   d = [04,14,24,33,40]   e = [03,11,24,30,44]   f = [00,12,23,33,44]   g = [00,13,23,33,44]   h = [03,10,20,30,44]   i = [00,10,23,33,44]   j = [03,12,20,30,44]   k = [00,11,23,33,44]   l = [03,10,23,31,44]   m = [03,11,20,30,44]   n = [03,11,21,30,44]   o = [03,11,23,30,44]   p = [03,11,22,30,44]   q = [03,10,20,31,44]   r = [00,10,24,33,44]   s = [00,13,24,33,44]   t = [03,10,24,30,44]   u = [00,11,24,33,44]   v = [00,10,23,31,44]   w = [00,10,20,33,44]   x = [00,10,21,33,44]   y = [00,13,21,33,44]   z = [00,13,20,33,44]   aa = [03,10,23,30,44]   ab = [00,11,21,33,44]   ac = [00,13,23,31,44]   ad = [00,12,21,33,44]   ae = [00,12,20,33,44]   af = [03,10,21,30,44]   ag = [03,12,23,30,44]   ah = [00,10,22,33,44]   ai = [00,11,20,33,44]   aj = [00,12,22,33,44]   ak = [00,13,20,31,44]   al = [00,13,22,33,44]   am = [03,10,22,30,44]   an = [03,12,22,30,44]   ao = [03,12,21,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [04,13,24,34,41]   d = [01,12,22,30,44]   e = [01,12,22,31,44]   f = [01,12,23,33,44]   g = [01,13,22,32,44]   h = [01,12,21,31,44]   i = [01,12,22,33,44]   j = [01,10,20,32,44]   k = [01,10,21,32,44]   l = [01,12,21,30,44]   m = [01,13,23,32,44]   n = [02,12,21,30,44]   o = [02,12,21,31,44]   p = [02,13,21,31,44]   q = [03,12,21,31,44]   r = [01,10,22,32,44]   s = [01,12,20,30,44]   t = [01,12,20,31,44]   u = [01,12,21,33,44]   v = [01,12,23,31,44]   w = [01,13,21,32,44]   x = [02,12,21,33,44]   y = [03,13,21,32,44]   z = [01,10,23,32,44]   aa = [01,12,20,33,44]   ab = [01,12,23,30,44]   ac = [01,13,20,32,44]   ad = [00,10,21,32,44]   ae = [00,12,20,31,44]   af = [02,10,22,31,44]   ag = [02,12,22,31,44]   ah = [03,12,22,31,44]   ai = [00,11,20,32,44]   aj = [00,12,22,31,44]   ak = [02,11,22,30,44]   al = [02,11,22,32,44]   am = [02,11,23,33,44]   an = [03,11,22,32,44]   ao = [02,10,20,31,44]   ap = [02,12,20,31,44]   aq = [02,13,23,31,44]   ar = [00,11,22,32,44]   as = [00,12,21,30,44]   at = [00,12,21,31,44]   au = [02,10,21,31,44]   av = [02,10,21,32,44]   aw = [02,11,20,30,44]   ax = [02,11,20,32,44]   ay = [02,11,22,33,44]   az = [02,11,23,32,44]   ba = [02,12,23,31,44]   bb = [02,13,21,32,44]   bc = [02,13,22,31,44]   bd = [03,11,23,32,44]   be = [03,12,21,33,44]   bf = [03,12,23,31,44]   bg = [00,11,23,32,44]   bh = [00,12,21,33,44]   bi = [00,12,23,31,44]   bj = [00,13,21,32,44]   bk = [02,10,21,33,44]   bl = [02,10,23,31,44]   bm = [02,11,20,33,44]   bn = [02,11,23,30,44]   bo = [02,13,20,31,44]   bp = [02,13,21,30,44]   bq = [03,10,21,32,44]   br = [03,11,20,32,44]   bs = [03,12,20,31,44]   bt = [03,12,21,30,44]   bu = [01,10,21,31,44]   bv = [01,13,21,31,44]   bw = [03,13,23,31,44]   bx = [01,10,20,31,44]   by = [01,10,23,31,44]   bz = [01,13,20,31,44]   ca = [01,13,23,31,44]   cb = [03,13,20,31,44]   cc = [03,13,21,30,44]   cd = [03,13,21,31,44]   ce = [01,10,20,33,44]   cf = [01,10,21,33,44]   cg = [01,10,22,31,44]   ch = [01,10,23,33,44]   ci = [01,13,20,30,44]   cj = [01,13,21,30,44]   ck = [01,13,22,31,44]   cl = [01,13,23,30,44]   cm = [03,13,22,31,44]   cn = [01,10,22,33,44]   co = [01,13,22,30,44]   cp = [00,10,21,31,44]   cq = [00,10,23,31,44]   cr = [00,13,21,30,44]   cs = [03,10,21,33,44]   ct = [00,10,21,33,44]   cu = [00,10,22,31,44]   cv = [00,11,20,30,44]   cw = [00,11,23,30,44]   cx = [03,11,20,33,44]   cy = [03,11,23,33,44]   cz = [00,11,20,33,44]   da = [00,11,22,30,44]   db = [00,11,23,33,44]   dc = [00,13,20,31,44]   dd = [00,13,21,31,44]   de = [00,13,23,31,44]   df = [03,10,20,31,44]   dg = [03,10,21,31,44]   dh = [03,10,23,31,44]   di = [03,11,20,30,44]   dj = [03,11,22,33,44]   dk = [03,11,23,30,44]   dl = [00,13,22,31,44]   dm = [03,10,22,31,44]   dn = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [04,13,24,34,41]   d = [01,12,22,30,44]   e = [02,11,21,30,44]   f = [03,11,21,32,44]   g = [00,11,21,32,44]   h = [02,11,21,33,44]   i = [00,11,21,30,44]   j = [03,11,21,33,44]   k = [00,11,21,33,44]   l = [03,11,21,30,44]   m = [01,12,23,33,44]   n = [01,13,22,32,44]   o = [01,12,22,33,44]   p = [01,10,20,32,44]   q = [01,10,21,32,44]   r = [01,12,21,30,44]   s = [01,13,23,32,44]   t = [02,12,21,30,44]   u = [02,13,21,31,44]   v = [03,12,21,31,44]   w = [01,10,22,32,44]   x = [01,12,20,30,44]   y = [01,12,20,31,44]   z = [01,12,21,33,44]   aa = [01,12,23,31,44]   ab = [01,13,21,32,44]   ac = [02,12,21,33,44]   ad = [03,13,21,32,44]   ae = [01,10,23,32,44]   af = [01,12,20,33,44]   ag = [01,12,23,30,44]   ah = [01,13,20,32,44]   ai = [00,10,21,32,44]   aj = [00,12,20,31,44]   ak = [02,10,22,31,44]   al = [03,12,22,31,44]   am = [00,11,20,32,44]   an = [00,12,22,31,44]   ao = [02,11,22,30,44]   ap = [02,11,23,33,44]   aq = [03,11,22,32,44]   ar = [02,10,20,31,44]   as = [02,12,20,31,44]   at = [02,13,23,31,44]   au = [00,11,22,32,44]   av = [00,12,21,30,44]   aw = [00,12,21,31,44]   ax = [02,10,21,31,44]   ay = [02,10,21,32,44]   az = [02,11,20,30,44]   ba = [02,11,20,32,44]   bb = [02,11,22,33,44]   bc = [02,11,23,32,44]   bd = [02,12,23,31,44]   be = [02,13,21,32,44]   bf = [02,13,22,31,44]   bg = [03,11,23,32,44]   bh = [03,12,21,33,44]   bi = [03,12,23,31,44]   bj = [00,11,23,32,44]   bk = [00,12,21,33,44]   bl = [00,12,23,31,44]   bm = [00,13,21,32,44]   bn = [02,10,21,33,44]   bo = [02,10,23,31,44]   bp = [02,11,20,33,44]   bq = [02,11,23,30,44]   br = [02,13,20,31,44]   bs = [02,13,21,30,44]   bt = [03,10,21,32,44]   bu = [03,11,20,32,44]   bv = [03,12,20,31,44]   bw = [03,12,21,30,44]   bx = [01,10,21,31,44]   by = [01,13,21,31,44]   bz = [03,13,23,31,44]   ca = [01,10,20,31,44]   cb = [01,10,23,31,44]   cc = [01,13,20,31,44]   cd = [01,13,23,31,44]   ce = [03,13,20,31,44]   cf = [03,13,21,30,44]   cg = [03,13,21,31,44]   ch = [01,10,20,33,44]   ci = [01,10,21,33,44]   cj = [01,10,22,31,44]   ck = [01,10,23,33,44]   cl = [01,13,20,30,44]   cm = [01,13,21,30,44]   cn = [01,13,22,31,44]   co = [01,13,23,30,44]   cp = [03,13,22,31,44]   cq = [01,10,22,33,44]   cr = [01,13,22,30,44]   cs = [00,10,21,31,44]   ct = [00,10,23,31,44]   cu = [00,13,21,30,44]   cv = [03,10,21,33,44]   cw = [00,10,21,33,44]   cx = [00,10,22,31,44]   cy = [00,11,20,30,44]   cz = [00,11,23,30,44]   da = [03,11,20,33,44]   db = [03,11,23,33,44]   dc = [00,11,20,33,44]   dd = [00,11,22,30,44]   de = [00,11,23,33,44]   df = [00,13,20,31,44]   dg = [00,13,21,31,44]   dh = [00,13,23,31,44]   di = [03,10,20,31,44]   dj = [03,10,21,31,44]   dk = [03,10,23,31,44]   dl = [03,11,20,30,44]   dm = [03,11,22,33,44]   dn = [03,11,23,30,44]   do = [00,13,22,31,44]   dp = [03,10,22,31,44]   dq = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [04,13,23,34,41]   d = [00,10,20,32,44]   e = [00,12,20,30,44]   f = [00,12,23,30,44]   g = [00,13,20,32,44]   h = [02,10,23,33,44]   i = [03,10,22,32,44]   j = [03,12,20,33,44]   k = [00,12,20,33,44]   l = [00,12,23,33,44]   m = [00,13,22,30,44]   n = [00,13,22,32,44]   o = [03,10,22,33,44]   p = [00,10,22,32,44]   q = [00,12,22,30,44]   r = [01,10,20,32,44]   s = [01,13,23,32,44]   t = [02,10,20,32,44]   u = [02,10,23,32,44]   v = [02,13,20,30,44]   w = [02,13,20,32,44]   x = [03,10,23,32,44]   y = [03,12,20,30,44]   z = [03,12,23,30,44]   aa = [00,10,22,33,44]   ab = [00,10,23,32,44]   ac = [00,12,22,33,44]   ad = [00,13,23,32,44]   ae = [02,10,20,33,44]   af = [02,13,23,30,44]   ag = [03,10,20,32,44]   ah = [03,12,22,30,44]   ai = [03,13,20,32,44]   aj = [03,13,21,32,44]   ak = [03,13,22,30,44]   al = [01,10,23,32,44]   am = [01,13,20,32,44]   an = [00,10,21,32,44]   ao = [02,10,20,31,44]   ap = [02,13,23,31,44]   aq = [00,12,21,30,44]   ar = [03,12,21,33,44]   as = [00,12,21,33,44]   at = [00,13,21,32,44]   au = [02,10,23,31,44]   av = [02,13,20,31,44]   aw = [03,10,21,32,44]   ax = [03,12,21,30,44]   ay = [03,13,23,31,44]   az = [01,10,20,31,44]   ba = [01,10,23,31,44]   bb = [01,13,20,31,44]   bc = [01,13,23,31,44]   bd = [03,13,20,31,44]   be = [03,13,21,30,44]   bf = [03,13,21,31,44]   bg = [01,10,20,33,44]   bh = [01,10,23,33,44]   bi = [01,13,20,30,44]   bj = [01,13,23,30,44]   bk = [03,13,22,31,44]   bl = [04,11,21,34,43]   bm = [00,10,21,31,44]   bn = [00,10,23,31,44]   bo = [00,13,21,30,44]   bp = [03,10,21,33,44]   bq = [00,10,21,33,44]   br = [00,10,22,31,44]   bs = [00,11,20,30,44]   bt = [00,11,23,30,44]   bu = [03,11,20,33,44]   bv = [03,11,23,33,44]   bw = [00,11,21,30,44]   bx = [03,11,21,33,44]   by = [00,11,20,33,44]   bz = [00,11,21,33,44]   ca = [00,11,22,30,44]   cb = [00,11,23,33,44]   cc = [00,13,20,31,44]   cd = [00,13,21,31,44]   ce = [00,13,23,31,44]   cf = [03,10,20,31,44]   cg = [03,10,21,31,44]   ch = [03,10,23,31,44]   ci = [03,11,20,30,44]   cj = [03,11,21,30,44]   ck = [03,11,22,33,44]   cl = [03,11,23,30,44]   cm = [00,13,22,31,44]   cn = [03,10,22,31,44]   co = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [04,13,23,34,41]   d = [00,12,23,30,44]   e = [00,13,20,32,44]   f = [02,10,23,33,44]   g = [02,13,22,30,44]   h = [03,10,22,32,44]   i = [03,12,20,33,44]   j = [00,12,20,33,44]   k = [00,12,23,33,44]   l = [00,13,22,30,44]   m = [00,13,22,32,44]   n = [02,10,22,33,44]   o = [03,10,22,33,44]   p = [01,10,20,32,44]   q = [01,13,23,32,44]   r = [02,10,23,32,44]   s = [02,13,20,30,44]   t = [02,13,20,32,44]   u = [03,10,23,32,44]   v = [03,12,20,30,44]   w = [03,12,23,30,44]   x = [00,10,22,33,44]   y = [00,10,23,32,44]   z = [00,12,22,33,44]   aa = [00,13,23,32,44]   ab = [02,10,20,33,44]   ac = [02,13,23,30,44]   ad = [03,10,20,32,44]   ae = [03,12,22,30,44]   af = [03,13,20,32,44]   ag = [03,13,21,32,44]   ah = [03,13,22,30,44]   ai = [01,10,23,32,44]   aj = [01,13,20,32,44]   ak = [00,10,21,32,44]   al = [02,10,20,31,44]   am = [02,13,23,31,44]   an = [00,12,21,30,44]   ao = [03,12,21,33,44]   ap = [00,12,21,33,44]   aq = [00,13,21,32,44]   ar = [02,10,21,33,44]   as = [02,10,23,31,44]   at = [02,13,20,31,44]   au = [02,13,21,30,44]   av = [03,10,21,32,44]   aw = [03,12,21,30,44]   ax = [03,13,23,31,44]   ay = [01,10,20,31,44]   az = [01,10,23,31,44]   ba = [01,13,20,31,44]   bb = [01,13,23,31,44]   bc = [03,13,20,31,44]   bd = [03,13,21,30,44]   be = [03,13,21,31,44]   bf = [01,10,20,33,44]   bg = [01,10,21,33,44]   bh = [01,10,23,33,44]   bi = [01,13,20,30,44]   bj = [01,13,21,30,44]   bk = [01,13,23,30,44]   bl = [03,13,22,31,44]   bm = [01,10,22,33,44]   bn = [01,13,22,30,44]   bo = [04,11,21,34,43]   bp = [00,10,21,31,44]   bq = [00,10,23,31,44]   br = [00,13,21,30,44]   bs = [03,10,21,33,44]   bt = [00,10,21,33,44]   bu = [00,10,22,31,44]   bv = [00,11,20,30,44]   bw = [00,11,23,30,44]   bx = [03,11,20,33,44]   by = [03,11,23,33,44]   bz = [00,11,21,30,44]   ca = [03,11,21,33,44]   cb = [00,11,20,33,44]   cc = [00,11,21,33,44]   cd = [00,11,22,30,44]   ce = [00,11,23,33,44]   cf = [00,13,20,31,44]   cg = [00,13,21,31,44]   ch = [00,13,23,31,44]   ci = [03,10,20,31,44]   cj = [03,10,21,31,44]   ck = [03,10,23,31,44]   cl = [03,11,20,30,44]   cm = [03,11,21,30,44]   cn = [03,11,22,33,44]   co = [03,11,23,30,44]   cp = [00,13,22,31,44]   cq = [03,10,22,31,44]   cr = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [04,13,23,34,41]   d = [00,12,23,30,44]   e = [03,12,23,33,44]   f = [02,13,22,30,44]   g = [02,10,22,33,44]   h = [02,10,21,33,44]   i = [02,13,21,30,44]   j = [01,10,21,33,44]   k = [01,13,21,30,44]   l = [01,10,22,33,44]   m = [01,13,22,30,44]   n = [03,13,23,32,44]   o = [02,13,23,32,44]   p = [03,12,22,33,44]   q = [00,13,20,32,44]   r = [02,10,23,33,44]   s = [03,12,20,33,44]   t = [00,12,20,33,44]   u = [00,12,23,33,44]   v = [00,13,22,30,44]   w = [03,10,22,33,44]   x = [01,10,20,32,44]   y = [01,13,23,32,44]   z = [02,10,23,32,44]   aa = [02,13,20,30,44]   ab = [02,13,20,32,44]   ac = [03,10,23,32,44]   ad = [03,12,20,30,44]   ae = [03,12,23,30,44]   af = [00,10,22,33,44]   ag = [00,10,23,32,44]   ah = [00,12,22,33,44]   ai = [00,13,23,32,44]   aj = [02,10,20,33,44]   ak = [02,13,23,30,44]   al = [03,10,20,32,44]   am = [03,12,22,30,44]   an = [03,13,20,32,44]   ao = [03,13,22,30,44]   ap = [01,10,23,32,44]   aq = [01,13,20,32,44]   ar = [02,10,20,31,44]   as = [02,13,23,31,44]   at = [00,12,21,30,44]   au = [03,12,21,33,44]   av = [00,12,21,33,44]   aw = [02,10,23,31,44]   ax = [02,13,20,31,44]   ay = [03,12,21,30,44]   az = [03,13,23,31,44]   ba = [01,10,20,31,44]   bb = [01,10,23,31,44]   bc = [01,13,20,31,44]   bd = [01,13,23,31,44]   be = [03,13,20,31,44]   bf = [03,13,21,30,44]   bg = [01,10,20,33,44]   bh = [01,10,23,33,44]   bi = [01,13,20,30,44]   bj = [01,13,23,30,44]   bk = [04,11,21,34,43]   bl = [00,10,23,31,44]   bm = [00,13,21,30,44]   bn = [03,10,21,33,44]   bo = [00,10,21,33,44]   bp = [00,11,20,30,44]   bq = [00,11,23,30,44]   br = [03,11,20,33,44]   bs = [03,11,23,33,44]   bt = [00,11,21,30,44]   bu = [03,11,21,33,44]   bv = [00,11,20,33,44]   bw = [00,11,21,33,44]   bx = [00,11,22,30,44]   by = [00,11,23,33,44]   bz = [00,13,20,31,44]   ca = [00,13,23,31,44]   cb = [03,10,20,31,44]   cc = [03,10,23,31,44]   cd = [03,11,20,30,44]   ce = [03,11,21,30,44]   cf = [03,11,22,33,44]   cg = [03,11,23,30,44]   ch = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,10,20,32,44]   d = [00,12,20,30,44]   e = [00,12,23,30,44]   f = [00,13,20,30,44]   g = [00,13,20,32,44]   h = [00,13,23,30,44]   i = [01,12,22,30,44]   j = [01,12,23,33,44]   k = [01,13,22,32,44]   l = [02,10,22,32,44]   m = [02,10,23,33,44]   n = [02,11,21,30,44]   o = [02,12,22,30,44]   p = [02,12,23,33,44]   q = [02,13,22,30,44]   r = [02,13,22,32,44]   s = [03,10,20,33,44]   t = [03,10,22,32,44]   u = [03,10,23,33,44]   v = [03,11,21,32,44]   w = [03,12,20,33,44]   x = [03,12,23,33,44]   y = [03,13,22,32,44]   z = [00,10,20,33,44]   aa = [00,11,21,32,44]   ab = [00,12,20,33,44]   ac = [00,12,23,33,44]   ad = [00,13,22,30,44]   ae = [00,13,22,32,44]   af = [01,12,22,33,44]   ag = [02,10,22,33,44]   ah = [02,11,21,33,44]   ai = [02,12,22,33,44]   aj = [03,10,22,33,44]   ak = [03,13,23,30,44]   al = [03,13,23,31,44]   am = [03,13,23,32,44]   an = [00,10,22,32,44]   ao = [00,10,23,33,44]   ap = [00,12,22,30,44]   aq = [01,10,20,32,44]   ar = [01,13,23,32,44]   as = [02,10,20,32,44]   at = [02,10,23,32,44]   au = [02,12,20,30,44]   av = [02,12,21,30,44]   aw = [02,13,20,30,44]   ax = [02,13,20,32,44]   ay = [02,13,23,32,44]   az = [03,10,23,32,44]   ba = [03,12,20,30,44]   bb = [03,12,22,33,44]   bc = [03,12,23,30,44]   bd = [03,13,20,30,44]   be = [03,13,20,31,44]   bf = [03,13,21,30,44]   bg = [00,10,22,33,44]   bh = [00,10,23,32,44]   bi = [00,12,22,33,44]   bj = [00,13,23,32,44]   bk = [01,10,20,33,44]   bl = [01,10,22,32,44]   bm = [01,10,23,33,44]   bn = [01,12,20,30,44]   bo = [01,13,20,30,44]   bp = [01,13,23,30,44]   bq = [02,10,20,33,44]   br = [02,12,20,33,44]   bs = [02,12,21,33,44]   bt = [02,12,23,30,44]   bu = [02,13,23,30,44]   bv = [03,10,20,32,44]   bw = [03,12,22,30,44]   bx = [03,13,20,32,44]   by = [03,13,21,32,44]   bz = [03,13,22,30,44]   ca = [03,13,22,31,44]   cb = [01,10,22,33,44]   cc = [01,10,23,32,44]   cd = [01,12,20,33,44]   ce = [01,12,23,30,44]   cf = [01,13,20,32,44]   cg = [01,13,22,30,44]   ch = [00,10,21,32,44]   ci = [00,12,20,31,44]   cj = [02,10,22,31,44]   ck = [03,12,22,31,44]   cl = [00,11,20,32,44]   cm = [00,12,22,31,44]   cn = [02,11,22,30,44]   co = [02,11,23,33,44]   cp = [03,11,22,32,44]   cq = [02,10,20,31,44]   cr = [02,12,20,31,44]   cs = [02,13,23,31,44]   ct = [00,11,22,32,44]   cu = [00,12,21,30,44]   cv = [02,10,21,32,44]   cw = [02,11,20,30,44]   cx = [02,11,20,32,44]   cy = [02,11,22,33,44]   cz = [02,11,23,32,44]   da = [02,12,23,31,44]   db = [02,13,21,32,44]   dc = [02,13,22,31,44]   dd = [03,11,23,32,44]   de = [03,12,21,33,44]   df = [03,12,23,31,44]   dg = [00,11,23,32,44]   dh = [00,12,21,33,44]   di = [00,12,23,31,44]   dj = [00,13,21,32,44]   dk = [02,10,21,33,44]   dl = [02,10,23,31,44]   dm = [02,11,20,33,44]   dn = [02,11,23,30,44]   do = [02,13,20,31,44]   dp = [02,13,21,30,44]   dq = [03,10,21,32,44]   dr = [03,11,20,32,44]   ds = [03,12,20,31,44]   dt = [03,12,21,30,44]   du = [00,10,23,31,44]   dv = [00,13,21,30,44]   dw = [03,10,21,33,44]   dx = [00,10,21,33,44]   dy = [00,10,22,31,44]   dz = [00,11,20,30,44]   ea = [00,11,23,30,44]   eb = [03,11,20,33,44]   ec = [03,11,23,33,44]   ed = [00,11,21,30,44]   ee = [03,11,21,33,44]   ef = [00,11,20,33,44]   eg = [00,11,21,33,44]   eh = [00,11,22,30,44]   ei = [00,11,23,33,44]   ej = [00,13,20,31,44]   ek = [00,13,23,31,44]   el = [03,10,20,31,44]   em = [03,10,23,31,44]   en = [03,11,20,30,44]   eo = [03,11,21,30,44]   ep = [03,11,22,33,44]   eq = [03,11,23,30,44]   er = [00,13,22,31,44]   es = [03,10,22,31,44]   et = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,10,20,32,44]   d = [01,12,22,31,44]   e = [01,10,20,31,44]   f = [01,10,23,31,44]   g = [01,13,20,31,44]   h = [01,13,23,31,44]   i = [02,12,21,31,44]   j = [02,13,21,31,44]   k = [03,12,21,31,44]   l = [03,13,21,31,44]   m = [01,10,22,31,44]   n = [01,12,20,31,44]   o = [01,12,23,31,44]   p = [01,13,22,31,44]   q = [02,12,22,31,44]   r = [02,11,22,32,44]   s = [00,12,21,31,44]   t = [02,10,21,31,44]   u = [00,10,21,31,44]   v = [00,13,21,31,44]   w = [03,10,21,31,44]   x = [00,12,20,30,44]   y = [00,12,23,30,44]   z = [00,13,20,32,44]   aa = [01,12,22,30,44]   ab = [01,12,23,33,44]   ac = [01,13,22,32,44]   ad = [02,10,22,32,44]   ae = [02,10,23,33,44]   af = [02,12,22,30,44]   ag = [02,13,22,30,44]   ah = [03,10,22,32,44]   ai = [03,12,20,33,44]   aj = [00,12,20,33,44]   ak = [00,12,23,33,44]   al = [00,13,22,30,44]   am = [00,13,22,32,44]   an = [01,12,22,33,44]   ao = [02,10,22,33,44]   ap = [03,10,22,33,44]   aq = [03,13,23,31,44]   ar = [00,10,22,32,44]   as = [00,12,22,30,44]   at = [01,10,20,32,44]   au = [01,13,23,32,44]   av = [02,10,20,32,44]   aw = [02,10,23,32,44]   ax = [02,12,20,30,44]   ay = [02,12,21,30,44]   az = [02,13,20,30,44]   ba = [02,13,20,32,44]   bb = [03,10,23,32,44]   bc = [03,12,20,30,44]   bd = [03,12,23,30,44]   be = [03,13,20,31,44]   bf = [03,13,21,30,44]   bg = [00,10,22,33,44]   bh = [00,10,23,32,44]   bi = [00,12,22,33,44]   bj = [00,13,23,32,44]   bk = [01,10,20,33,44]   bl = [01,10,22,32,44]   bm = [01,10,23,33,44]   bn = [01,12,20,30,44]   bo = [01,13,20,30,44]   bp = [01,13,23,30,44]   bq = [02,10,20,33,44]   br = [02,12,20,33,44]   bs = [02,12,21,33,44]   bt = [02,12,23,30,44]   bu = [02,13,23,30,44]   bv = [03,10,20,32,44]   bw = [03,12,22,30,44]   bx = [03,13,20,32,44]   by = [03,13,21,32,44]   bz = [03,13,22,30,44]   ca = [03,13,22,31,44]   cb = [01,10,22,33,44]   cc = [01,10,23,32,44]   cd = [01,12,20,33,44]   ce = [01,12,23,30,44]   cf = [01,13,20,32,44]   cg = [01,13,22,30,44]   ch = [00,10,21,32,44]   ci = [00,12,20,31,44]   cj = [02,10,22,31,44]   ck = [03,12,22,31,44]   cl = [00,11,20,32,44]   cm = [00,12,22,31,44]   cn = [02,11,22,30,44]   co = [02,11,23,33,44]   cp = [03,11,22,32,44]   cq = [02,10,20,31,44]   cr = [02,12,20,31,44]   cs = [02,13,23,31,44]   ct = [00,11,22,32,44]   cu = [00,12,21,30,44]   cv = [02,10,21,32,44]   cw = [02,11,20,30,44]   cx = [02,11,20,32,44]   cy = [02,11,22,33,44]   cz = [02,11,23,32,44]   da = [02,12,23,31,44]   db = [02,13,21,32,44]   dc = [02,13,22,31,44]   dd = [03,11,23,32,44]   de = [03,12,21,33,44]   df = [03,12,23,31,44]   dg = [00,11,23,32,44]   dh = [00,12,21,33,44]   di = [00,12,23,31,44]   dj = [00,13,21,32,44]   dk = [02,10,21,33,44]   dl = [02,10,23,31,44]   dm = [02,11,20,33,44]   dn = [02,11,23,30,44]   do = [02,13,20,31,44]   dp = [02,13,21,30,44]   dq = [03,10,21,32,44]   dr = [03,11,20,32,44]   ds = [03,12,20,31,44]   dt = [03,12,21,30,44]   du = [00,10,23,31,44]   dv = [00,13,21,30,44]   dw = [03,10,21,33,44]   dx = [00,10,21,33,44]   dy = [00,10,22,31,44]   dz = [00,11,20,30,44]   ea = [00,11,23,30,44]   eb = [03,11,20,33,44]   ec = [03,11,23,33,44]   ed = [00,11,20,33,44]   ee = [00,11,22,30,44]   ef = [00,11,23,33,44]   eg = [00,13,20,31,44]   eh = [00,13,23,31,44]   ei = [03,10,20,31,44]   ej = [03,10,23,31,44]   ek = [03,11,20,30,44]   el = [03,11,22,33,44]   em = [03,11,23,30,44]   en = [00,13,22,31,44]   eo = [03,10,22,31,44]   ep = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,10,20,32,44]   d = [01,12,22,31,44]   e = [02,12,23,33,44]   f = [02,13,22,32,44]   g = [03,12,23,33,44]   h = [03,13,22,32,44]   i = [02,12,22,33,44]   j = [03,13,23,32,44]   k = [02,13,23,32,44]   l = [03,12,22,33,44]   m = [01,10,20,31,44]   n = [01,10,23,31,44]   o = [01,13,20,31,44]   p = [01,13,23,31,44]   q = [01,10,22,31,44]   r = [01,12,20,31,44]   s = [01,12,23,31,44]   t = [01,13,22,31,44]   u = [02,12,22,31,44]   v = [02,11,22,32,44]   w = [00,12,20,30,44]   x = [00,12,23,30,44]   y = [00,13,20,32,44]   z = [01,12,22,30,44]   aa = [01,12,23,33,44]   ab = [01,13,22,32,44]   ac = [02,10,22,32,44]   ad = [02,10,23,33,44]   ae = [02,12,22,30,44]   af = [02,13,22,30,44]   ag = [03,10,22,32,44]   ah = [03,12,20,33,44]   ai = [00,12,20,33,44]   aj = [00,12,23,33,44]   ak = [00,13,22,30,44]   al = [00,13,22,32,44]   am = [01,12,22,33,44]   an = [02,10,22,33,44]   ao = [03,10,22,33,44]   ap = [03,13,23,31,44]   aq = [00,10,22,32,44]   ar = [00,12,22,30,44]   as = [01,10,20,32,44]   at = [01,13,23,32,44]   au = [02,10,20,32,44]   av = [02,10,23,32,44]   aw = [02,12,20,30,44]   ax = [02,12,21,30,44]   ay = [02,13,20,30,44]   az = [02,13,20,32,44]   ba = [03,10,23,32,44]   bb = [03,12,20,30,44]   bc = [03,12,23,30,44]   bd = [03,13,20,31,44]   be = [03,13,21,30,44]   bf = [00,10,22,33,44]   bg = [00,10,23,32,44]   bh = [00,12,22,33,44]   bi = [00,13,23,32,44]   bj = [01,10,20,33,44]   bk = [01,10,22,32,44]   bl = [01,10,23,33,44]   bm = [01,12,20,30,44]   bn = [01,13,20,30,44]   bo = [01,13,23,30,44]   bp = [02,10,20,33,44]   bq = [02,12,20,33,44]   br = [02,12,21,33,44]   bs = [02,12,23,30,44]   bt = [02,13,23,30,44]   bu = [03,10,20,32,44]   bv = [03,12,22,30,44]   bw = [03,13,20,32,44]   bx = [03,13,21,32,44]   by = [03,13,22,30,44]   bz = [03,13,22,31,44]   ca = [01,10,22,33,44]   cb = [01,10,23,32,44]   cc = [01,12,20,33,44]   cd = [01,12,23,30,44]   ce = [01,13,20,32,44]   cf = [01,13,22,30,44]   cg = [00,10,21,32,44]   ch = [00,12,20,31,44]   ci = [02,10,22,31,44]   cj = [03,12,22,31,44]   ck = [00,11,20,32,44]   cl = [00,12,22,31,44]   cm = [02,11,22,30,44]   cn = [02,11,23,33,44]   co = [03,11,22,32,44]   cp = [02,10,20,31,44]   cq = [02,12,20,31,44]   cr = [02,13,23,31,44]   cs = [00,11,22,32,44]   ct = [00,12,21,30,44]   cu = [02,10,21,32,44]   cv = [02,11,20,30,44]   cw = [02,11,20,32,44]   cx = [02,11,22,33,44]   cy = [02,11,23,32,44]   cz = [02,12,23,31,44]   da = [02,13,21,32,44]   db = [02,13,22,31,44]   dc = [03,11,23,32,44]   dd = [03,12,21,33,44]   de = [03,12,23,31,44]   df = [00,11,23,32,44]   dg = [00,12,21,33,44]   dh = [00,12,23,31,44]   di = [00,13,21,32,44]   dj = [02,10,21,33,44]   dk = [02,10,23,31,44]   dl = [02,11,20,33,44]   dm = [02,11,23,30,44]   dn = [02,13,20,31,44]   do = [02,13,21,30,44]   dp = [03,10,21,32,44]   dq = [03,11,20,32,44]   dr = [03,12,20,31,44]   ds = [03,12,21,30,44]   dt = [00,10,23,31,44]   du = [00,13,21,30,44]   dv = [03,10,21,33,44]   dw = [00,10,21,33,44]   dx = [00,10,22,31,44]   dy = [00,11,20,30,44]   dz = [00,11,23,30,44]   ea = [03,11,20,33,44]   eb = [03,11,23,33,44]   ec = [00,11,20,33,44]   ed = [00,11,22,30,44]   ee = [00,11,23,33,44]   ef = [00,13,20,31,44]   eg = [00,13,23,31,44]   eh = [03,10,20,31,44]   ei = [03,10,23,31,44]   ej = [03,11,20,30,44]   ek = [03,11,22,33,44]   el = [03,11,23,30,44]   em = [00,13,22,31,44]   en = [03,10,22,31,44]   eo = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,10,20,32,44]   d = [03,13,21,31,44]   e = [04,11,21,34,43]   f = [00,13,20,30,44]   g = [00,13,23,30,44]   h = [03,10,20,33,44]   i = [03,10,23,33,44]   j = [00,10,20,33,44]   k = [03,13,23,30,44]   l = [00,10,23,33,44]   m = [03,13,20,30,44]   n = [00,11,21,30,44]   o = [03,11,21,33,44]   p = [00,11,21,33,44]   q = [03,11,21,30,44]   r = [00,10,21,31,44]   s = [00,13,21,31,44]   t = [03,10,21,31,44]   u = [00,12,20,30,44]   v = [00,12,23,30,44]   w = [00,13,20,32,44]   x = [02,10,23,33,44]   y = [03,10,22,32,44]   z = [03,12,20,33,44]   aa = [00,12,20,33,44]   ab = [00,12,23,33,44]   ac = [00,13,22,30,44]   ad = [00,13,22,32,44]   ae = [03,10,22,33,44]   af = [03,13,23,31,44]   ag = [00,10,22,32,44]   ah = [00,12,22,30,44]   ai = [02,13,20,30,44]   aj = [03,10,23,32,44]   ak = [03,12,20,30,44]   al = [03,12,23,30,44]   am = [03,13,20,31,44]   an = [03,13,21,30,44]   ao = [00,10,22,33,44]   ap = [00,10,23,32,44]   aq = [00,12,22,33,44]   ar = [00,13,23,32,44]   as = [01,10,20,33,44]   at = [01,10,23,33,44]   au = [01,13,20,30,44]   av = [01,13,23,30,44]   aw = [02,10,20,33,44]   ax = [02,13,23,30,44]   ay = [03,10,20,32,44]   az = [03,12,22,30,44]   ba = [03,13,20,32,44]   bb = [03,13,21,32,44]   bc = [03,13,22,30,44]   bd = [03,13,22,31,44]   be = [00,10,21,32,44]   bf = [00,12,21,30,44]   bg = [03,12,21,33,44]   bh = [00,12,21,33,44]   bi = [00,13,21,32,44]   bj = [03,10,21,32,44]   bk = [03,12,21,30,44]   bl = [00,10,23,31,44]   bm = [00,13,21,30,44]   bn = [03,10,21,33,44]   bo = [00,10,21,33,44]   bp = [00,10,22,31,44]   bq = [00,11,20,30,44]   br = [00,11,23,30,44]   bs = [03,11,20,33,44]   bt = [03,11,23,33,44]   bu = [00,11,20,33,44]   bv = [00,11,22,30,44]   bw = [00,11,23,33,44]   bx = [00,13,20,31,44]   by = [00,13,23,31,44]   bz = [03,10,20,31,44]   ca = [03,10,23,31,44]   cb = [03,11,20,30,44]   cc = [03,11,22,33,44]   cd = [03,11,23,30,44]   ce = [00,13,22,31,44]   cf = [03,10,22,31,44]   cg = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,10,20,32,44]   d = [02,12,22,31,44]   e = [02,12,23,33,44]   f = [02,13,22,32,44]   g = [03,12,23,33,44]   h = [03,13,22,32,44]   i = [02,12,22,33,44]   j = [03,13,23,32,44]   k = [02,13,23,32,44]   l = [03,12,22,33,44]   m = [02,11,22,32,44]   n = [00,12,20,30,44]   o = [00,12,23,30,44]   p = [00,13,20,30,44]   q = [00,13,20,32,44]   r = [00,13,23,30,44]   s = [01,12,22,30,44]   t = [01,12,23,33,44]   u = [01,13,22,32,44]   v = [02,10,22,32,44]   w = [02,10,23,33,44]   x = [02,12,22,30,44]   y = [02,13,22,30,44]   z = [03,10,20,33,44]   aa = [03,10,22,32,44]   ab = [03,10,23,33,44]   ac = [03,12,20,33,44]   ad = [00,10,20,33,44]   ae = [00,12,20,33,44]   af = [00,12,23,33,44]   ag = [00,13,22,30,44]   ah = [00,13,22,32,44]   ai = [01,12,22,33,44]   aj = [02,10,22,33,44]   ak = [03,10,22,33,44]   al = [03,13,23,30,44]   am = [03,13,23,31,44]   an = [00,10,22,32,44]   ao = [00,10,23,33,44]   ap = [00,12,22,30,44]   aq = [01,10,20,32,44]   ar = [01,13,23,32,44]   as = [02,10,20,32,44]   at = [02,10,23,32,44]   au = [02,12,20,30,44]   av = [02,12,21,30,44]   aw = [02,13,20,30,44]   ax = [02,13,20,32,44]   ay = [03,10,23,32,44]   az = [03,12,20,30,44]   ba = [03,12,23,30,44]   bb = [03,13,20,30,44]   bc = [03,13,20,31,44]   bd = [03,13,21,30,44]   be = [00,10,22,33,44]   bf = [00,10,23,32,44]   bg = [00,12,22,33,44]   bh = [00,13,23,32,44]   bi = [01,10,20,33,44]   bj = [01,10,22,32,44]   bk = [01,10,23,33,44]   bl = [01,12,20,30,44]   bm = [01,13,20,30,44]   bn = [01,13,23,30,44]   bo = [02,10,20,33,44]   bp = [02,12,20,33,44]   bq = [02,12,21,33,44]   br = [02,12,23,30,44]   bs = [02,13,23,30,44]   bt = [03,10,20,32,44]   bu = [03,12,22,30,44]   bv = [03,13,20,32,44]   bw = [03,13,21,32,44]   bx = [03,13,22,30,44]   by = [03,13,22,31,44]   bz = [01,10,22,33,44]   ca = [01,10,23,32,44]   cb = [01,12,20,33,44]   cc = [01,12,23,30,44]   cd = [01,13,20,32,44]   ce = [01,13,22,30,44]   cf = [00,10,21,32,44]   cg = [00,12,20,31,44]   ch = [02,10,22,31,44]   ci = [03,12,22,31,44]   cj = [00,11,20,32,44]   ck = [00,12,22,31,44]   cl = [02,11,22,30,44]   cm = [02,11,23,33,44]   cn = [03,11,22,32,44]   co = [02,10,20,31,44]   cp = [02,12,20,31,44]   cq = [02,13,23,31,44]   cr = [00,11,22,32,44]   cs = [00,12,21,30,44]   ct = [02,10,21,32,44]   cu = [02,11,20,30,44]   cv = [02,11,20,32,44]   cw = [02,11,22,33,44]   cx = [02,11,23,32,44]   cy = [02,12,23,31,44]   cz = [02,13,21,32,44]   da = [02,13,22,31,44]   db = [03,11,23,32,44]   dc = [03,12,21,33,44]   dd = [03,12,23,31,44]   de = [00,11,23,32,44]   df = [00,12,21,33,44]   dg = [00,12,23,31,44]   dh = [00,13,21,32,44]   di = [02,10,21,33,44]   dj = [02,10,23,31,44]   dk = [02,11,20,33,44]   dl = [02,11,23,30,44]   dm = [02,13,20,31,44]   dn = [02,13,21,30,44]   do = [03,10,21,32,44]   dp = [03,11,20,32,44]   dq = [03,12,20,31,44]   dr = [03,12,21,30,44]   ds = [00,10,23,31,44]   dt = [00,13,21,30,44]   du = [03,10,21,33,44]   dv = [00,10,21,33,44]   dw = [00,10,22,31,44]   dx = [00,11,20,30,44]   dy = [00,11,23,30,44]   dz = [03,11,20,33,44]   ea = [03,11,23,33,44]   eb = [00,11,20,33,44]   ec = [00,11,22,30,44]   ed = [00,11,23,33,44]   ee = [00,13,20,31,44]   ef = [00,13,23,31,44]   eg = [03,10,20,31,44]   eh = [03,10,23,31,44]   ei = [03,11,20,30,44]   ej = [03,11,22,33,44]   ek = [03,11,23,30,44]   el = [00,13,22,31,44]   em = [03,10,22,31,44]   en = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,12,23,30,44]   d = [01,12,22,31,44]   e = [02,12,23,33,44]   f = [01,10,21,32,44]   g = [01,12,21,30,44]   h = [01,10,21,33,44]   i = [01,12,21,33,44]   j = [01,13,21,30,44]   k = [01,13,21,32,44]   l = [02,13,22,32,44]   m = [03,12,23,33,44]   n = [03,13,22,32,44]   o = [02,12,22,33,44]   p = [03,13,23,32,44]   q = [02,13,23,32,44]   r = [03,12,22,33,44]   s = [01,10,20,31,44]   t = [01,10,23,31,44]   u = [01,13,20,31,44]   v = [01,13,23,31,44]   w = [01,10,22,31,44]   x = [01,12,20,31,44]   y = [01,12,23,31,44]   z = [01,13,22,31,44]   aa = [02,12,22,31,44]   ab = [02,11,22,32,44]   ac = [00,13,20,32,44]   ad = [01,12,22,30,44]   ae = [01,12,23,33,44]   af = [01,13,22,32,44]   ag = [02,10,23,33,44]   ah = [02,13,22,30,44]   ai = [03,10,22,32,44]   aj = [03,12,20,33,44]   ak = [00,12,20,33,44]   al = [00,12,23,33,44]   am = [00,13,22,30,44]   an = [00,13,22,32,44]   ao = [01,12,22,33,44]   ap = [02,10,22,33,44]   aq = [03,10,22,33,44]   ar = [03,13,23,31,44]   as = [01,10,20,32,44]   at = [01,13,23,32,44]   au = [02,10,23,32,44]   av = [02,12,21,30,44]   aw = [02,13,20,30,44]   ax = [02,13,20,32,44]   ay = [03,10,23,32,44]   az = [03,12,20,30,44]   ba = [03,12,23,30,44]   bb = [03,13,20,31,44]   bc = [03,13,21,30,44]   bd = [00,10,22,33,44]   be = [00,10,23,32,44]   bf = [00,12,22,33,44]   bg = [00,13,23,32,44]   bh = [01,10,20,33,44]   bi = [01,10,22,32,44]   bj = [01,10,23,33,44]   bk = [01,12,20,30,44]   bl = [01,13,20,30,44]   bm = [01,13,23,30,44]   bn = [02,10,20,33,44]   bo = [02,12,20,33,44]   bp = [02,12,21,33,44]   bq = [02,12,23,30,44]   br = [02,13,23,30,44]   bs = [03,10,20,32,44]   bt = [03,12,22,30,44]   bu = [03,13,20,32,44]   bv = [03,13,21,32,44]   bw = [03,13,22,30,44]   bx = [03,13,22,31,44]   by = [01,10,22,33,44]   bz = [01,10,23,32,44]   ca = [01,12,20,33,44]   cb = [01,12,23,30,44]   cc = [01,13,20,32,44]   cd = [01,13,22,30,44]   ce = [00,10,21,32,44]   cf = [00,12,20,31,44]   cg = [02,10,22,31,44]   ch = [03,12,22,31,44]   ci = [00,11,20,32,44]   cj = [00,12,22,31,44]   ck = [02,11,22,30,44]   cl = [02,11,23,33,44]   cm = [03,11,22,32,44]   cn = [02,10,20,31,44]   co = [02,12,20,31,44]   cp = [02,13,23,31,44]   cq = [00,11,22,32,44]   cr = [00,12,21,30,44]   cs = [02,10,21,32,44]   ct = [02,11,20,30,44]   cu = [02,11,20,32,44]   cv = [02,11,22,33,44]   cw = [02,11,23,32,44]   cx = [02,12,23,31,44]   cy = [02,13,21,32,44]   cz = [02,13,22,31,44]   da = [03,11,23,32,44]   db = [03,12,21,33,44]   dc = [03,12,23,31,44]   dd = [00,11,23,32,44]   de = [00,12,21,33,44]   df = [00,12,23,31,44]   dg = [00,13,21,32,44]   dh = [02,10,21,33,44]   di = [02,10,23,31,44]   dj = [02,11,20,33,44]   dk = [02,11,23,30,44]   dl = [02,13,20,31,44]   dm = [02,13,21,30,44]   dn = [03,10,21,32,44]   do = [03,11,20,32,44]   dp = [03,12,20,31,44]   dq = [03,12,21,30,44]   dr = [00,10,23,31,44]   ds = [00,13,21,30,44]   dt = [03,10,21,33,44]   du = [00,10,21,33,44]   dv = [00,10,22,31,44]   dw = [00,11,20,30,44]   dx = [00,11,23,30,44]   dy = [03,11,20,33,44]   dz = [03,11,23,33,44]   ea = [00,11,20,33,44]   eb = [00,11,22,30,44]   ec = [00,11,23,33,44]   ed = [00,13,20,31,44]   ee = [00,13,23,31,44]   ef = [03,10,20,31,44]   eg = [03,10,23,31,44]   eh = [03,11,20,30,44]   ei = [03,11,22,33,44]   ej = [03,11,23,30,44]   ek = [00,13,22,31,44]   el = [03,10,22,31,44]   em = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,12,23,30,44]   d = [01,10,20,31,44]   e = [02,11,21,30,44]   f = [01,10,21,32,44]   g = [01,12,21,30,44]   h = [02,13,21,31,44]   i = [03,12,21,31,44]   j = [03,13,21,31,44]   k = [01,10,21,33,44]   l = [01,12,21,33,44]   m = [01,13,21,30,44]   n = [01,13,21,32,44]   o = [00,12,21,31,44]   p = [02,10,21,31,44]   q = [00,10,21,31,44]   r = [00,13,21,31,44]   s = [03,10,21,31,44]   t = [03,11,21,32,44]   u = [00,11,21,32,44]   v = [02,11,21,33,44]   w = [00,11,21,30,44]   x = [03,11,21,33,44]   y = [00,11,21,33,44]   z = [03,11,21,30,44]   aa = [01,10,23,31,44]   ab = [01,13,20,31,44]   ac = [01,13,23,31,44]   ad = [01,10,22,31,44]   ae = [01,12,20,31,44]   af = [01,12,23,31,44]   ag = [01,13,22,31,44]   ah = [00,13,20,32,44]   ai = [01,12,22,30,44]   aj = [01,12,23,33,44]   ak = [01,13,22,32,44]   al = [02,10,23,33,44]   am = [02,13,22,30,44]   an = [03,10,22,32,44]   ao = [03,12,20,33,44]   ap = [00,12,20,33,44]   aq = [00,12,23,33,44]   ar = [00,13,22,30,44]   as = [00,13,22,32,44]   at = [01,12,22,33,44]   au = [02,10,22,33,44]   av = [03,10,22,33,44]   aw = [03,13,23,31,44]   ax = [01,10,20,32,44]   ay = [01,13,23,32,44]   az = [02,10,23,32,44]   ba = [02,12,21,30,44]   bb = [02,13,20,30,44]   bc = [02,13,20,32,44]   bd = [03,10,23,32,44]   be = [03,12,20,30,44]   bf = [03,12,23,30,44]   bg = [03,13,20,31,44]   bh = [03,13,21,30,44]   bi = [00,10,22,33,44]   bj = [00,10,23,32,44]   bk = [00,12,22,33,44]   bl = [00,13,23,32,44]   bm = [01,10,20,33,44]   bn = [01,10,22,32,44]   bo = [01,10,23,33,44]   bp = [01,12,20,30,44]   bq = [01,13,20,30,44]   br = [01,13,23,30,44]   bs = [02,10,20,33,44]   bt = [02,12,20,33,44]   bu = [02,12,21,33,44]   bv = [02,12,23,30,44]   bw = [02,13,23,30,44]   bx = [03,10,20,32,44]   by = [03,12,22,30,44]   bz = [03,13,20,32,44]   ca = [03,13,21,32,44]   cb = [03,13,22,30,44]   cc = [03,13,22,31,44]   cd = [01,10,22,33,44]   ce = [01,10,23,32,44]   cf = [01,12,20,33,44]   cg = [01,12,23,30,44]   ch = [01,13,20,32,44]   ci = [01,13,22,30,44]   cj = [00,10,21,32,44]   ck = [00,12,20,31,44]   cl = [02,10,22,31,44]   cm = [03,12,22,31,44]   cn = [00,11,20,32,44]   co = [00,12,22,31,44]   cp = [02,11,22,30,44]   cq = [02,11,23,33,44]   cr = [03,11,22,32,44]   cs = [02,10,20,31,44]   ct = [02,12,20,31,44]   cu = [02,13,23,31,44]   cv = [00,11,22,32,44]   cw = [00,12,21,30,44]   cx = [02,10,21,32,44]   cy = [02,11,20,30,44]   cz = [02,11,20,32,44]   da = [02,11,22,33,44]   db = [02,11,23,32,44]   dc = [02,12,23,31,44]   dd = [02,13,21,32,44]   de = [02,13,22,31,44]   df = [03,11,23,32,44]   dg = [03,12,21,33,44]   dh = [03,12,23,31,44]   di = [00,11,23,32,44]   dj = [00,12,21,33,44]   dk = [00,12,23,31,44]   dl = [00,13,21,32,44]   dm = [02,10,21,33,44]   dn = [02,10,23,31,44]   do = [02,11,20,33,44]   dp = [02,11,23,30,44]   dq = [02,13,20,31,44]   dr = [02,13,21,30,44]   ds = [03,10,21,32,44]   dt = [03,11,20,32,44]   du = [03,12,20,31,44]   dv = [03,12,21,30,44]   dw = [00,10,23,31,44]   dx = [00,13,21,30,44]   dy = [03,10,21,33,44]   dz = [00,10,21,33,44]   ea = [00,10,22,31,44]   eb = [00,11,20,30,44]   ec = [00,11,23,30,44]   ed = [03,11,20,33,44]   ee = [03,11,23,33,44]   ef = [00,11,20,33,44]   eg = [00,11,22,30,44]   eh = [00,11,23,33,44]   ei = [00,13,20,31,44]   ej = [00,13,23,31,44]   ek = [03,10,20,31,44]   el = [03,10,23,31,44]   em = [03,11,20,30,44]   en = [03,11,22,33,44]   eo = [03,11,23,30,44]   ep = [00,13,22,31,44]   eq = [03,10,22,31,44]   er = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,12,23,30,44]   d = [01,10,21,32,44]   e = [00,13,20,30,44]   f = [02,12,22,31,44]   g = [02,12,23,33,44]   h = [02,13,22,32,44]   i = [03,12,23,33,44]   j = [03,13,22,32,44]   k = [02,12,22,33,44]   l = [03,13,23,32,44]   m = [02,13,23,32,44]   n = [03,12,22,33,44]   o = [02,11,22,32,44]   p = [00,13,23,30,44]   q = [03,10,20,33,44]   r = [03,10,23,33,44]   s = [00,10,20,33,44]   t = [03,13,23,30,44]   u = [00,10,23,33,44]   v = [03,13,20,30,44]   w = [01,12,21,30,44]   x = [01,10,21,33,44]   y = [01,12,21,33,44]   z = [01,13,21,30,44]   aa = [01,13,21,32,44]   ab = [00,13,20,32,44]   ac = [01,12,22,30,44]   ad = [01,12,23,33,44]   ae = [01,13,22,32,44]   af = [02,10,23,33,44]   ag = [02,13,22,30,44]   ah = [03,10,22,32,44]   ai = [03,12,20,33,44]   aj = [00,12,20,33,44]   ak = [00,12,23,33,44]   al = [00,13,22,30,44]   am = [00,13,22,32,44]   an = [01,12,22,33,44]   ao = [02,10,22,33,44]   ap = [03,10,22,33,44]   aq = [03,13,23,31,44]   ar = [01,10,20,32,44]   as = [01,13,23,32,44]   at = [02,10,23,32,44]   au = [02,12,21,30,44]   av = [02,13,20,30,44]   aw = [02,13,20,32,44]   ax = [03,10,23,32,44]   ay = [03,12,20,30,44]   az = [03,12,23,30,44]   ba = [03,13,20,31,44]   bb = [03,13,21,30,44]   bc = [00,10,22,33,44]   bd = [00,10,23,32,44]   be = [00,12,22,33,44]   bf = [00,13,23,32,44]   bg = [01,10,20,33,44]   bh = [01,10,22,32,44]   bi = [01,10,23,33,44]   bj = [01,12,20,30,44]   bk = [01,13,20,30,44]   bl = [01,13,23,30,44]   bm = [02,10,20,33,44]   bn = [02,12,20,33,44]   bo = [02,12,21,33,44]   bp = [02,12,23,30,44]   bq = [02,13,23,30,44]   br = [03,10,20,32,44]   bs = [03,12,22,30,44]   bt = [03,13,20,32,44]   bu = [03,13,21,32,44]   bv = [03,13,22,30,44]   bw = [03,13,22,31,44]   bx = [01,10,22,33,44]   by = [01,10,23,32,44]   bz = [01,12,20,33,44]   ca = [01,12,23,30,44]   cb = [01,13,20,32,44]   cc = [01,13,22,30,44]   cd = [00,10,21,32,44]   ce = [00,12,20,31,44]   cf = [02,10,22,31,44]   cg = [03,12,22,31,44]   ch = [00,11,20,32,44]   ci = [00,12,22,31,44]   cj = [02,11,22,30,44]   ck = [02,11,23,33,44]   cl = [03,11,22,32,44]   cm = [02,10,20,31,44]   cn = [02,12,20,31,44]   co = [02,13,23,31,44]   cp = [00,11,22,32,44]   cq = [00,12,21,30,44]   cr = [02,10,21,32,44]   cs = [02,11,20,30,44]   ct = [02,11,20,32,44]   cu = [02,11,22,33,44]   cv = [02,11,23,32,44]   cw = [02,12,23,31,44]   cx = [02,13,21,32,44]   cy = [02,13,22,31,44]   cz = [03,11,23,32,44]   da = [03,12,21,33,44]   db = [03,12,23,31,44]   dc = [00,11,23,32,44]   dd = [00,12,21,33,44]   de = [00,12,23,31,44]   df = [00,13,21,32,44]   dg = [02,10,21,33,44]   dh = [02,10,23,31,44]   di = [02,11,20,33,44]   dj = [02,11,23,30,44]   dk = [02,13,20,31,44]   dl = [02,13,21,30,44]   dm = [03,10,21,32,44]   dn = [03,11,20,32,44]   do = [03,12,20,31,44]   dp = [03,12,21,30,44]   dq = [00,10,23,31,44]   dr = [00,13,21,30,44]   ds = [03,10,21,33,44]   dt = [00,10,21,33,44]   du = [00,10,22,31,44]   dv = [00,11,20,30,44]   dw = [00,11,23,30,44]   dx = [03,11,20,33,44]   dy = [03,11,23,33,44]   dz = [00,11,20,33,44]   ea = [00,11,22,30,44]   eb = [00,11,23,33,44]   ec = [00,13,20,31,44]   ed = [00,13,23,31,44]   ee = [03,10,20,31,44]   ef = [03,10,23,31,44]   eg = [03,11,20,30,44]   eh = [03,11,22,33,44]   ei = [03,11,23,30,44]   ej = [00,13,22,31,44]   ek = [03,10,22,31,44]   el = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,12,23,30,44]   d = [03,13,21,31,44]   e = [04,11,21,34,43]   f = [01,10,21,33,44]   g = [00,13,20,30,44]   h = [00,13,23,30,44]   i = [03,10,20,33,44]   j = [03,10,23,33,44]   k = [00,10,20,33,44]   l = [03,13,23,30,44]   m = [00,10,23,33,44]   n = [03,13,20,30,44]   o = [01,13,21,30,44]   p = [00,13,20,32,44]   q = [02,10,23,33,44]   r = [02,13,22,30,44]   s = [03,10,22,32,44]   t = [00,13,22,32,44]   u = [02,10,22,33,44]   v = [02,13,20,30,44]   w = [03,10,23,32,44]   x = [00,10,23,32,44]   y = [00,13,23,32,44]   z = [02,10,20,33,44]   aa = [02,13,23,30,44]   ab = [03,10,20,32,44]   ac = [03,13,20,32,44]   ad = [03,13,21,32,44]   ae = [01,10,22,33,44]   af = [01,13,22,30,44]   ag = [00,10,21,32,44]   ah = [00,13,21,32,44]   ai = [02,10,21,33,44]   aj = [02,13,21,30,44]   ak = [03,10,21,32,44]   al = [00,11,21,30,44]   am = [03,11,21,33,44]   an = [00,11,21,33,44]   ao = [03,11,21,30,44]   ap = [00,10,21,31,44]   aq = [00,13,21,31,44]   ar = [03,10,21,31,44]   as = [03,12,20,33,44]   at = [00,12,20,33,44]   au = [00,12,23,33,44]   av = [00,13,22,30,44]   aw = [03,10,22,33,44]   ax = [03,13,23,31,44]   ay = [03,12,20,30,44]   az = [03,12,23,30,44]   ba = [03,13,20,31,44]   bb = [03,13,21,30,44]   bc = [00,10,22,33,44]   bd = [00,12,22,33,44]   be = [01,10,20,33,44]   bf = [01,10,23,33,44]   bg = [01,13,20,30,44]   bh = [01,13,23,30,44]   bi = [03,12,22,30,44]   bj = [03,13,22,30,44]   bk = [03,13,22,31,44]   bl = [00,12,21,30,44]   bm = [03,12,21,33,44]   bn = [00,12,21,33,44]   bo = [03,12,21,30,44]   bp = [00,10,23,31,44]   bq = [00,13,21,30,44]   br = [03,10,21,33,44]   bs = [00,10,21,33,44]   bt = [00,10,22,31,44]   bu = [00,11,20,30,44]   bv = [00,11,23,30,44]   bw = [03,11,20,33,44]   bx = [03,11,23,33,44]   by = [00,11,20,33,44]   bz = [00,11,22,30,44]   ca = [00,11,23,33,44]   cb = [00,13,20,31,44]   cc = [00,13,23,31,44]   cd = [03,10,20,31,44]   ce = [03,10,23,31,44]   cf = [03,11,20,30,44]   cg = [03,11,22,33,44]   ch = [03,11,23,30,44]   ci = [00,13,22,31,44]   cj = [03,10,22,31,44]   ck = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,43]   c = [00,12,23,30,44]   d = [01,10,21,33,44]   e = [04,11,21,34,43]   f = [03,13,23,32,44]   g = [00,13,20,30,44]   h = [00,13,23,30,44]   i = [03,10,20,33,44]   j = [03,10,23,33,44]   k = [00,10,20,33,44]   l = [03,13,23,30,44]   m = [00,10,23,33,44]   n = [03,13,20,30,44]   o = [00,13,20,32,44]   p = [02,10,23,33,44]   q = [02,13,22,30,44]   r = [02,10,22,33,44]   s = [02,13,20,30,44]   t = [03,10,23,32,44]   u = [00,10,23,32,44]   v = [00,13,23,32,44]   w = [02,10,20,33,44]   x = [02,13,23,30,44]   y = [03,10,20,32,44]   z = [03,13,20,32,44]   aa = [02,10,21,33,44]   ab = [02,13,21,30,44]   ac = [03,12,23,33,44]   ad = [03,12,22,33,44]   ae = [00,11,21,30,44]   af = [03,11,21,33,44]   ag = [00,11,21,33,44]   ah = [03,11,21,30,44]   ai = [01,13,21,30,44]   aj = [03,12,20,33,44]   ak = [00,12,20,33,44]   al = [00,12,23,33,44]   am = [00,13,22,30,44]   an = [03,10,22,33,44]   ao = [03,13,23,31,44]   ap = [03,12,20,30,44]   aq = [03,12,23,30,44]   ar = [03,13,20,31,44]   as = [03,13,21,30,44]   at = [00,10,22,33,44]   au = [00,12,22,33,44]   av = [01,10,20,33,44]   aw = [01,10,23,33,44]   ax = [01,13,20,30,44]   ay = [01,13,23,30,44]   az = [03,12,22,30,44]   ba = [03,13,22,30,44]   bb = [01,10,22,33,44]   bc = [01,13,22,30,44]   bd = [00,12,21,30,44]   be = [03,12,21,33,44]   bf = [00,12,21,33,44]   bg = [03,12,21,30,44]   bh = [00,10,23,31,44]   bi = [00,13,21,30,44]   bj = [03,10,21,33,44]   bk = [00,10,21,33,44]   bl = [00,11,20,30,44]   bm = [00,11,23,30,44]   bn = [03,11,20,33,44]   bo = [03,11,23,33,44]   bp = [00,11,20,33,44]   bq = [00,11,22,30,44]   br = [00,11,23,33,44]   bs = [00,13,20,31,44]   bt = [00,13,23,31,44]   bu = [03,10,20,31,44]   bv = [03,10,23,31,44]   bw = [03,11,20,30,44]   bx = [03,11,22,33,44]   by = [03,11,23,30,44]   bz = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,13,24,34,41]   c = [00,10,21,34,44]   d = [04,13,23,34,41]   e = [02,10,21,34,44]   f = [02,10,22,31,44]   g = [02,10,20,31,44]   h = [00,12,21,30,44]   i = [02,10,21,31,44]   j = [02,10,21,32,44]   k = [00,12,21,33,44]   l = [02,10,21,33,44]   m = [00,11,21,30,44]   n = [00,11,21,33,44]   o = [04,14,24,31,40]   p = [01,10,20,34,44]   q = [01,10,21,34,44]   r = [01,10,22,34,44]   s = [00,10,21,32,44]   t = [01,10,20,32,44]   u = [01,10,21,32,44]   v = [01,10,22,32,44]   w = [00,10,21,31,44]   x = [00,10,21,33,44]   y = [00,10,22,31,44]   z = [00,11,20,30,44]   aa = [01,10,21,31,44]   ab = [01,10,20,31,44]   ac = [00,11,20,33,44]   ad = [00,11,22,30,44]   ae = [01,10,20,33,44]   af = [01,10,21,33,44]   ag = [01,10,22,31,44]   ah = [01,10,22,33,44]
   a = [00,10,20,31,44]   b = [04,10,24,30,43]   c = [01,10,24,30,44]   d = [04,10,24,32,43]   e = [04,12,24,30,43]   f = [04,12,24,32,43]   g = [03,10,24,30,44]   h = [01,10,21,30,44]   i = [01,10,23,30,44]   j = [03,10,21,30,44]   k = [01,10,22,30,44]   l = [04,13,24,33,40]   m = [04,14,24,33,40]   n = [00,10,20,33,44]   o = [00,10,22,31,44]   p = [00,11,20,31,44]   q = [00,13,20,33,44]   r = [03,10,23,30,44]   s = [00,10,22,33,44]   t = [00,11,20,33,44]   u = [00,11,22,31,44]   v = [00,13,20,31,44]   w = [00,13,22,33,44]   x = [03,10,22,30,44]   y = [00,13,22,31,44]
   a = [00,10,20,31,44]   b = [04,10,24,30,43]   c = [00,10,21,31,44]   d = [02,11,21,30,44]   e = [00,11,21,31,44]   f = [00,11,21,32,44]   g = [00,11,23,31,44]   h = [00,13,21,33,44]   i = [00,13,23,33,44]   j = [00,11,21,33,44]   k = [00,11,23,33,44]   l = [00,13,21,31,44]   m = [00,13,23,31,44]   n = [00,13,23,32,44]   o = [02,13,23,30,44]   p = [00,11,23,32,44]   q = [00,13,21,32,44]   r = [02,11,23,30,44]   s = [02,13,21,30,44]   t = [00,10,21,32,44]   u = [00,10,23,31,44]   v = [01,12,22,30,44]   w = [02,10,23,33,44]   x = [03,10,22,32,44]   y = [00,10,21,33,44]   z = [00,12,23,33,44]   aa = [00,13,22,32,44]   ab = [01,10,20,30,44]   ac = [03,10,20,30,44]   ad = [00,10,23,33,44]   ae = [01,10,20,32,44]   af = [01,10,21,30,44]   ag = [01,10,21,32,44]   ah = [01,10,23,30,44]   ai = [01,12,21,30,44]   aj = [02,12,21,30,44]   ak = [02,13,20,30,44]   al = [03,10,21,30,44]   am = [03,12,20,30,44]   an = [00,11,22,32,44]   ao = [00,12,21,31,44]   ap = [00,12,21,32,44]   aq = [01,10,22,30,44]   ar = [01,10,22,32,44]   as = [01,12,20,30,44]   at = [01,12,20,32,44]   au = [02,10,21,30,44]   av = [02,10,21,31,44]   aw = [02,11,20,30,44]   ax = [00,12,21,33,44]   ay = [00,12,23,31,44]   az = [01,10,23,32,44]   ba = [01,12,23,30,44]   bb = [02,10,21,33,44]   bc = [02,10,23,31,44]   bd = [03,10,21,32,44]   be = [03,12,21,30,44]   bf = [04,13,24,33,40]   bg = [04,14,24,33,40]   bh = [00,12,20,31,44]   bi = [00,13,20,32,44]   bj = [02,10,22,31,44]   bk = [02,13,22,30,44]   bl = [00,10,20,33,44]   bm = [00,10,22,31,44]   bn = [00,11,20,32,44]   bo = [00,12,20,33,44]   bp = [00,12,22,31,44]   bq = [02,10,22,33,44]   br = [02,11,22,30,44]   bs = [00,11,20,31,44]   bt = [00,13,20,33,44]   bu = [02,10,20,31,44]   bv = [02,12,20,31,44]   bw = [03,10,23,30,44]   bx = [03,10,23,32,44]   by = [03,12,23,30,44]   bz = [00,10,22,33,44]   ca = [00,10,23,32,44]   cb = [00,11,20,33,44]   cc = [00,11,22,31,44]   cd = [00,12,22,33,44]   ce = [00,12,23,32,44]   cf = [00,13,20,31,44]   cg = [00,13,22,33,44]   ch = [02,10,20,33,44]   ci = [02,10,23,30,44]   cj = [02,11,20,31,44]   ck = [02,12,20,33,44]   cl = [02,12,23,30,44]   cm = [02,13,20,33,44]   cn = [03,10,20,32,44]   co = [03,10,22,30,44]   cp = [03,12,20,32,44]   cq = [03,12,22,30,44]   cr = [00,13,22,31,44]   cs = [02,11,20,33,44]   ct = [02,13,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,22,34,43]   c = [04,13,23,34,42]   d = [04,14,22,34,43]   e = [03,11,20,31,44]   f = [02,13,21,33,44]   g = [01,13,22,33,44]   h = [01,10,21,30,44]   i = [01,10,21,33,44]   j = [01,10,22,30,44]   k = [01,13,21,30,44]   l = [01,10,22,33,44]   m = [01,13,22,30,44]   n = [02,10,21,33,44]   o = [02,13,22,30,44]   p = [02,10,22,33,44]   q = [02,13,22,33,44]   r = [02,10,21,30,44]   s = [02,13,21,30,44]   t = [00,11,23,31,44]   u = [03,11,23,32,44]   v = [03,12,23,31,44]   w = [00,12,23,31,44]   x = [03,11,20,32,44]   y = [00,12,20,31,44]   z = [00,11,20,32,44]   aa = [00,11,20,31,44]   ab = [03,12,23,32,44]   ac = [00,12,23,32,44]   ad = [03,12,20,32,44]   ae = [00,11,23,32,44]   af = [03,12,20,31,44]   ag = [01,13,20,33,44]   ah = [03,13,22,33,44]   ai = [03,13,23,32,44]   aj = [01,10,20,31,44]   ak = [01,10,20,32,44]   al = [01,10,23,30,44]   am = [01,10,23,31,44]   an = [01,13,20,31,44]   ao = [01,13,23,32,44]   ap = [02,13,23,31,44]   aq = [03,13,20,31,44]   ar = [03,13,21,30,44]   as = [01,10,20,33,44]   at = [01,13,23,30,44]   au = [03,13,20,32,44]   av = [03,13,22,30,44]   aw = [01,10,23,32,44]   ax = [01,13,20,32,44]   ay = [02,10,23,31,44]   az = [00,13,21,33,44]   ba = [03,12,21,33,44]   bb = [00,12,21,33,44]   bc = [00,10,23,31,44]   bd = [03,10,21,33,44]   be = [00,10,21,33,44]   bf = [03,11,20,33,44]   bg = [00,11,21,33,44]   bh = [00,13,23,31,44]   bi = [03,10,23,31,44]   bj = [03,11,21,30,44]   bk = [03,11,22,33,44]   bl = [03,11,23,30,44]   bm = [03,11,22,30,44]   bn = [02,10,20,31,44]   bo = [02,10,23,32,44]   bp = [02,13,20,32,44]   bq = [02,13,23,32,44]   br = [02,10,20,33,44]   bs = [02,10,23,30,44]   bt = [02,13,20,33,44]   bu = [02,13,23,30,44]   bv = [02,13,20,31,44]   bw = [00,10,21,30,44]   bx = [00,12,23,30,44]   by = [00,13,20,32,44]   bz = [03,12,20,33,44]   ca = [00,12,20,33,44]   cb = [03,10,21,30,44]   cc = [03,10,23,32,44]   cd = [03,12,22,33,44]   ce = [03,12,23,30,44]   cf = [00,10,23,32,44]   cg = [00,12,21,30,44]   ch = [00,12,22,33,44]   ci = [00,13,22,33,44]   cj = [00,13,23,32,44]   ck = [03,10,20,32,44]   cl = [03,10,22,30,44]   cm = [03,12,22,30,44]   cn = [03,12,21,30,44]   co = [00,13,21,30,44]   cp = [00,11,23,30,44]   cq = [00,13,22,30,44]   cr = [03,10,22,33,44]   cs = [00,11,21,30,44]   ct = [00,10,22,33,44]   cu = [00,11,20,33,44]   cv = [00,11,22,30,44]   cw = [00,13,20,31,44]   cx = [03,10,20,31,44]
   a = [00,10,20,31,44]   b = [04,12,22,34,43]   c = [04,14,22,34,43]   d = [02,13,21,33,44]   e = [00,10,23,30,44]   f = [03,11,20,31,44]   g = [00,11,23,31,44]   h = [03,11,23,32,44]   i = [03,12,23,31,44]   j = [00,12,23,31,44]   k = [03,11,20,32,44]   l = [00,12,20,31,44]   m = [00,11,20,32,44]   n = [00,11,20,31,44]   o = [03,12,23,32,44]   p = [00,12,23,32,44]   q = [03,12,20,32,44]   r = [00,11,23,32,44]   s = [03,12,20,31,44]   t = [00,13,23,30,44]   u = [03,10,20,33,44]   v = [03,13,20,33,44]   w = [00,10,20,33,44]   x = [03,13,23,30,44]   y = [00,13,20,33,44]   z = [03,10,23,30,44]   aa = [02,13,22,30,44]   ab = [02,10,22,33,44]   ac = [03,13,23,32,44]   ad = [02,13,22,33,44]   ae = [02,10,20,33,44]   af = [02,10,21,30,44]   ag = [02,10,23,30,44]   ah = [02,13,20,33,44]   ai = [02,13,23,30,44]   aj = [03,13,20,32,44]   ak = [02,10,21,33,44]   al = [02,13,21,30,44]   am = [00,12,23,30,44]   an = [00,13,20,32,44]   ao = [03,12,20,33,44]   ap = [00,12,20,33,44]   aq = [03,10,23,32,44]   ar = [03,12,22,33,44]   as = [03,12,23,30,44]   at = [00,10,23,32,44]   au = [00,12,21,30,44]   av = [00,12,22,33,44]   aw = [00,13,23,32,44]   ax = [03,10,20,32,44]   ay = [03,12,21,33,44]   az = [03,12,22,30,44]   ba = [00,12,21,33,44]   bb = [03,12,21,30,44]   bc = [01,13,20,33,44]   bd = [01,13,22,33,44]   be = [03,13,22,33,44]   bf = [01,10,21,30,44]   bg = [01,10,23,30,44]   bh = [03,13,20,31,44]   bi = [03,13,21,30,44]   bj = [01,10,20,33,44]   bk = [01,10,21,33,44]   bl = [01,10,22,30,44]   bm = [01,13,21,30,44]   bn = [01,13,23,30,44]   bo = [03,13,22,30,44]   bp = [01,10,22,33,44]   bq = [01,13,22,30,44]   br = [00,10,21,30,44]   bs = [00,13,21,33,44]   bt = [03,10,21,30,44]   bu = [00,13,22,33,44]   bv = [03,10,22,30,44]   bw = [00,10,23,31,44]   bx = [00,13,21,30,44]   by = [03,10,21,33,44]   bz = [00,10,21,33,44]   ca = [00,11,23,30,44]   cb = [00,13,22,30,44]   cc = [03,10,22,33,44]   cd = [03,11,20,33,44]   ce = [00,11,21,30,44]   cf = [00,10,22,33,44]   cg = [00,11,20,33,44]   ch = [00,11,21,33,44]   ci = [00,11,22,30,44]   cj = [00,13,20,31,44]   ck = [00,13,23,31,44]   cl = [03,10,20,31,44]   cm = [03,10,23,31,44]   cn = [03,11,21,30,44]   co = [03,11,22,33,44]   cp = [03,11,23,30,44]   cq = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,13,20,34,41]   c = [04,14,21,30,40]   d = [04,14,22,33,40]   e = [04,13,23,34,41]   f = [00,12,23,30,44]   g = [01,10,21,33,44]   h = [01,10,22,33,44]   i = [00,12,21,30,44]   j = [04,14,23,32,40]   k = [00,10,22,33,44]   l = [00,10,23,32,44]   m = [04,14,21,31,40]   n = [04,14,21,32,40]   o = [04,14,23,31,40]   p = [01,10,23,34,44]   q = [04,14,21,33,40]   r = [04,14,22,31,40]   s = [00,10,21,34,44]   t = [04,14,24,31,40]   u = [01,10,20,34,44]   v = [00,10,21,31,44]   w = [00,10,21,32,44]   x = [00,11,20,30,44]   y = [01,10,20,32,44]   z = [00,11,23,33,44]   aa = [01,10,23,33,44]   ab = [01,10,23,32,44]   ac = [00,10,23,31,44]   ad = [00,10,21,33,44]   ae = [00,10,22,31,44]   af = [00,11,23,30,44]   ag = [00,11,21,30,44]   ah = [01,10,20,31,44]   ai = [01,10,23,31,44]   aj = [00,11,20,33,44]   ak = [00,11,21,33,44]   al = [00,11,22,30,44]   am = [01,10,20,33,44]
   a = [00,10,20,31,44]   b = [04,13,23,34,41]   c = [04,14,24,31,40]   d = [02,10,22,33,44]   e = [04,13,23,34,42]   f = [01,10,20,34,44]   g = [01,10,21,33,44]   h = [01,10,22,33,44]   i = [02,10,21,33,44]   j = [00,12,20,33,44]   k = [02,10,20,31,44]   l = [00,12,21,30,44]   m = [00,12,22,33,44]   n = [02,10,20,33,44]   o = [00,12,21,33,44]   p = [00,10,21,33,44]   q = [00,11,21,30,44]   r = [01,10,20,31,44]   s = [01,10,20,32,44]   t = [00,10,22,33,44]   u = [00,11,20,33,44]   v = [00,11,21,33,44]   w = [00,11,22,30,44]   x = [01,10,20,33,44]
   a = [00,10,20,31,44]   b = [04,10,20,31,43]   c = [04,10,23,31,43]   d = [01,10,24,33,44]   e = [04,10,21,32,43]   f = [01,10,20,33,44]   g = [01,10,21,33,44]   h = [01,10,22,33,44]   i = [04,10,24,31,43]   j = [04,10,22,31,43]   k = [04,14,21,33,40]   l = [03,10,24,31,44]   m = [03,10,23,31,44]   n = [03,10,22,31,44]   o = [00,10,24,31,44]   p = [00,11,24,33,44]   q = [00,13,24,31,44]   r = [00,10,23,31,44]   s = [00,10,21,33,44]   t = [00,10,22,31,44]   u = [00,11,20,33,44]   v = [00,11,21,33,44]   w = [00,13,20,31,44]   x = [00,13,23,31,44]   y = [03,10,20,31,44]   z = [00,13,22,31,44]
   a = [00,10,20,31,44]   b = [04,10,20,31,43]   c = [04,14,21,33,40]   d = [01,10,20,33,44]   e = [04,10,20,32,43]   f = [00,10,24,31,44]   g = [00,11,24,33,44]   h = [00,13,24,31,44]   i = [04,14,22,33,40]   j = [00,10,22,33,44]   k = [00,10,23,31,44]   l = [00,10,21,33,44]   m = [00,10,22,31,44]   n = [00,11,20,33,44]   o = [00,11,21,33,44]   p = [00,13,20,31,44]   q = [00,13,23,31,44]   r = [03,10,20,31,44]   s = [00,13,22,31,44]
   a = [00,10,20,31,44]   b = [04,10,20,31,43]   c = [04,14,21,33,40]   d = [01,10,20,33,44]   e = [00,10,24,31,44]   f = [00,11,24,33,44]   g = [00,13,24,31,44]   h = [04,14,22,33,40]   i = [00,10,22,33,44]   j = [00,10,21,31,44]   k = [00,11,23,33,44]   l = [00,13,21,31,44]   m = [00,10,23,31,44]   n = [00,10,21,33,44]   o = [00,10,22,31,44]   p = [00,11,20,33,44]   q = [00,11,21,33,44]   r = [00,13,20,31,44]   s = [00,13,23,31,44]   t = [03,10,20,31,44]   u = [00,13,22,31,44]
   a = [00,10,20,31,44]   b = [04,10,24,31,43]   c = [04,11,24,33,40]   d = [02,12,20,31,44]   e = [00,11,22,32,44]   f = [00,11,23,33,44]   g = [00,13,23,31,44]   h = [02,11,20,30,44]   i = [02,10,22,31,44]   j = [00,10,22,31,44]   k = [00,11,20,32,44]   l = [00,12,22,31,44]   m = [02,11,22,30,44]   n = [02,10,20,31,44]   o = [00,11,23,32,44]   p = [00,13,22,31,44]   q = [02,10,23,31,44]   r = [02,11,20,33,44]   s = [02,11,23,30,44]   t = [02,13,20,31,44]   u = [03,10,22,31,44]   v = [00,10,23,31,44]   w = [00,12,20,31,44]   x = [00,11,20,33,44]   y = [00,13,20,31,44]   z = [03,10,20,31,44]   aa = [03,10,23,31,44]   ab = [00,12,23,31,44]   ac = [03,12,20,31,44]
   a = [00,10,20,31,44]   b = [04,10,24,31,43]   c = [00,10,24,31,44]   d = [04,12,24,31,43]   e = [01,10,24,33,44]   f = [03,10,24,31,44]   g = [00,10,22,31,44]   h = [01,10,20,33,44]   i = [01,10,21,33,44]   j = [00,13,22,31,44]   k = [01,10,22,33,44]   l = [03,10,22,31,44]   m = [00,10,23,31,44]   n = [00,10,21,33,44]   o = [00,11,20,33,44]   p = [00,13,20,31,44]   q = [03,10,20,31,44]   r = [03,10,23,31,44]
   a = [00,10,20,31,44]   b = [04,10,24,34,42]   c = [00,10,23,30,44]   d = [03,12,22,32,44]   e = [02,12,23,32,44]   f = [02,13,23,32,44]   g = [04,13,24,34,42]   h = [02,13,22,32,44]   i = [02,12,22,33,44]   j = [00,11,20,31,44]   k = [02,13,22,33,44]   l = [00,11,22,31,44]   m = [02,11,20,31,44]   n = [00,12,23,30,44]   o = [00,13,23,30,44]   p = [03,10,22,32,44]   q = [00,11,23,30,44]   r = [03,10,20,30,44]   s = [02,10,23,32,44]   t = [03,12,20,30,44]   u = [00,10,23,32,44]   v = [00,12,23,32,44]   w = [00,13,23,32,44]   x = [02,10,23,30,44]   y = [02,11,23,32,44]   z = [02,12,23,30,44]   aa = [02,13,23,30,44]   ab = [03,10,20,32,44]   ac = [03,10,22,30,44]   ad = [03,12,20,32,44]   ae = [03,12,22,30,44]   af = [00,11,23,32,44]   ag = [02,11,23,30,44]   ah = [04,12,24,34,40]   ai = [04,13,24,34,40]   aj = [04,11,24,34,40]   ak = [00,10,20,32,44]   al = [00,12,20,30,44]   am = [00,12,20,31,44]   an = [00,12,20,32,44]   ao = [00,13,20,30,44]   ap = [00,13,20,32,44]   aq = [02,10,22,30,44]   ar = [02,10,22,31,44]   as = [02,10,22,32,44]   at = [02,12,22,30,44]   au = [02,13,22,30,44]   av = [00,10,20,33,44]   aw = [00,10,22,30,44]   ax = [00,10,22,31,44]   ay = [00,11,20,30,44]   az = [00,11,20,32,44]   ba = [00,12,20,33,44]   bb = [00,12,22,31,44]   bc = [00,12,22,32,44]   bd = [00,13,22,30,44]   be = [00,13,22,32,44]   bf = [02,10,20,30,44]   bg = [02,10,22,33,44]   bh = [02,11,22,30,44]   bi = [02,12,20,32,44]   bj = [00,10,22,32,44]   bk = [00,12,22,30,44]   bl = [00,13,20,33,44]   bm = [02,10,20,31,44]   bn = [02,10,20,32,44]   bo = [02,12,20,30,44]   bp = [02,12,20,31,44]   bq = [02,13,20,30,44]   br = [02,13,20,32,44]   bs = [00,10,22,33,44]   bt = [00,11,20,33,44]   bu = [00,11,22,30,44]   bv = [00,11,22,32,44]   bw = [00,12,22,33,44]   bx = [00,13,20,31,44]   by = [00,13,22,33,44]   bz = [02,10,20,33,44]   ca = [02,11,20,30,44]   cb = [02,11,20,32,44]   cc = [02,11,22,33,44]   cd = [02,12,20,33,44]   ce = [02,13,20,33,44]   cf = [02,13,22,31,44]   cg = [00,13,22,31,44]   ch = [02,11,20,33,44]   ci = [02,13,20,31,44]
   a = [00,10,20,31,44]   b = [04,10,24,34,42]   c = [00,10,23,30,44]   d = [04,11,24,34,42]   e = [00,10,23,31,44]   f = [02,10,23,33,44]   g = [03,10,22,32,44]   h = [03,12,22,31,44]   i = [00,11,23,30,44]   j = [00,12,23,33,44]   k = [02,11,23,33,44]   l = [03,10,20,30,44]   m = [03,11,22,32,44]   n = [00,10,23,33,44]   o = [03,12,20,30,44]   p = [00,11,23,33,44]   q = [02,11,23,32,44]   r = [02,12,23,31,44]   s = [03,10,20,31,44]   t = [03,10,20,32,44]   u = [03,10,22,30,44]   v = [03,11,20,30,44]   w = [03,12,20,32,44]   x = [03,12,22,30,44]   y = [00,11,23,32,44]   z = [00,12,23,31,44]   aa = [02,10,23,31,44]   ab = [02,11,23,30,44]   ac = [03,10,22,31,44]   ad = [03,11,20,32,44]   ae = [03,11,22,30,44]   af = [03,12,20,31,44]   ag = [02,12,22,31,44]   ah = [02,11,22,32,44]   ai = [00,12,23,30,44]   aj = [02,10,23,32,44]   ak = [00,10,23,32,44]   al = [00,12,23,32,44]   am = [02,10,23,30,44]   an = [02,12,23,30,44]   ao = [04,12,24,34,40]   ap = [04,13,24,34,40]   aq = [04,11,24,34,40]   ar = [00,10,20,32,44]   as = [00,12,20,30,44]   at = [00,12,20,31,44]   au = [00,12,20,32,44]   av = [00,13,20,30,44]   aw = [00,13,20,32,44]   ax = [02,10,22,30,44]   ay = [02,10,22,31,44]   az = [02,10,22,32,44]   ba = [02,12,22,30,44]   bb = [02,13,22,30,44]   bc = [00,10,20,33,44]   bd = [00,10,22,30,44]   be = [00,10,22,31,44]   bf = [00,11,20,30,44]   bg = [00,11,20,32,44]   bh = [00,12,20,33,44]   bi = [00,12,22,31,44]   bj = [00,12,22,32,44]   bk = [00,13,22,30,44]   bl = [00,13,22,32,44]   bm = [02,10,20,30,44]   bn = [02,10,22,33,44]   bo = [02,11,22,30,44]   bp = [02,12,20,32,44]   bq = [00,10,22,32,44]   br = [00,12,22,30,44]   bs = [00,13,20,33,44]   bt = [02,10,20,31,44]   bu = [02,10,20,32,44]   bv = [02,12,20,30,44]   bw = [02,12,20,31,44]   bx = [02,13,20,30,44]   by = [02,13,20,32,44]   bz = [00,10,22,33,44]   ca = [00,11,20,33,44]   cb = [00,11,22,30,44]   cc = [00,11,22,32,44]   cd = [00,12,22,33,44]   ce = [00,13,20,31,44]   cf = [00,13,22,33,44]   cg = [02,10,20,33,44]   ch = [02,11,20,30,44]   ci = [02,11,20,32,44]   cj = [02,11,22,33,44]   ck = [02,12,20,33,44]   cl = [02,13,20,33,44]   cm = [02,13,22,31,44]   cn = [00,13,22,31,44]   co = [02,11,20,33,44]   cp = [02,13,20,31,44]
   a = [00,10,20,31,44]   b = [04,10,24,34,42]   c = [00,10,23,31,44]   d = [03,12,20,33,44]   e = [04,11,24,34,42]   f = [02,11,23,33,44]   g = [00,11,23,33,44]   h = [03,11,20,33,44]   i = [03,11,22,33,44]   j = [00,11,23,30,44]   k = [03,11,22,32,44]   l = [02,11,23,32,44]   m = [03,11,20,30,44]   n = [00,11,23,32,44]   o = [02,11,23,30,44]   p = [03,11,20,32,44]   q = [03,11,22,30,44]   r = [02,12,22,31,44]   s = [02,11,22,32,44]   t = [02,10,23,33,44]   u = [00,12,23,33,44]   v = [03,10,22,33,44]   w = [00,12,23,30,44]   x = [03,10,22,32,44]   y = [03,12,22,31,44]   z = [02,10,23,32,44]   aa = [03,12,20,30,44]   ab = [00,10,23,32,44]   ac = [00,12,23,32,44]   ad = [02,10,23,30,44]   ae = [02,12,23,30,44]   af = [02,12,23,31,44]   ag = [03,10,20,31,44]   ah = [03,10,20,32,44]   ai = [03,10,22,30,44]   aj = [03,12,20,32,44]   ak = [03,12,22,30,44]   al = [00,12,23,31,44]   am = [02,10,23,31,44]   an = [03,10,22,31,44]   ao = [03,12,20,31,44]   ap = [04,12,24,34,40]   aq = [04,11,24,34,40]   ar = [00,10,20,32,44]   as = [00,12,20,30,44]   at = [00,12,20,31,44]   au = [00,12,20,32,44]   av = [00,13,20,32,44]   aw = [02,10,22,30,44]   ax = [02,10,22,31,44]   ay = [02,10,22,32,44]   az = [02,12,22,30,44]   ba = [02,13,22,30,44]   bb = [00,10,22,30,44]   bc = [00,10,22,31,44]   bd = [00,11,20,30,44]   be = [00,11,20,32,44]   bf = [00,12,20,33,44]   bg = [00,12,22,31,44]   bh = [00,12,22,32,44]   bi = [00,13,22,30,44]   bj = [00,13,22,32,44]   bk = [02,10,20,30,44]   bl = [02,10,22,33,44]   bm = [02,11,22,30,44]   bn = [02,12,20,32,44]   bo = [00,10,22,32,44]   bp = [00,12,22,30,44]   bq = [02,10,20,31,44]   br = [02,10,20,32,44]   bs = [02,12,20,30,44]   bt = [02,12,20,31,44]   bu = [02,13,20,30,44]   bv = [02,13,20,32,44]   bw = [00,10,22,33,44]   bx = [00,11,20,33,44]   by = [00,11,22,30,44]   bz = [00,11,22,32,44]   ca = [00,12,22,33,44]   cb = [00,13,20,31,44]   cc = [00,13,22,33,44]   cd = [02,10,20,33,44]   ce = [02,11,20,30,44]   cf = [02,11,20,32,44]   cg = [02,11,22,33,44]   ch = [02,12,20,33,44]   ci = [02,13,20,33,44]   cj = [02,13,22,31,44]   ck = [00,13,22,31,44]   cl = [02,11,20,33,44]   cm = [02,13,20,31,44]
   a = [00,10,20,31,44]   b = [04,10,24,34,42]   c = [00,10,23,31,44]   d = [03,12,20,33,44]   e = [02,10,23,33,44]   f = [00,12,23,33,44]   g = [02,11,23,33,44]   h = [00,11,23,33,44]   i = [03,10,22,33,44]   j = [03,11,20,33,44]   k = [03,11,22,33,44]   l = [00,12,23,30,44]   m = [03,10,22,32,44]   n = [03,12,22,31,44]   o = [00,11,23,30,44]   p = [03,11,22,32,44]   q = [02,10,23,32,44]   r = [02,13,23,31,44]   s = [03,12,20,30,44]   t = [00,10,23,32,44]   u = [00,12,23,32,44]   v = [00,13,23,31,44]   w = [00,13,23,32,44]   x = [02,10,23,30,44]   y = [02,11,23,32,44]   z = [02,12,23,30,44]   aa = [02,12,23,31,44]   ab = [02,13,23,30,44]   ac = [03,10,20,31,44]   ad = [03,10,20,32,44]   ae = [03,10,22,30,44]   af = [03,11,20,30,44]   ag = [03,12,20,32,44]   ah = [03,12,22,30,44]   ai = [00,11,23,32,44]   aj = [00,12,23,31,44]   ak = [02,10,23,31,44]   al = [02,11,23,30,44]   am = [03,10,22,31,44]   an = [03,11,20,32,44]   ao = [03,11,22,30,44]   ap = [03,12,20,31,44]   aq = [04,12,24,34,40]   ar = [04,11,24,34,40]   as = [00,10,20,32,44]   at = [00,12,20,30,44]   au = [00,12,20,31,44]   av = [00,12,20,32,44]   aw = [00,13,20,32,44]   ax = [02,10,22,30,44]   ay = [02,10,22,31,44]   az = [02,10,22,32,44]   ba = [02,12,22,30,44]   bb = [02,13,22,30,44]   bc = [00,10,22,30,44]   bd = [00,10,22,31,44]   be = [00,11,20,30,44]   bf = [00,11,20,32,44]   bg = [00,12,20,33,44]   bh = [00,12,22,31,44]   bi = [00,12,22,32,44]   bj = [00,13,22,30,44]   bk = [00,13,22,32,44]   bl = [02,10,20,30,44]   bm = [02,10,22,33,44]   bn = [02,11,22,30,44]   bo = [02,12,20,32,44]   bp = [00,10,22,32,44]   bq = [00,12,22,30,44]   br = [02,10,20,31,44]   bs = [02,10,20,32,44]   bt = [02,12,20,30,44]   bu = [02,12,20,31,44]   bv = [02,13,20,30,44]   bw = [02,13,20,32,44]   bx = [00,10,22,33,44]   by = [00,11,20,33,44]   bz = [00,11,22,30,44]   ca = [00,11,22,32,44]   cb = [00,12,22,33,44]   cc = [00,13,20,31,44]   cd = [00,13,22,33,44]   ce = [02,10,20,33,44]   cf = [02,11,20,30,44]   cg = [02,11,20,32,44]   ch = [02,11,22,33,44]   ci = [02,12,20,33,44]   cj = [02,13,20,33,44]   ck = [02,13,22,31,44]   cl = [00,13,22,31,44]   cm = [02,11,20,33,44]   cn = [02,13,20,31,44]
   a = [00,10,20,31,44]   b = [04,13,24,34,40]   c = [03,10,22,32,44]   d = [03,12,22,31,44]   e = [03,12,22,32,44]   f = [02,12,23,32,44]   g = [03,10,20,30,44]   h = [03,11,22,32,44]   i = [02,10,23,32,44]   j = [02,13,23,31,44]   k = [02,13,23,32,44]   l = [03,10,23,30,44]   m = [03,10,23,32,44]   n = [03,12,20,30,44]   o = [03,12,23,30,44]   p = [03,12,23,32,44]   q = [02,10,23,30,44]   r = [02,11,23,32,44]   s = [02,12,23,30,44]   t = [02,12,23,31,44]   u = [02,13,23,30,44]   v = [03,10,20,31,44]   w = [03,10,20,32,44]   x = [03,10,22,30,44]   y = [03,10,23,31,44]   z = [03,11,20,30,44]   aa = [03,11,23,30,44]   ab = [03,11,23,32,44]   ac = [03,12,20,32,44]   ad = [03,12,22,30,44]   ae = [03,12,23,31,44]   af = [02,10,23,31,44]   ag = [02,11,23,30,44]   ah = [03,10,22,31,44]   ai = [03,11,20,32,44]   aj = [03,11,22,30,44]   ak = [03,12,20,31,44]   al = [00,10,23,30,44]   am = [00,10,23,31,44]   an = [00,12,23,30,44]   ao = [00,13,23,30,44]   ap = [00,11,23,30,44]   aq = [00,10,23,32,44]   ar = [00,12,23,32,44]   as = [00,13,23,31,44]   at = [00,13,23,32,44]   au = [00,11,23,32,44]   av = [00,12,23,31,44]   aw = [04,13,24,34,42]   ax = [04,11,24,34,40]   ay = [00,12,20,31,44]   az = [00,13,20,30,44]   ba = [00,13,20,32,44]   bb = [02,10,22,31,44]   bc = [02,13,22,30,44]   bd = [02,13,22,32,44]   be = [00,10,20,33,44]   bf = [00,10,22,31,44]   bg = [00,11,20,30,44]   bh = [00,11,20,32,44]   bi = [00,12,20,33,44]   bj = [00,12,22,31,44]   bk = [00,13,22,30,44]   bl = [00,13,22,32,44]   bm = [02,10,22,33,44]   bn = [02,11,22,30,44]   bo = [02,12,22,33,44]   bp = [00,13,20,33,44]   bq = [02,10,20,31,44]   br = [02,12,20,31,44]   bs = [02,13,20,30,44]   bt = [02,13,20,32,44]   bu = [02,13,22,33,44]   bv = [00,10,22,33,44]   bw = [00,11,20,33,44]   bx = [00,11,22,30,44]   by = [00,11,22,32,44]   bz = [00,12,22,33,44]   ca = [00,13,20,31,44]   cb = [00,13,22,33,44]   cc = [02,10,20,33,44]   cd = [02,11,20,30,44]   ce = [02,11,20,32,44]   cf = [02,11,22,33,44]   cg = [02,12,20,33,44]   ch = [02,13,20,33,44]   ci = [02,13,22,31,44]   cj = [00,13,22,31,44]   ck = [02,11,20,33,44]   cl = [02,13,20,31,44]
   a = [00,10,20,31,44]   b = [04,11,24,34,40]   c = [02,10,23,33,44]   d = [02,13,21,33,44]   e = [03,10,21,33,44]   f = [03,10,22,32,44]   g = [03,12,20,33,44]   h = [03,12,22,31,44]   i = [02,11,23,33,44]   j = [03,10,22,33,44]   k = [03,11,20,33,44]   l = [03,11,22,32,44]   m = [02,10,23,32,44]   n = [02,13,23,31,44]   o = [03,10,21,30,44]   p = [03,10,23,32,44]   q = [03,12,20,30,44]   r = [03,12,21,32,44]   s = [03,12,23,30,44]   t = [02,10,21,30,44]   u = [02,10,21,32,44]   v = [02,10,23,30,44]   w = [02,11,23,32,44]   x = [02,13,21,32,44]   y = [02,13,23,30,44]   z = [03,10,20,31,44]   aa = [03,10,20,32,44]   ab = [03,10,22,30,44]   ac = [03,10,23,31,44]   ad = [03,11,20,30,44]   ae = [03,11,22,33,44]   af = [03,11,23,30,44]   ag = [03,11,23,32,44]   ah = [03,12,20,32,44]   ai = [03,12,21,33,44]   aj = [03,12,22,30,44]   ak = [03,12,23,31,44]   al = [02,10,21,33,44]   am = [02,10,23,31,44]   an = [02,11,23,30,44]   ao = [02,13,21,30,44]   ap = [03,10,21,32,44]   aq = [03,10,22,31,44]   ar = [03,11,20,32,44]   as = [03,11,22,30,44]   at = [03,12,20,31,44]   au = [03,12,21,30,44]   av = [00,10,21,30,44]   aw = [00,10,21,32,44]   ax = [00,10,23,31,44]   ay = [00,12,23,30,44]   az = [00,13,21,30,44]   ba = [00,10,21,33,44]   bb = [00,11,23,30,44]   bc = [00,12,23,33,44]   bd = [00,13,21,33,44]   be = [00,10,23,32,44]   bf = [00,11,23,33,44]   bg = [00,12,21,30,44]   bh = [00,12,21,32,44]   bi = [00,12,23,32,44]   bj = [00,13,23,31,44]   bk = [00,13,23,32,44]   bl = [00,11,23,32,44]   bm = [00,12,21,33,44]   bn = [00,12,23,31,44]   bo = [00,13,21,32,44]   bp = [00,12,20,31,44]   bq = [00,13,20,32,44]   br = [02,10,22,31,44]   bs = [02,13,22,30,44]   bt = [00,10,22,31,44]   bu = [00,11,20,30,44]   bv = [00,11,20,32,44]   bw = [00,12,20,33,44]   bx = [00,12,22,31,44]   by = [00,13,22,30,44]   bz = [00,13,22,32,44]   ca = [02,10,22,33,44]   cb = [02,11,22,30,44]   cc = [02,10,20,31,44]   cd = [02,13,20,30,44]   ce = [02,13,20,32,44]   cf = [00,10,22,33,44]   cg = [00,11,20,33,44]   ch = [00,11,22,30,44]   ci = [00,11,22,32,44]   cj = [00,12,22,33,44]   ck = [00,13,20,31,44]   cl = [00,13,22,33,44]   cm = [02,10,20,33,44]   cn = [02,11,20,30,44]   co = [02,11,20,32,44]   cp = [02,11,22,33,44]   cq = [02,13,20,33,44]   cr = [02,13,22,31,44]   cs = [00,13,22,31,44]   ct = [02,11,20,33,44]   cu = [02,13,20,31,44]
   a = [00,10,20,31,44]   b = [04,14,20,34,41]   c = [00,13,20,32,44]   d = [03,11,21,32,44]   e = [01,13,23,32,44]   f = [03,10,23,32,44]   g = [00,13,23,32,44]   h = [01,13,21,32,44]   i = [03,10,20,32,44]   j = [03,11,23,32,44]   k = [00,13,21,32,44]   l = [01,13,20,32,44]   m = [03,10,21,32,44]   n = [03,11,20,32,44]   o = [00,10,21,32,44]   p = [01,11,20,32,44]   q = [00,11,20,32,44]   r = [00,11,21,32,44]   s = [01,10,20,32,44]   t = [01,10,21,32,44]   u = [00,10,23,32,44]   v = [01,11,23,32,44]   w = [00,11,23,32,44]   x = [01,10,23,32,44]   y = [04,14,21,34,40]   z = [04,14,23,34,40]   aa = [04,14,23,34,41]   ab = [00,10,21,30,44]   ac = [00,10,21,31,44]   ad = [00,10,23,30,44]   ae = [00,10,23,31,44]   af = [00,13,20,30,44]   ag = [00,13,21,30,44]   ah = [00,13,23,30,44]   ai = [01,11,20,30,44]   aj = [01,11,20,31,44]   ak = [01,11,21,30,44]   al = [01,11,23,30,44]   am = [01,11,23,31,44]   an = [03,11,20,31,44]   ao = [03,11,21,31,44]   ap = [03,11,23,31,44]   aq = [00,10,20,33,44]   ar = [00,10,21,33,44]   as = [00,10,22,31,44]   at = [00,11,20,30,44]   au = [00,11,21,31,44]   av = [00,11,23,30,44]   aw = [00,11,23,31,44]   ax = [00,13,22,30,44]   ay = [01,10,20,30,44]   az = [01,10,21,31,44]   ba = [01,11,20,33,44]   bb = [01,11,21,33,44]   bc = [01,11,22,30,44]   bd = [01,13,21,31,44]   be = [03,10,20,30,44]   bf = [03,11,22,31,44]   bg = [00,10,23,33,44]   bh = [00,11,20,31,44]   bi = [00,11,21,30,44]   bj = [01,10,20,31,44]   bk = [01,10,21,30,44]   bl = [01,10,23,30,44]   bm = [01,10,23,31,44]   bn = [01,11,23,33,44]   bo = [01,13,20,31,44]   bp = [01,13,23,31,44]   bq = [03,10,21,30,44]   br = [03,10,23,30,44]   bs = [00,10,22,33,44]   bt = [00,11,20,33,44]   bu = [00,11,21,33,44]   bv = [00,11,22,30,44]   bw = [00,11,22,31,44]   bx = [00,11,23,33,44]   by = [00,13,20,31,44]   bz = [00,13,21,31,44]   ca = [00,13,23,31,44]   cb = [01,10,20,33,44]   cc = [01,10,21,33,44]   cd = [01,10,22,30,44]   ce = [01,10,22,31,44]   cf = [01,10,23,33,44]   cg = [01,11,22,33,44]   ch = [01,13,20,30,44]   ci = [01,13,21,30,44]   cj = [01,13,22,31,44]   ck = [01,13,23,30,44]   cl = [03,10,20,31,44]   cm = [03,10,21,31,44]   cn = [03,10,22,30,44]   co = [03,10,23,31,44]   cp = [03,11,20,30,44]   cq = [03,11,21,30,44]   cr = [03,11,23,30,44]   cs = [00,13,22,31,44]   ct = [01,10,22,33,44]   cu = [01,13,22,30,44]   cv = [03,10,22,31,44]   cw = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,21,34,40]   c = [01,12,23,33,44]   d = [03,11,21,32,44]   e = [03,12,20,33,44]   f = [01,12,21,30,44]   g = [01,13,23,32,44]   h = [03,10,23,32,44]   i = [03,12,20,30,44]   j = [03,12,21,31,44]   k = [03,12,23,30,44]   l = [01,12,20,30,44]   m = [01,12,20,31,44]   n = [01,12,21,33,44]   o = [01,12,23,31,44]   p = [01,13,21,32,44]   q = [03,10,20,32,44]   r = [03,11,23,32,44]   s = [03,12,21,33,44]   t = [03,12,23,31,44]   u = [01,12,20,33,44]   v = [01,12,23,30,44]   w = [01,13,20,32,44]   x = [03,10,21,32,44]   y = [03,11,20,32,44]   z = [03,12,20,31,44]   aa = [03,12,21,30,44]   ab = [00,12,20,31,44]   ac = [00,12,23,30,44]   ad = [00,13,20,32,44]   ae = [00,12,20,33,44]   af = [00,12,23,33,44]   ag = [00,12,21,30,44]   ah = [00,12,21,31,44]   ai = [00,13,23,32,44]   aj = [00,12,21,33,44]   ak = [00,12,23,31,44]   al = [00,13,21,32,44]   am = [00,10,21,32,44]   an = [00,11,20,32,44]   ao = [00,11,21,32,44]   ap = [01,10,20,32,44]   aq = [01,10,21,32,44]   ar = [00,10,23,32,44]   as = [00,11,23,32,44]   at = [01,10,23,32,44]   au = [00,10,21,30,44]   av = [00,10,21,31,44]   aw = [00,10,23,31,44]   ax = [00,13,21,30,44]   ay = [01,13,20,33,44]   az = [03,10,21,33,44]   ba = [03,11,20,31,44]   bb = [00,10,21,33,44]   bc = [00,10,22,31,44]   bd = [00,11,20,30,44]   be = [00,11,23,30,44]   bf = [00,11,23,31,44]   bg = [00,13,21,33,44]   bh = [00,13,22,30,44]   bi = [01,10,20,30,44]   bj = [01,13,22,33,44]   bk = [03,10,22,33,44]   bl = [03,11,20,33,44]   bm = [03,11,22,31,44]   bn = [00,11,20,31,44]   bo = [00,11,21,30,44]   bp = [01,10,20,31,44]   bq = [01,10,21,30,44]   br = [01,10,23,30,44]   bs = [01,10,23,31,44]   bt = [01,13,20,31,44]   bu = [03,10,21,30,44]   bv = [00,10,22,33,44]   bw = [00,11,20,33,44]   bx = [00,11,21,33,44]   by = [00,11,22,30,44]   bz = [00,11,22,31,44]   ca = [00,11,23,33,44]   cb = [00,13,20,31,44]   cc = [00,13,21,31,44]   cd = [00,13,22,33,44]   ce = [00,13,23,31,44]   cf = [01,10,20,33,44]   cg = [01,10,21,33,44]   ch = [01,10,22,30,44]   ci = [01,10,22,31,44]   cj = [01,10,23,33,44]   ck = [01,13,20,30,44]   cl = [01,13,21,30,44]   cm = [01,13,22,31,44]   cn = [01,13,23,30,44]   co = [03,10,20,31,44]   cp = [03,10,21,31,44]   cq = [03,10,22,30,44]   cr = [03,10,23,31,44]   cs = [03,11,20,30,44]   ct = [03,11,21,30,44]   cu = [03,11,22,33,44]   cv = [03,11,23,30,44]   cw = [00,13,22,31,44]   cx = [01,10,22,33,44]   cy = [01,13,22,30,44]   cz = [03,10,22,31,44]   da = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,21,34,40]   c = [03,12,20,33,44]   d = [03,10,23,32,44]   e = [00,12,22,31,44]   f = [01,13,20,32,44]   g = [03,11,20,32,44]   h = [01,13,20,33,44]   i = [03,11,20,31,44]   j = [01,10,23,31,44]   k = [01,13,20,31,44]   l = [01,10,21,33,44]   m = [01,10,23,33,44]   n = [01,13,20,30,44]   o = [01,13,21,30,44]   p = [01,13,23,30,44]   q = [03,10,21,31,44]   r = [01,13,22,30,44]   s = [03,10,21,33,44]   t = [03,11,20,33,44]   u = [03,10,23,31,44]   v = [03,11,20,30,44]   w = [03,11,21,30,44]   x = [03,11,23,30,44]   y = [03,11,22,30,44]   z = [00,11,21,31,44]   aa = [03,12,22,30,44]   ab = [00,12,22,33,44]   ac = [03,10,20,32,44]   ad = [03,10,21,32,44]   ae = [00,13,20,32,44]   af = [00,12,21,31,44]   ag = [00,13,23,32,44]   ah = [00,13,21,32,44]   ai = [00,10,21,32,44]   aj = [00,11,20,32,44]   ak = [00,11,21,32,44]   al = [01,10,20,32,44]   am = [00,10,23,32,44]   an = [00,11,23,32,44]   ao = [01,10,23,32,44]   ap = [00,10,21,31,44]   aq = [01,10,20,30,44]   ar = [01,10,20,31,44]   as = [01,10,21,30,44]   at = [01,10,23,30,44]   au = [00,13,21,31,44]   av = [01,10,20,33,44]   aw = [01,10,22,30,44]   ax = [01,10,22,33,44]   ay = [03,12,20,31,44]   az = [00,12,20,31,44]   ba = [00,12,23,33,44]   bb = [00,12,23,31,44]   bc = [00,10,22,31,44]   bd = [00,11,23,31,44]   be = [00,11,20,31,44]   bf = [00,11,22,31,44]   bg = [00,11,23,33,44]   bh = [00,13,22,31,44]   bi = [03,10,22,31,44]   bj = [03,12,20,30,44]   bk = [03,12,23,30,44]   bl = [03,12,21,30,44]   bm = [00,12,23,30,44]   bn = [00,12,20,33,44]   bo = [00,12,21,30,44]   bp = [00,12,21,33,44]   bq = [00,10,21,30,44]   br = [00,10,23,31,44]   bs = [00,13,21,30,44]   bt = [00,10,21,33,44]   bu = [00,11,20,30,44]   bv = [00,11,23,30,44]   bw = [00,13,21,33,44]   bx = [00,13,22,30,44]   by = [03,10,22,33,44]   bz = [00,11,21,30,44]   ca = [03,10,21,30,44]   cb = [00,10,22,33,44]   cc = [00,11,20,33,44]   cd = [00,11,21,33,44]   ce = [00,11,22,30,44]   cf = [00,13,20,31,44]   cg = [00,13,22,33,44]   ch = [00,13,23,31,44]   ci = [03,10,20,31,44]   cj = [03,10,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,10,21,32,44]   d = [01,12,22,30,44]   e = [02,10,22,31,44]   f = [02,13,22,30,44]   g = [03,12,22,31,44]   h = [00,12,22,31,44]   i = [01,12,22,33,44]   j = [02,10,22,33,44]   k = [02,11,22,30,44]   l = [02,13,22,33,44]   m = [03,12,22,33,44]   n = [00,12,22,33,44]   o = [02,11,22,33,44]   p = [02,13,22,31,44]   q = [03,12,22,30,44]   r = [00,10,23,30,44]   s = [00,13,23,30,44]   t = [01,11,23,31,44]   u = [01,13,21,33,44]   v = [03,10,20,33,44]   w = [03,11,23,31,44]   x = [03,13,20,33,44]   y = [03,13,21,33,44]   z = [00,10,20,33,44]   aa = [01,11,21,33,44]   ab = [03,13,23,30,44]   ac = [03,13,23,31,44]   ad = [00,13,20,33,44]   ae = [01,13,23,31,44]   af = [03,10,23,30,44]   ag = [03,11,21,33,44]   ah = [00,12,20,31,44]   ai = [00,12,23,30,44]   aj = [00,13,20,32,44]   ak = [01,11,20,32,44]   al = [02,11,21,30,44]   am = [02,11,23,31,44]   an = [02,13,21,33,44]   ao = [03,11,21,32,44]   ap = [03,12,20,33,44]   aq = [00,11,20,32,44]   ar = [00,11,21,32,44]   as = [00,12,20,33,44]   at = [02,11,21,33,44]   au = [03,13,23,32,44]   av = [01,10,20,32,44]   aw = [01,10,21,32,44]   ax = [01,12,21,30,44]   ay = [01,13,23,32,44]   az = [02,10,20,31,44]   ba = [02,13,23,31,44]   bb = [03,10,23,32,44]   bc = [03,12,23,30,44]   bd = [00,10,23,32,44]   be = [00,12,21,30,44]   bf = [00,13,23,32,44]   bg = [01,11,23,32,44]   bh = [01,12,20,31,44]   bi = [01,12,21,33,44]   bj = [01,12,23,31,44]   bk = [01,13,21,32,44]   bl = [02,10,20,33,44]   bm = [02,10,21,30,44]   bn = [02,10,23,30,44]   bo = [02,11,20,31,44]   bp = [02,13,20,33,44]   bq = [02,13,23,30,44]   br = [03,10,20,32,44]   bs = [03,11,23,32,44]   bt = [03,12,21,33,44]   bu = [03,12,23,31,44]   bv = [03,13,20,32,44]   bw = [03,13,21,32,44]   bx = [00,11,23,32,44]   by = [00,12,21,33,44]   bz = [00,12,23,31,44]   ca = [00,13,21,32,44]   cb = [01,10,23,32,44]   cc = [01,12,20,33,44]   cd = [01,12,23,30,44]   ce = [01,13,20,32,44]   cf = [02,10,21,33,44]   cg = [02,10,23,31,44]   ch = [02,11,20,33,44]   ci = [02,11,23,30,44]   cj = [02,13,20,31,44]   ck = [02,13,21,30,44]   cl = [03,10,21,32,44]   cm = [03,11,20,32,44]   cn = [03,12,20,31,44]   co = [03,12,21,30,44]   cp = [00,10,21,30,44]   cq = [00,10,23,31,44]   cr = [00,13,21,30,44]   cs = [01,11,20,31,44]   ct = [01,11,21,30,44]   cu = [01,11,23,30,44]   cv = [01,13,20,33,44]   cw = [03,10,21,33,44]   cx = [03,11,20,31,44]   cy = [00,10,21,33,44]   cz = [00,10,22,31,44]   da = [00,11,23,30,44]   db = [00,11,23,31,44]   dc = [00,13,21,33,44]   dd = [00,13,22,30,44]   de = [01,11,20,33,44]   df = [01,11,22,30,44]   dg = [01,13,22,33,44]   dh = [03,10,22,33,44]   di = [03,11,20,33,44]   dj = [03,11,22,31,44]   dk = [03,13,22,33,44]   dl = [00,11,20,31,44]   dm = [00,11,21,30,44]   dn = [01,10,20,31,44]   do = [01,10,21,30,44]   dp = [01,10,23,30,44]   dq = [01,10,23,31,44]   dr = [01,13,20,31,44]   ds = [03,10,21,30,44]   dt = [03,13,20,31,44]   du = [03,13,21,30,44]   dv = [00,10,22,33,44]   dw = [00,11,20,33,44]   dx = [00,11,21,33,44]   dy = [00,11,22,30,44]   dz = [00,11,22,31,44]   ea = [00,13,20,31,44]   eb = [00,13,22,33,44]   ec = [00,13,23,31,44]   ed = [01,10,20,33,44]   ee = [01,10,21,33,44]   ef = [01,10,22,30,44]   eg = [01,10,22,31,44]   eh = [01,11,22,33,44]   ei = [01,13,21,30,44]   ej = [01,13,22,31,44]   ek = [01,13,23,30,44]   el = [03,10,20,31,44]   em = [03,10,22,30,44]   en = [03,10,23,31,44]   eo = [03,11,21,30,44]   ep = [03,11,22,33,44]   eq = [03,11,23,30,44]   er = [03,13,22,30,44]   es = [03,13,22,31,44]   et = [00,13,22,31,44]   eu = [01,10,22,33,44]   ev = [01,13,22,30,44]   ew = [03,10,22,31,44]   ex = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,10,21,32,44]   d = [01,12,22,30,44]   e = [01,12,23,32,44]   f = [02,10,22,31,44]   g = [02,13,22,30,44]   h = [02,10,22,33,44]   i = [02,11,22,30,44]   j = [02,13,22,33,44]   k = [02,11,22,33,44]   l = [02,13,22,31,44]   m = [00,10,23,30,44]   n = [00,13,23,30,44]   o = [03,10,20,33,44]   p = [03,13,20,33,44]   q = [00,10,20,33,44]   r = [03,13,23,30,44]   s = [00,13,20,33,44]   t = [03,10,23,30,44]   u = [03,12,21,32,44]   v = [03,12,23,32,44]   w = [00,12,21,32,44]   x = [00,12,23,32,44]   y = [01,12,20,32,44]   z = [03,12,20,32,44]   aa = [03,12,22,31,44]   ab = [00,12,22,31,44]   ac = [01,12,22,33,44]   ad = [03,12,22,33,44]   ae = [00,12,22,33,44]   af = [03,12,22,30,44]   ag = [00,12,20,31,44]   ah = [00,12,23,30,44]   ai = [00,13,20,32,44]   aj = [01,11,20,32,44]   ak = [02,11,21,30,44]   al = [02,11,23,31,44]   am = [02,13,21,33,44]   an = [03,11,21,32,44]   ao = [03,12,20,33,44]   ap = [00,11,20,32,44]   aq = [00,11,21,32,44]   ar = [00,12,20,33,44]   as = [02,11,21,33,44]   at = [03,13,23,32,44]   au = [01,10,20,32,44]   av = [01,10,21,32,44]   aw = [01,12,21,30,44]   ax = [01,13,23,32,44]   ay = [02,10,20,31,44]   az = [02,13,23,31,44]   ba = [03,10,23,32,44]   bb = [03,12,23,30,44]   bc = [00,10,23,32,44]   bd = [00,12,21,30,44]   be = [00,13,23,32,44]   bf = [01,11,23,32,44]   bg = [01,12,20,31,44]   bh = [01,12,21,33,44]   bi = [01,12,23,31,44]   bj = [01,13,21,32,44]   bk = [02,10,20,33,44]   bl = [02,10,21,30,44]   bm = [02,10,23,30,44]   bn = [02,11,20,31,44]   bo = [02,13,20,33,44]   bp = [02,13,23,30,44]   bq = [03,10,20,32,44]   br = [03,11,23,32,44]   bs = [03,12,21,33,44]   bt = [03,12,23,31,44]   bu = [03,13,20,32,44]   bv = [03,13,21,32,44]   bw = [00,11,23,32,44]   bx = [00,12,21,33,44]   by = [00,12,23,31,44]   bz = [00,13,21,32,44]   ca = [01,10,23,32,44]   cb = [01,12,20,33,44]   cc = [01,12,23,30,44]   cd = [01,13,20,32,44]   ce = [02,10,21,33,44]   cf = [02,10,23,31,44]   cg = [02,11,20,33,44]   ch = [02,11,23,30,44]   ci = [02,13,20,31,44]   cj = [02,13,21,30,44]   ck = [03,10,21,32,44]   cl = [03,11,20,32,44]   cm = [03,12,20,31,44]   cn = [03,12,21,30,44]   co = [00,10,21,30,44]   cp = [00,10,23,31,44]   cq = [00,13,21,30,44]   cr = [01,11,20,31,44]   cs = [01,11,21,30,44]   ct = [01,11,23,30,44]   cu = [01,13,20,33,44]   cv = [03,10,21,33,44]   cw = [03,11,20,31,44]   cx = [00,10,21,33,44]   cy = [00,10,22,31,44]   cz = [00,11,23,30,44]   da = [00,11,23,31,44]   db = [00,13,21,33,44]   dc = [00,13,22,30,44]   dd = [01,11,20,33,44]   de = [01,11,22,30,44]   df = [01,13,22,33,44]   dg = [03,10,22,33,44]   dh = [03,11,20,33,44]   di = [03,11,22,31,44]   dj = [03,13,22,33,44]   dk = [00,11,20,31,44]   dl = [00,11,21,30,44]   dm = [01,10,20,31,44]   dn = [01,10,21,30,44]   do = [01,10,23,30,44]   dp = [01,10,23,31,44]   dq = [01,13,20,31,44]   dr = [03,10,21,30,44]   ds = [03,13,20,31,44]   dt = [03,13,21,30,44]   du = [00,10,22,33,44]   dv = [00,11,20,33,44]   dw = [00,11,21,33,44]   dx = [00,11,22,30,44]   dy = [00,11,22,31,44]   dz = [00,13,20,31,44]   ea = [00,13,22,33,44]   eb = [00,13,23,31,44]   ec = [01,10,20,33,44]   ed = [01,10,21,33,44]   ee = [01,10,22,30,44]   ef = [01,10,22,31,44]   eg = [01,11,22,33,44]   eh = [01,13,21,30,44]   ei = [01,13,22,31,44]   ej = [01,13,23,30,44]   ek = [03,10,20,31,44]   el = [03,10,22,30,44]   em = [03,10,23,31,44]   en = [03,11,21,30,44]   eo = [03,11,22,33,44]   ep = [03,11,23,30,44]   eq = [03,13,22,30,44]   er = [03,13,22,31,44]   es = [00,13,22,31,44]   et = [01,10,22,33,44]   eu = [01,13,22,30,44]   ev = [03,10,22,31,44]   ew = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,43]   c = [00,10,21,32,44]   d = [01,12,22,30,44]   e = [01,12,23,32,44]   f = [02,10,22,31,44]   g = [02,10,23,32,44]   h = [02,13,20,32,44]   i = [02,13,23,32,44]   j = [02,10,21,32,44]   k = [02,11,20,32,44]   l = [02,11,23,32,44]   m = [02,13,21,32,44]   n = [02,13,22,30,44]   o = [02,10,22,33,44]   p = [02,11,22,30,44]   q = [02,13,22,33,44]   r = [02,11,22,33,44]   s = [02,13,22,31,44]   t = [03,12,21,32,44]   u = [03,12,23,32,44]   v = [00,12,21,32,44]   w = [00,12,23,32,44]   x = [01,12,20,32,44]   y = [03,12,20,32,44]   z = [03,12,22,31,44]   aa = [00,12,22,31,44]   ab = [01,12,22,33,44]   ac = [03,12,22,33,44]   ad = [00,12,22,33,44]   ae = [03,12,22,30,44]   af = [00,12,20,31,44]   ag = [00,12,23,30,44]   ah = [00,13,20,32,44]   ai = [01,11,20,32,44]   aj = [02,11,21,30,44]   ak = [02,11,23,31,44]   al = [02,13,21,33,44]   am = [03,11,21,32,44]   an = [03,12,20,33,44]   ao = [00,11,20,32,44]   ap = [00,11,21,32,44]   aq = [00,12,20,33,44]   ar = [02,11,21,33,44]   as = [03,13,23,32,44]   at = [01,10,20,32,44]   au = [01,10,21,32,44]   av = [01,12,21,30,44]   aw = [01,13,23,32,44]   ax = [02,10,20,31,44]   ay = [02,13,23,31,44]   az = [03,10,23,32,44]   ba = [03,12,23,30,44]   bb = [00,10,23,32,44]   bc = [00,12,21,30,44]   bd = [00,13,23,32,44]   be = [01,11,23,32,44]   bf = [01,12,20,31,44]   bg = [01,12,21,33,44]   bh = [01,12,23,31,44]   bi = [01,13,21,32,44]   bj = [02,10,20,33,44]   bk = [02,10,21,30,44]   bl = [02,10,23,30,44]   bm = [02,11,20,31,44]   bn = [02,13,20,33,44]   bo = [02,13,23,30,44]   bp = [03,10,20,32,44]   bq = [03,11,23,32,44]   br = [03,12,21,33,44]   bs = [03,12,23,31,44]   bt = [03,13,20,32,44]   bu = [03,13,21,32,44]   bv = [00,11,23,32,44]   bw = [00,12,21,33,44]   bx = [00,12,23,31,44]   by = [00,13,21,32,44]   bz = [01,10,23,32,44]   ca = [01,12,20,33,44]   cb = [01,12,23,30,44]   cc = [01,13,20,32,44]   cd = [02,10,21,33,44]   ce = [02,10,23,31,44]   cf = [02,11,20,33,44]   cg = [02,11,23,30,44]   ch = [02,13,20,31,44]   ci = [02,13,21,30,44]   cj = [03,10,21,32,44]   ck = [03,11,20,32,44]   cl = [03,12,20,31,44]   cm = [03,12,21,30,44]   cn = [00,10,21,30,44]   co = [00,10,23,31,44]   cp = [00,13,21,30,44]   cq = [01,11,20,31,44]   cr = [01,11,21,30,44]   cs = [01,11,23,30,44]   ct = [01,13,20,33,44]   cu = [03,10,21,33,44]   cv = [03,11,20,31,44]   cw = [00,10,21,33,44]   cx = [00,10,22,31,44]   cy = [00,11,23,30,44]   cz = [00,11,23,31,44]   da = [00,13,21,33,44]   db = [00,13,22,30,44]   dc = [01,11,20,33,44]   dd = [01,11,22,30,44]   de = [01,13,22,33,44]   df = [03,10,22,33,44]   dg = [03,11,20,33,44]   dh = [03,11,22,31,44]   di = [03,13,22,33,44]   dj = [00,11,20,31,44]   dk = [00,11,21,30,44]   dl = [01,10,20,31,44]   dm = [01,10,21,30,44]   dn = [01,10,23,30,44]   do = [01,10,23,31,44]   dp = [01,13,20,31,44]   dq = [03,10,21,30,44]   dr = [03,13,20,31,44]   ds = [03,13,21,30,44]   dt = [00,10,22,33,44]   du = [00,11,20,33,44]   dv = [00,11,21,33,44]   dw = [00,11,22,30,44]   dx = [00,11,22,31,44]   dy = [00,13,20,31,44]   dz = [00,13,22,33,44]   ea = [00,13,23,31,44]   eb = [01,10,20,33,44]   ec = [01,10,21,33,44]   ed = [01,10,22,30,44]   ee = [01,10,22,31,44]   ef = [01,11,22,33,44]   eg = [01,13,21,30,44]   eh = [01,13,22,31,44]   ei = [01,13,23,30,44]   ej = [03,10,20,31,44]   ek = [03,10,22,30,44]   el = [03,10,23,31,44]   em = [03,11,21,30,44]   en = [03,11,22,33,44]   eo = [03,11,23,30,44]   ep = [03,13,22,30,44]   eq = [03,13,22,31,44]   er = [00,13,22,31,44]   es = [01,10,22,33,44]   et = [01,13,22,30,44]   eu = [03,10,22,31,44]   ev = [03,11,22,30,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,12,23,33,44]   d = [01,13,20,33,44]   e = [01,13,22,32,44]   f = [02,10,23,33,44]   g = [02,11,23,31,44]   h = [02,13,21,33,44]   i = [03,10,22,32,44]   j = [03,11,20,31,44]   k = [03,11,21,32,44]   l = [03,12,22,31,44]   m = [01,13,22,33,44]   n = [02,11,23,33,44]   o = [03,10,20,30,44]   p = [03,11,22,31,44]   q = [03,11,22,32,44]   r = [01,12,23,32,44]   s = [01,13,23,32,44]   t = [02,13,21,31,44]   u = [02,13,23,31,44]   v = [03,10,21,30,44]   w = [03,10,23,30,44]   x = [03,10,23,32,44]   y = [03,12,20,30,44]   z = [03,12,21,31,44]   aa = [03,12,21,32,44]   ab = [03,12,23,30,44]   ac = [01,13,20,30,44]   ad = [01,13,21,30,44]   ae = [01,13,21,32,44]   af = [01,13,23,30,44]   ag = [02,10,23,30,44]   ah = [02,12,23,30,44]   ai = [02,12,23,31,44]   aj = [02,13,23,30,44]   ak = [03,10,20,31,44]   al = [03,10,20,32,44]   am = [03,10,21,31,44]   an = [03,10,22,30,44]   ao = [03,10,23,31,44]   ap = [03,11,20,30,44]   aq = [03,11,21,30,44]   ar = [03,11,23,30,44]   as = [03,11,23,32,44]   at = [03,12,20,32,44]   au = [03,12,22,30,44]   av = [03,12,23,31,44]   aw = [01,12,23,30,44]   ax = [01,13,20,32,44]   ay = [01,13,22,30,44]   az = [02,10,23,31,44]   ba = [02,11,23,30,44]   bb = [02,13,21,30,44]   bc = [03,10,21,32,44]   bd = [03,10,22,31,44]   be = [03,11,20,32,44]   bf = [03,11,22,30,44]   bg = [03,12,20,31,44]   bh = [03,12,21,30,44]   bi = [00,12,23,33,44]   bj = [00,13,21,33,44]   bk = [00,12,23,32,44]   bl = [00,13,21,31,44]   bm = [00,13,23,31,44]   bn = [00,13,23,32,44]   bo = [00,12,23,31,44]   bp = [00,13,21,32,44]   bq = [00,10,23,31,44]   br = [00,13,20,32,44]   bs = [01,11,23,30,44]   bt = [02,13,22,30,44]   bu = [00,11,23,31,44]   bv = [00,13,22,32,44]   bw = [00,10,23,33,44]   bx = [00,13,20,33,44]   by = [01,10,23,30,44]   bz = [02,13,20,30,44]   ca = [00,10,23,32,44]   cb = [00,11,23,33,44]   cc = [00,13,20,31,44]   cd = [00,13,22,33,44]   ce = [01,10,23,33,44]   cf = [01,11,23,32,44]   cg = [02,13,20,33,44]   ch = [02,13,22,31,44]   ci = [00,11,23,32,44]   cj = [00,13,22,31,44]   ck = [01,10,23,32,44]   cl = [02,13,20,31,44]   cm = [00,10,21,31,44]   cn = [00,10,21,32,44]   co = [00,12,20,31,44]   cp = [01,11,20,30,44]   cq = [01,11,20,32,44]   cr = [01,11,21,30,44]   cs = [01,12,22,30,44]   ct = [02,10,22,31,44]   cu = [02,11,21,30,44]   cv = [00,10,20,33,44]   cw = [00,10,21,33,44]   cx = [00,10,22,31,44]   cy = [00,11,20,32,44]   cz = [00,11,21,31,44]   da = [00,11,21,32,44]   db = [00,12,20,33,44]   dc = [00,12,22,31,44]   dd = [01,10,20,30,44]   de = [01,11,20,33,44]   df = [01,11,22,30,44]   dg = [01,12,22,33,44]   dh = [02,10,22,33,44]   di = [02,11,21,33,44]   dj = [02,11,22,30,44]   dk = [00,11,20,31,44]   dl = [01,10,20,32,44]   dm = [01,10,21,30,44]   dn = [01,10,21,32,44]   do = [01,12,21,30,44]   dp = [02,10,20,31,44]   dq = [02,12,20,31,44]   dr = [02,12,21,30,44]   ds = [00,10,22,33,44]   dt = [00,11,20,33,44]   du = [00,11,21,33,44]   dv = [00,11,22,31,44]   dw = [00,11,22,32,44]   dx = [00,12,21,31,44]   dy = [00,12,21,32,44]   dz = [00,12,22,33,44]   ea = [01,10,20,33,44]   eb = [01,10,21,33,44]   ec = [01,10,22,30,44]   ed = [01,10,22,32,44]   ee = [01,11,22,33,44]   ef = [01,12,20,30,44]   eg = [01,12,20,32,44]   eh = [01,12,21,33,44]   ei = [02,10,20,33,44]   ej = [02,10,21,30,44]   ek = [02,10,21,31,44]   el = [02,11,20,30,44]   em = [02,11,20,31,44]   en = [02,11,22,33,44]   eo = [02,12,20,33,44]   ep = [02,12,21,33,44]   eq = [00,12,21,33,44]   er = [01,10,22,33,44]   es = [01,12,20,33,44]   et = [02,10,21,33,44]   eu = [02,11,20,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,12,23,33,44]   d = [01,11,23,33,44]   e = [04,14,24,33,41]   f = [00,10,20,32,44]   g = [01,11,21,32,44]   h = [02,12,22,30,44]   i = [02,12,22,31,44]   j = [01,11,21,33,44]   k = [00,10,22,32,44]   l = [01,11,22,32,44]   m = [02,12,20,30,44]   n = [02,12,21,31,44]   o = [01,13,22,32,44]   p = [02,10,23,33,44]   q = [03,10,22,32,44]   r = [03,11,21,32,44]   s = [03,12,22,31,44]   t = [02,11,23,33,44]   u = [03,11,22,32,44]   v = [02,13,21,31,44]   w = [03,12,20,30,44]   x = [03,12,21,31,44]   y = [01,13,20,30,44]   z = [01,13,21,30,44]   aa = [01,13,21,32,44]   ab = [02,12,23,30,44]   ac = [02,12,23,31,44]   ad = [03,10,20,31,44]   ae = [03,10,20,32,44]   af = [03,10,21,31,44]   ag = [03,11,20,30,44]   ah = [03,11,21,30,44]   ai = [03,12,22,30,44]   aj = [01,12,23,30,44]   ak = [01,13,20,32,44]   al = [01,13,22,30,44]   am = [02,10,23,31,44]   an = [02,11,23,30,44]   ao = [02,13,21,30,44]   ap = [03,10,21,32,44]   aq = [03,10,22,31,44]   ar = [03,11,20,32,44]   as = [03,11,22,30,44]   at = [03,12,20,31,44]   au = [03,12,21,30,44]   av = [00,12,23,33,44]   aw = [00,13,21,31,44]   ax = [00,12,23,31,44]   ay = [00,13,21,32,44]   az = [00,10,23,31,44]   ba = [00,13,20,32,44]   bb = [01,11,23,30,44]   bc = [02,13,22,30,44]   bd = [00,13,22,32,44]   be = [00,10,23,33,44]   bf = [02,13,20,30,44]   bg = [00,10,23,32,44]   bh = [00,11,23,33,44]   bi = [00,13,20,31,44]   bj = [01,10,23,33,44]   bk = [01,11,23,32,44]   bl = [02,13,22,31,44]   bm = [00,11,23,32,44]   bn = [00,13,22,31,44]   bo = [01,10,23,32,44]   bp = [02,13,20,31,44]   bq = [00,10,21,31,44]   br = [00,10,21,32,44]   bs = [00,12,20,31,44]   bt = [01,11,20,30,44]   bu = [01,11,20,32,44]   bv = [01,11,21,30,44]   bw = [01,12,22,30,44]   bx = [02,10,22,31,44]   by = [02,11,21,30,44]   bz = [00,10,20,33,44]   ca = [00,10,21,33,44]   cb = [00,10,22,31,44]   cc = [00,11,20,32,44]   cd = [00,11,21,32,44]   ce = [00,12,20,33,44]   cf = [00,12,22,31,44]   cg = [01,11,20,33,44]   ch = [01,11,22,30,44]   ci = [01,12,22,33,44]   cj = [02,10,22,33,44]   ck = [02,11,21,33,44]   cl = [02,11,22,30,44]   cm = [01,10,20,32,44]   cn = [01,10,21,32,44]   co = [01,12,21,30,44]   cp = [02,10,20,31,44]   cq = [02,12,20,31,44]   cr = [02,12,21,30,44]   cs = [00,10,22,33,44]   ct = [00,11,20,33,44]   cu = [00,11,21,33,44]   cv = [00,11,22,32,44]   cw = [00,12,21,31,44]   cx = [00,12,22,33,44]   cy = [01,10,20,33,44]   cz = [01,10,21,33,44]   da = [01,10,22,32,44]   db = [01,11,22,33,44]   dc = [01,12,20,30,44]   dd = [01,12,21,33,44]   de = [02,10,20,33,44]   df = [02,10,21,31,44]   dg = [02,11,20,30,44]   dh = [02,11,22,33,44]   di = [02,12,20,33,44]   dj = [02,12,21,33,44]   dk = [00,12,21,33,44]   dl = [01,10,22,33,44]   dm = [01,12,20,33,44]   dn = [02,10,21,33,44]   do = [02,11,20,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,12,23,33,44]   d = [01,11,23,33,44]   e = [01,13,23,32,44]   f = [04,14,24,33,41]   g = [03,10,23,32,44]   h = [03,12,23,30,44]   i = [03,10,23,31,44]   j = [03,11,23,30,44]   k = [03,11,23,32,44]   l = [03,12,23,31,44]   m = [02,13,23,31,44]   n = [01,13,23,30,44]   o = [02,13,23,30,44]   p = [00,13,23,31,44]   q = [00,13,23,32,44]   r = [01,11,21,33,44]   s = [01,13,22,32,44]   t = [02,10,23,33,44]   u = [03,10,22,32,44]   v = [03,11,21,32,44]   w = [03,12,22,31,44]   x = [02,11,23,33,44]   y = [03,11,22,32,44]   z = [02,13,21,31,44]   aa = [03,12,20,30,44]   ab = [03,12,21,31,44]   ac = [01,13,20,30,44]   ad = [01,13,21,30,44]   ae = [01,13,21,32,44]   af = [02,12,23,30,44]   ag = [02,12,23,31,44]   ah = [03,10,20,31,44]   ai = [03,10,20,32,44]   aj = [03,10,21,31,44]   ak = [03,11,20,30,44]   al = [03,11,21,30,44]   am = [03,12,22,30,44]   an = [01,12,23,30,44]   ao = [01,13,20,32,44]   ap = [01,13,22,30,44]   aq = [02,10,23,31,44]   ar = [02,11,23,30,44]   as = [02,13,21,30,44]   at = [03,10,21,32,44]   au = [03,10,22,31,44]   av = [03,11,20,32,44]   aw = [03,11,22,30,44]   ax = [03,12,20,31,44]   ay = [03,12,21,30,44]   az = [00,12,23,33,44]   ba = [00,13,21,31,44]   bb = [00,12,23,31,44]   bc = [00,13,21,32,44]   bd = [00,10,23,31,44]   be = [00,13,20,32,44]   bf = [01,11,23,30,44]   bg = [02,13,22,30,44]   bh = [00,13,22,32,44]   bi = [00,10,23,33,44]   bj = [02,13,20,30,44]   bk = [00,10,23,32,44]   bl = [00,11,23,33,44]   bm = [00,13,20,31,44]   bn = [01,10,23,33,44]   bo = [01,11,23,32,44]   bp = [02,13,22,31,44]   bq = [00,11,23,32,44]   br = [00,13,22,31,44]   bs = [01,10,23,32,44]   bt = [02,13,20,31,44]   bu = [00,10,21,31,44]   bv = [00,10,21,32,44]   bw = [00,12,20,31,44]   bx = [01,11,20,30,44]   by = [01,11,20,32,44]   bz = [01,11,21,30,44]   ca = [01,12,22,30,44]   cb = [02,10,22,31,44]   cc = [02,11,21,30,44]   cd = [00,10,20,33,44]   ce = [00,10,21,33,44]   cf = [00,10,22,31,44]   cg = [00,11,20,32,44]   ch = [00,11,21,32,44]   ci = [00,12,20,33,44]   cj = [00,12,22,31,44]   ck = [01,11,20,33,44]   cl = [01,11,22,30,44]   cm = [01,12,22,33,44]   cn = [02,10,22,33,44]   co = [02,11,21,33,44]   cp = [02,11,22,30,44]   cq = [01,10,20,32,44]   cr = [01,10,21,32,44]   cs = [01,12,21,30,44]   ct = [02,10,20,31,44]   cu = [02,12,20,31,44]   cv = [02,12,21,30,44]   cw = [00,10,22,33,44]   cx = [00,11,20,33,44]   cy = [00,11,21,33,44]   cz = [00,11,22,32,44]   da = [00,12,21,31,44]   db = [00,12,22,33,44]   dc = [01,10,20,33,44]   dd = [01,10,21,33,44]   de = [01,10,22,32,44]   df = [01,11,22,33,44]   dg = [01,12,20,30,44]   dh = [01,12,21,33,44]   di = [02,10,20,33,44]   dj = [02,10,21,31,44]   dk = [02,11,20,30,44]   dl = [02,11,22,33,44]   dm = [02,12,20,33,44]   dn = [02,12,21,33,44]   do = [00,12,21,33,44]   dp = [01,10,22,33,44]   dq = [01,12,20,33,44]   dr = [02,10,21,33,44]   ds = [02,11,20,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,13,20,33,44]   d = [03,12,23,32,44]   e = [01,13,23,32,44]   f = [04,14,24,33,42]   g = [02,13,23,31,44]   h = [01,13,23,30,44]   i = [02,13,23,30,44]   j = [00,13,23,31,44]   k = [00,13,23,32,44]   l = [02,13,22,33,44]   m = [02,12,22,33,44]   n = [02,11,23,31,44]   o = [02,13,21,33,44]   p = [03,11,20,31,44]   q = [03,11,21,32,44]   r = [03,12,22,31,44]   s = [01,13,22,33,44]   t = [03,11,22,31,44]   u = [01,12,23,32,44]   v = [03,10,21,30,44]   w = [03,10,23,30,44]   x = [03,10,23,32,44]   y = [03,12,21,32,44]   z = [03,12,23,30,44]   aa = [01,13,21,30,44]   ab = [01,13,21,32,44]   ac = [02,10,23,30,44]   ad = [02,12,23,30,44]   ae = [02,12,23,31,44]   af = [03,10,20,31,44]   ag = [03,10,20,32,44]   ah = [03,10,22,30,44]   ai = [03,10,23,31,44]   aj = [03,11,21,30,44]   ak = [03,11,23,30,44]   al = [03,11,23,32,44]   am = [03,12,20,32,44]   an = [03,12,22,30,44]   ao = [03,12,23,31,44]   ap = [01,12,23,30,44]   aq = [01,13,20,32,44]   ar = [01,13,22,30,44]   as = [02,10,23,31,44]   at = [02,11,23,30,44]   au = [02,13,21,30,44]   av = [03,10,21,32,44]   aw = [03,10,22,31,44]   ax = [03,11,20,32,44]   ay = [03,11,22,30,44]   az = [03,12,20,31,44]   ba = [03,12,21,30,44]   bb = [00,13,21,33,44]   bc = [00,12,23,32,44]   bd = [00,12,23,31,44]   be = [00,13,21,32,44]   bf = [00,10,23,31,44]   bg = [00,13,20,32,44]   bh = [01,11,23,30,44]   bi = [02,13,22,30,44]   bj = [00,11,23,31,44]   bk = [00,13,20,33,44]   bl = [01,10,23,30,44]   bm = [00,10,23,32,44]   bn = [00,13,20,31,44]   bo = [00,13,22,33,44]   bp = [01,11,23,32,44]   bq = [02,13,20,33,44]   br = [02,13,22,31,44]   bs = [00,11,23,32,44]   bt = [00,13,22,31,44]   bu = [01,10,23,32,44]   bv = [02,13,20,31,44]   bw = [00,10,21,32,44]   bx = [00,12,20,31,44]   by = [01,11,20,32,44]   bz = [01,11,21,30,44]   ca = [01,12,22,30,44]   cb = [02,10,22,31,44]   cc = [02,11,21,30,44]   cd = [00,10,20,33,44]   ce = [00,10,21,33,44]   cf = [00,10,22,31,44]   cg = [00,11,20,32,44]   ch = [00,11,21,32,44]   ci = [00,12,20,33,44]   cj = [00,12,22,31,44]   ck = [01,11,20,33,44]   cl = [01,11,22,30,44]   cm = [01,12,22,33,44]   cn = [02,10,22,33,44]   co = [02,11,21,33,44]   cp = [02,11,22,30,44]   cq = [00,11,20,31,44]   cr = [01,10,20,32,44]   cs = [01,10,21,30,44]   ct = [01,10,21,32,44]   cu = [01,12,21,30,44]   cv = [02,10,20,31,44]   cw = [02,12,20,31,44]   cx = [02,12,21,30,44]   cy = [00,10,22,33,44]   cz = [00,11,20,33,44]   da = [00,11,21,33,44]   db = [00,11,22,31,44]   dc = [00,12,21,32,44]   dd = [00,12,22,33,44]   de = [01,10,20,33,44]   df = [01,10,21,33,44]   dg = [01,10,22,30,44]   dh = [01,11,22,33,44]   di = [01,12,20,32,44]   dj = [01,12,21,33,44]   dk = [02,10,20,33,44]   dl = [02,10,21,30,44]   dm = [02,11,20,31,44]   dn = [02,11,22,33,44]   do = [02,12,20,33,44]   dp = [02,12,21,33,44]   dq = [00,12,21,33,44]   dr = [01,10,22,33,44]   ds = [01,12,20,33,44]   dt = [02,10,21,33,44]   du = [02,11,20,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,13,20,33,44]   d = [00,13,23,33,44]   e = [00,10,20,32,44]   f = [00,12,20,32,44]   g = [02,10,22,30,44]   h = [02,12,22,30,44]   i = [00,12,22,32,44]   j = [02,10,20,30,44]   k = [00,10,22,32,44]   l = [02,12,20,30,44]   m = [02,10,23,33,44]   n = [03,10,22,32,44]   o = [03,12,20,30,44]   p = [02,10,23,30,44]   q = [02,12,23,30,44]   r = [02,13,23,30,44]   s = [03,10,20,32,44]   t = [03,12,20,32,44]   u = [03,12,22,30,44]   v = [01,12,23,30,44]   w = [01,13,20,32,44]   x = [02,10,23,31,44]   y = [02,11,23,30,44]   z = [02,13,21,30,44]   aa = [03,10,21,32,44]   ab = [03,11,20,32,44]   ac = [03,12,20,31,44]   ad = [03,12,21,30,44]   ae = [00,12,23,33,44]   af = [00,12,23,32,44]   ag = [00,13,23,32,44]   ah = [00,12,23,31,44]   ai = [00,13,21,32,44]   aj = [00,13,20,32,44]   ak = [02,13,22,30,44]   al = [00,13,22,32,44]   am = [02,13,20,30,44]   an = [00,10,23,32,44]   ao = [02,13,20,33,44]   ap = [00,11,23,32,44]   aq = [01,10,23,32,44]   ar = [02,13,20,31,44]   as = [00,10,21,32,44]   at = [00,12,20,31,44]   au = [01,11,20,32,44]   av = [01,12,22,30,44]   aw = [02,10,22,31,44]   ax = [02,11,21,30,44]   ay = [00,11,20,32,44]   az = [00,11,21,32,44]   ba = [00,12,20,33,44]   bb = [00,12,22,31,44]   bc = [02,10,22,33,44]   bd = [02,11,22,30,44]   be = [01,10,20,32,44]   bf = [01,10,21,32,44]   bg = [01,12,21,30,44]   bh = [02,10,20,31,44]   bi = [02,12,20,31,44]   bj = [02,12,21,30,44]   bk = [00,11,22,32,44]   bl = [00,12,21,31,44]   bm = [00,12,21,32,44]   bn = [00,12,22,33,44]   bo = [01,10,22,32,44]   bp = [01,12,20,30,44]   bq = [01,12,20,32,44]   br = [02,10,20,33,44]   bs = [02,10,21,30,44]   bt = [02,10,21,31,44]   bu = [02,11,20,30,44]   bv = [02,11,20,31,44]   bw = [02,12,20,33,44]   bx = [00,12,21,33,44]   by = [01,12,20,33,44]   bz = [02,10,21,33,44]   ca = [02,11,20,33,44]   cb = [03,11,20,31,44]   cc = [03,10,20,30,44]   cd = [03,10,21,30,44]   ce = [01,13,20,30,44]   cf = [01,13,21,30,44]   cg = [01,13,23,30,44]   ch = [03,10,20,31,44]   ci = [03,10,21,31,44]   cj = [03,10,22,30,44]   ck = [03,11,20,30,44]   cl = [03,11,21,30,44]   cm = [01,13,22,30,44]   cn = [03,10,22,31,44]   co = [03,11,22,30,44]   cp = [00,13,21,33,44]   cq = [00,13,21,31,44]   cr = [00,13,23,31,44]   cs = [00,10,23,31,44]   ct = [01,11,23,30,44]   cu = [00,11,23,31,44]   cv = [00,10,23,33,44]   cw = [00,13,20,33,44]   cx = [01,10,23,30,44]   cy = [00,11,23,33,44]   cz = [00,13,20,31,44]   da = [00,13,22,33,44]   db = [01,10,23,33,44]   dc = [00,13,22,31,44]   dd = [00,10,21,31,44]   de = [01,11,20,30,44]   df = [01,11,21,30,44]   dg = [00,10,20,33,44]   dh = [00,10,21,33,44]   di = [00,10,22,31,44]   dj = [00,11,21,31,44]   dk = [01,10,20,30,44]   dl = [01,11,20,33,44]   dm = [01,11,22,30,44]   dn = [00,11,20,31,44]   do = [01,10,21,30,44]   dp = [00,10,22,33,44]   dq = [00,11,20,33,44]   dr = [00,11,21,33,44]   ds = [00,11,22,31,44]   dt = [01,10,20,33,44]   du = [01,10,21,33,44]   dv = [01,10,22,30,44]   dw = [01,10,22,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,13,20,33,44]   d = [00,13,23,33,44]   e = [02,10,23,33,44]   f = [03,10,22,32,44]   g = [03,10,23,32,44]   h = [03,12,20,30,44]   i = [03,12,23,30,44]   j = [02,10,23,30,44]   k = [02,12,23,30,44]   l = [02,13,23,30,44]   m = [03,10,20,32,44]   n = [03,12,20,32,44]   o = [03,12,22,30,44]   p = [01,12,23,30,44]   q = [01,13,20,32,44]   r = [02,10,23,31,44]   s = [02,11,23,30,44]   t = [02,13,21,30,44]   u = [03,10,21,32,44]   v = [03,11,20,32,44]   w = [03,12,20,31,44]   x = [03,12,21,30,44]   y = [00,12,23,33,44]   z = [00,12,23,32,44]   aa = [00,13,23,32,44]   ab = [00,12,23,31,44]   ac = [00,13,21,32,44]   ad = [00,13,20,32,44]   ae = [02,13,22,30,44]   af = [00,13,22,32,44]   ag = [02,13,20,30,44]   ah = [00,10,23,32,44]   ai = [02,13,20,33,44]   aj = [00,11,23,32,44]   ak = [01,10,23,32,44]   al = [02,13,20,31,44]   am = [00,10,21,32,44]   an = [00,12,20,31,44]   ao = [01,11,20,32,44]   ap = [01,12,22,30,44]   aq = [02,10,22,31,44]   ar = [02,11,21,30,44]   as = [00,11,20,32,44]   at = [00,11,21,32,44]   au = [00,12,20,33,44]   av = [00,12,22,31,44]   aw = [02,10,22,33,44]   ax = [02,11,22,30,44]   ay = [01,10,20,32,44]   az = [01,10,21,32,44]   ba = [01,12,21,30,44]   bb = [02,10,20,31,44]   bc = [02,12,20,31,44]   bd = [02,12,21,30,44]   be = [00,11,22,32,44]   bf = [00,12,21,31,44]   bg = [00,12,21,32,44]   bh = [00,12,22,33,44]   bi = [01,10,22,32,44]   bj = [01,12,20,30,44]   bk = [01,12,20,32,44]   bl = [02,10,20,33,44]   bm = [02,10,21,30,44]   bn = [02,10,21,31,44]   bo = [02,11,20,30,44]   bp = [02,11,20,31,44]   bq = [02,12,20,33,44]   br = [00,12,21,33,44]   bs = [01,12,20,33,44]   bt = [02,10,21,33,44]   bu = [02,11,20,33,44]   bv = [03,11,20,31,44]   bw = [03,10,20,30,44]   bx = [03,10,21,30,44]   by = [03,10,23,30,44]   bz = [01,13,20,30,44]   ca = [01,13,21,30,44]   cb = [01,13,23,30,44]   cc = [03,10,20,31,44]   cd = [03,10,21,31,44]   ce = [03,10,22,30,44]   cf = [03,10,23,31,44]   cg = [03,11,20,30,44]   ch = [03,11,21,30,44]   ci = [03,11,23,30,44]   cj = [01,13,22,30,44]   ck = [03,10,22,31,44]   cl = [03,11,22,30,44]   cm = [00,13,21,33,44]   cn = [00,13,21,31,44]   co = [00,13,23,31,44]   cp = [00,10,23,31,44]   cq = [01,11,23,30,44]   cr = [00,11,23,31,44]   cs = [00,10,23,33,44]   ct = [00,13,20,33,44]   cu = [01,10,23,30,44]   cv = [00,11,23,33,44]   cw = [00,13,20,31,44]   cx = [00,13,22,33,44]   cy = [01,10,23,33,44]   cz = [00,13,22,31,44]   da = [00,10,21,31,44]   db = [01,11,20,30,44]   dc = [01,11,21,30,44]   dd = [00,10,20,33,44]   de = [00,10,21,33,44]   df = [00,10,22,31,44]   dg = [00,11,21,31,44]   dh = [01,10,20,30,44]   di = [01,11,20,33,44]   dj = [01,11,22,30,44]   dk = [00,11,20,31,44]   dl = [01,10,21,30,44]   dm = [00,10,22,33,44]   dn = [00,11,20,33,44]   do = [00,11,21,33,44]   dp = [00,11,22,31,44]   dq = [01,10,20,33,44]   dr = [01,10,21,33,44]   ds = [01,10,22,30,44]   dt = [01,10,22,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,13,22,32,44]   d = [03,10,22,32,44]   e = [04,14,24,33,41]   f = [01,11,21,32,44]   g = [01,11,22,32,44]   h = [00,10,20,32,44]   i = [02,12,22,30,44]   j = [02,12,22,31,44]   k = [00,10,22,32,44]   l = [02,12,20,30,44]   m = [02,12,21,31,44]   n = [03,11,21,32,44]   o = [03,12,22,31,44]   p = [03,11,22,32,44]   q = [03,12,20,30,44]   r = [03,12,21,31,44]   s = [02,12,23,30,44]   t = [02,12,23,31,44]   u = [03,10,20,31,44]   v = [03,10,20,32,44]   w = [03,10,21,31,44]   x = [03,11,20,30,44]   y = [03,11,21,30,44]   z = [03,12,22,30,44]   aa = [03,10,21,32,44]   ab = [03,10,22,31,44]   ac = [03,11,20,32,44]   ad = [03,11,22,30,44]   ae = [03,12,20,31,44]   af = [03,12,21,30,44]   ag = [01,11,23,30,44]   ah = [01,11,23,32,44]   ai = [01,11,20,30,44]   aj = [01,11,20,32,44]   ak = [01,11,21,30,44]   al = [01,11,20,33,44]   am = [01,11,21,33,44]   an = [01,11,22,30,44]   ao = [01,11,22,33,44]   ap = [02,12,22,33,44]   aq = [02,12,20,31,44]   ar = [02,12,21,30,44]   as = [02,12,20,33,44]   at = [02,12,21,33,44]   au = [02,13,21,31,44]   av = [01,13,20,30,44]   aw = [01,13,21,30,44]   ax = [01,13,21,32,44]   ay = [01,12,23,30,44]   az = [01,13,20,32,44]   ba = [01,13,22,30,44]   bb = [02,10,23,31,44]   bc = [02,11,23,30,44]   bd = [02,13,21,30,44]   be = [00,13,21,31,44]   bf = [00,12,23,31,44]   bg = [00,13,21,32,44]   bh = [00,10,23,31,44]   bi = [00,13,20,32,44]   bj = [02,13,22,30,44]   bk = [00,13,22,32,44]   bl = [02,13,20,30,44]   bm = [00,10,23,32,44]   bn = [00,13,20,31,44]   bo = [02,13,22,31,44]   bp = [00,11,23,32,44]   bq = [00,13,22,31,44]   br = [01,10,23,32,44]   bs = [02,13,20,31,44]   bt = [00,10,21,31,44]   bu = [00,10,21,32,44]   bv = [00,12,20,31,44]   bw = [01,12,22,30,44]   bx = [02,10,22,31,44]   by = [02,11,21,30,44]   bz = [00,10,20,33,44]   ca = [00,10,21,33,44]   cb = [00,10,22,31,44]   cc = [00,11,20,32,44]   cd = [00,11,21,32,44]   ce = [00,12,20,33,44]   cf = [00,12,22,31,44]   cg = [01,12,22,33,44]   ch = [02,10,22,33,44]   ci = [02,11,21,33,44]   cj = [02,11,22,30,44]   ck = [01,10,20,32,44]   cl = [01,10,21,32,44]   cm = [01,12,21,30,44]   cn = [02,10,20,31,44]   co = [00,10,22,33,44]   cp = [00,11,20,33,44]   cq = [00,11,21,33,44]   cr = [00,11,22,32,44]   cs = [00,12,21,31,44]   ct = [00,12,22,33,44]   cu = [01,10,20,33,44]   cv = [01,10,21,33,44]   cw = [01,10,22,32,44]   cx = [01,12,20,30,44]   cy = [01,12,21,33,44]   cz = [02,10,20,33,44]   da = [02,10,21,31,44]   db = [02,11,20,30,44]   dc = [02,11,22,33,44]   dd = [00,12,21,33,44]   de = [01,10,22,33,44]   df = [01,12,20,33,44]   dg = [02,10,21,33,44]   dh = [02,11,20,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,13,22,32,44]   d = [03,10,22,32,44]   e = [04,14,24,33,41]   f = [01,13,23,32,44]   g = [02,13,23,31,44]   h = [03,10,23,32,44]   i = [03,12,23,30,44]   j = [01,13,23,30,44]   k = [02,13,23,30,44]   l = [03,10,23,31,44]   m = [03,11,23,30,44]   n = [03,11,23,32,44]   o = [03,12,23,31,44]   p = [00,13,23,31,44]   q = [00,13,23,32,44]   r = [03,11,21,32,44]   s = [03,12,22,31,44]   t = [03,11,22,32,44]   u = [03,12,20,30,44]   v = [03,12,21,31,44]   w = [02,12,23,30,44]   x = [02,12,23,31,44]   y = [03,10,20,31,44]   z = [03,10,20,32,44]   aa = [03,10,21,31,44]   ab = [03,11,20,30,44]   ac = [03,11,21,30,44]   ad = [03,12,22,30,44]   ae = [03,10,21,32,44]   af = [03,10,22,31,44]   ag = [03,11,20,32,44]   ah = [03,11,22,30,44]   ai = [03,12,20,31,44]   aj = [03,12,21,30,44]   ak = [01,11,23,30,44]   al = [01,11,23,32,44]   am = [01,11,20,30,44]   an = [01,11,20,32,44]   ao = [01,11,21,30,44]   ap = [01,11,20,33,44]   aq = [01,11,21,33,44]   ar = [01,11,22,30,44]   as = [01,11,22,33,44]   at = [02,12,22,33,44]   au = [02,12,20,31,44]   av = [02,12,21,30,44]   aw = [02,12,20,33,44]   ax = [02,12,21,33,44]   ay = [02,13,21,31,44]   az = [01,13,20,30,44]   ba = [01,13,21,30,44]   bb = [01,13,21,32,44]   bc = [01,12,23,30,44]   bd = [01,13,20,32,44]   be = [01,13,22,30,44]   bf = [02,10,23,31,44]   bg = [02,11,23,30,44]   bh = [02,13,21,30,44]   bi = [00,13,21,31,44]   bj = [00,12,23,31,44]   bk = [00,13,21,32,44]   bl = [00,10,23,31,44]   bm = [00,13,20,32,44]   bn = [02,13,22,30,44]   bo = [00,13,22,32,44]   bp = [02,13,20,30,44]   bq = [00,10,23,32,44]   br = [00,13,20,31,44]   bs = [02,13,22,31,44]   bt = [00,11,23,32,44]   bu = [00,13,22,31,44]   bv = [01,10,23,32,44]   bw = [02,13,20,31,44]   bx = [00,10,21,31,44]   by = [00,10,21,32,44]   bz = [00,12,20,31,44]   ca = [01,12,22,30,44]   cb = [02,10,22,31,44]   cc = [02,11,21,30,44]   cd = [00,10,20,33,44]   ce = [00,10,21,33,44]   cf = [00,10,22,31,44]   cg = [00,11,20,32,44]   ch = [00,11,21,32,44]   ci = [00,12,20,33,44]   cj = [00,12,22,31,44]   ck = [01,12,22,33,44]   cl = [02,10,22,33,44]   cm = [02,11,21,33,44]   cn = [02,11,22,30,44]   co = [01,10,20,32,44]   cp = [01,10,21,32,44]   cq = [01,12,21,30,44]   cr = [02,10,20,31,44]   cs = [00,10,22,33,44]   ct = [00,11,20,33,44]   cu = [00,11,21,33,44]   cv = [00,11,22,32,44]   cw = [00,12,21,31,44]   cx = [00,12,22,33,44]   cy = [01,10,20,33,44]   cz = [01,10,21,33,44]   da = [01,10,22,32,44]   db = [01,12,20,30,44]   dc = [01,12,21,33,44]   dd = [02,10,20,33,44]   de = [02,10,21,31,44]   df = [02,11,20,30,44]   dg = [02,11,22,33,44]   dh = [00,12,21,33,44]   di = [01,10,22,33,44]   dj = [01,12,20,33,44]   dk = [02,10,21,33,44]   dl = [02,11,20,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,13,22,32,44]   d = [03,10,22,32,44]   e = [04,14,24,33,41]   f = [01,13,23,32,44]   g = [00,10,20,32,44]   h = [02,12,22,30,44]   i = [00,10,22,32,44]   j = [02,12,20,30,44]   k = [02,13,23,31,44]   l = [01,13,23,30,44]   m = [02,13,23,30,44]   n = [00,13,23,31,44]   o = [00,13,23,32,44]   p = [03,11,21,32,44]   q = [03,12,22,31,44]   r = [03,11,22,32,44]   s = [03,12,20,30,44]   t = [03,12,21,31,44]   u = [02,12,23,30,44]   v = [02,12,23,31,44]   w = [03,10,20,31,44]   x = [03,10,20,32,44]   y = [03,10,21,31,44]   z = [03,11,20,30,44]   aa = [03,11,21,30,44]   ab = [03,12,22,30,44]   ac = [03,10,21,32,44]   ad = [03,10,22,31,44]   ae = [03,11,20,32,44]   af = [03,11,22,30,44]   ag = [03,12,20,31,44]   ah = [03,12,21,30,44]   ai = [01,11,23,30,44]   aj = [01,11,23,32,44]   ak = [01,11,20,30,44]   al = [01,11,20,32,44]   am = [01,11,21,30,44]   an = [01,11,20,33,44]   ao = [01,11,21,33,44]   ap = [01,11,22,30,44]   aq = [01,11,22,33,44]   ar = [02,12,22,33,44]   as = [02,12,20,31,44]   at = [02,12,21,30,44]   au = [02,12,20,33,44]   av = [02,12,21,33,44]   aw = [02,13,21,31,44]   ax = [01,13,20,30,44]   ay = [01,13,21,30,44]   az = [01,13,21,32,44]   ba = [01,12,23,30,44]   bb = [01,13,20,32,44]   bc = [01,13,22,30,44]   bd = [02,10,23,31,44]   be = [02,11,23,30,44]   bf = [02,13,21,30,44]   bg = [00,13,21,31,44]   bh = [00,12,23,31,44]   bi = [00,13,21,32,44]   bj = [00,10,23,31,44]   bk = [00,13,20,32,44]   bl = [02,13,22,30,44]   bm = [00,13,22,32,44]   bn = [02,13,20,30,44]   bo = [00,10,23,32,44]   bp = [00,13,20,31,44]   bq = [02,13,22,31,44]   br = [00,11,23,32,44]   bs = [00,13,22,31,44]   bt = [01,10,23,32,44]   bu = [02,13,20,31,44]   bv = [00,10,21,31,44]   bw = [00,10,21,32,44]   bx = [00,12,20,31,44]   by = [01,12,22,30,44]   bz = [02,10,22,31,44]   ca = [02,11,21,30,44]   cb = [00,10,20,33,44]   cc = [00,10,21,33,44]   cd = [00,10,22,31,44]   ce = [00,11,20,32,44]   cf = [00,11,21,32,44]   cg = [00,12,20,33,44]   ch = [00,12,22,31,44]   ci = [01,12,22,33,44]   cj = [02,10,22,33,44]   ck = [02,11,21,33,44]   cl = [02,11,22,30,44]   cm = [01,10,20,32,44]   cn = [01,10,21,32,44]   co = [01,12,21,30,44]   cp = [02,10,20,31,44]   cq = [00,10,22,33,44]   cr = [00,11,20,33,44]   cs = [00,11,21,33,44]   ct = [00,11,22,32,44]   cu = [00,12,21,31,44]   cv = [00,12,22,33,44]   cw = [01,10,20,33,44]   cx = [01,10,21,33,44]   cy = [01,10,22,32,44]   cz = [01,12,20,30,44]   da = [01,12,21,33,44]   db = [02,10,20,33,44]   dc = [02,10,21,31,44]   dd = [02,11,20,30,44]   de = [02,11,22,33,44]   df = [00,12,21,33,44]   dg = [01,10,22,33,44]   dh = [01,12,20,33,44]   di = [02,10,21,33,44]   dj = [02,11,20,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [02,11,23,31,44]   d = [03,11,20,31,44]   e = [04,14,24,33,42]   f = [03,11,23,31,44]   g = [02,12,22,31,44]   h = [01,11,21,32,44]   i = [01,12,21,32,44]   j = [02,11,22,31,44]   k = [03,10,23,30,44]   l = [03,10,23,32,44]   m = [03,12,23,30,44]   n = [03,12,23,32,44]   o = [03,10,23,31,44]   p = [03,11,23,30,44]   q = [03,11,23,32,44]   r = [03,12,23,31,44]   s = [03,11,21,32,44]   t = [03,12,22,31,44]   u = [03,11,22,31,44]   v = [03,10,21,30,44]   w = [03,12,21,32,44]   x = [02,12,23,30,44]   y = [02,12,23,31,44]   z = [03,10,20,31,44]   aa = [03,10,20,32,44]   ab = [03,10,22,30,44]   ac = [03,11,21,30,44]   ad = [03,12,20,32,44]   ae = [03,12,22,30,44]   af = [03,10,21,32,44]   ag = [03,10,22,31,44]   ah = [03,11,20,32,44]   ai = [03,11,22,30,44]   aj = [03,12,20,31,44]   ak = [03,12,21,30,44]   al = [02,12,22,33,44]   am = [02,12,20,31,44]   an = [02,12,21,30,44]   ao = [02,12,20,33,44]   ap = [02,12,21,33,44]   aq = [01,11,23,30,44]   ar = [01,11,23,32,44]   as = [01,11,20,32,44]   at = [01,11,21,30,44]   au = [01,11,20,33,44]   av = [01,11,21,33,44]   aw = [01,11,22,30,44]   ax = [01,11,22,33,44]   ay = [01,12,23,32,44]   az = [01,13,21,30,44]   ba = [01,13,21,32,44]   bb = [02,10,23,30,44]   bc = [01,12,23,30,44]   bd = [01,13,20,32,44]   be = [01,13,22,30,44]   bf = [02,10,23,31,44]   bg = [02,11,23,30,44]   bh = [02,13,21,30,44]   bi = [00,12,23,32,44]   bj = [00,12,23,31,44]   bk = [00,13,21,32,44]   bl = [00,10,23,31,44]   bm = [00,13,20,32,44]   bn = [02,13,22,30,44]   bo = [00,11,23,31,44]   bp = [01,10,23,30,44]   bq = [00,10,23,32,44]   br = [00,13,20,31,44]   bs = [02,13,22,31,44]   bt = [00,11,23,32,44]   bu = [00,13,22,31,44]   bv = [01,10,23,32,44]   bw = [02,13,20,31,44]   bx = [00,10,21,32,44]   by = [00,12,20,31,44]   bz = [01,12,22,30,44]   ca = [02,10,22,31,44]   cb = [02,11,21,30,44]   cc = [00,10,20,33,44]   cd = [00,10,21,33,44]   ce = [00,10,22,31,44]   cf = [00,11,20,32,44]   cg = [00,11,21,32,44]   ch = [00,12,20,33,44]   ci = [00,12,22,31,44]   cj = [01,12,22,33,44]   ck = [02,10,22,33,44]   cl = [02,11,21,33,44]   cm = [02,11,22,30,44]   cn = [00,11,20,31,44]   co = [01,10,20,32,44]   cp = [01,10,21,30,44]   cq = [01,10,21,32,44]   cr = [01,12,21,30,44]   cs = [02,10,20,31,44]   ct = [00,10,22,33,44]   cu = [00,11,20,33,44]   cv = [00,11,21,33,44]   cw = [00,11,22,31,44]   cx = [00,12,21,32,44]   cy = [00,12,22,33,44]   cz = [01,10,20,33,44]   da = [01,10,21,33,44]   db = [01,10,22,30,44]   dc = [01,12,20,32,44]   dd = [01,12,21,33,44]   de = [02,10,20,33,44]   df = [02,10,21,30,44]   dg = [02,11,20,31,44]   dh = [02,11,22,33,44]   di = [00,12,21,33,44]   dj = [01,10,22,33,44]   dk = [01,12,20,33,44]   dl = [02,10,21,33,44]   dm = [02,11,20,33,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [03,11,21,32,44]   d = [04,14,24,33,41]   e = [01,13,23,32,44]   f = [04,14,24,33,42]   g = [03,10,23,32,44]   h = [03,12,23,30,44]   i = [03,10,23,31,44]   j = [03,11,23,30,44]   k = [03,11,23,32,44]   l = [03,12,23,31,44]   m = [02,13,23,31,44]   n = [01,13,23,30,44]   o = [02,13,23,30,44]   p = [00,13,23,31,44]   q = [00,13,23,32,44]   r = [03,12,22,31,44]   s = [01,13,21,30,44]   t = [01,13,21,32,44]   u = [02,12,23,30,44]   v = [02,12,23,31,44]   w = [03,10,20,31,44]   x = [03,10,20,32,44]   y = [03,11,21,30,44]   z = [03,12,22,30,44]   aa = [01,12,23,30,44]   ab = [01,13,20,32,44]   ac = [01,13,22,30,44]   ad = [02,10,23,31,44]   ae = [02,11,23,30,44]   af = [02,13,21,30,44]   ag = [03,10,21,32,44]   ah = [03,10,22,31,44]   ai = [03,11,20,32,44]   aj = [03,11,22,30,44]   ak = [03,12,20,31,44]   al = [03,12,21,30,44]   am = [00,12,23,31,44]   an = [00,13,21,32,44]   ao = [00,10,23,31,44]   ap = [00,13,20,32,44]   aq = [01,11,23,30,44]   ar = [02,13,22,30,44]   as = [00,10,23,32,44]   at = [00,13,20,31,44]   au = [01,11,23,32,44]   av = [02,13,22,31,44]   aw = [00,11,23,32,44]   ax = [00,13,22,31,44]   ay = [01,10,23,32,44]   az = [02,13,20,31,44]   ba = [00,10,21,32,44]   bb = [00,12,20,31,44]   bc = [01,11,20,32,44]   bd = [01,11,21,30,44]   be = [01,12,22,30,44]   bf = [02,10,22,31,44]   bg = [02,11,21,30,44]   bh = [00,10,20,33,44]   bi = [00,10,21,33,44]   bj = [00,10,22,31,44]   bk = [00,11,20,32,44]   bl = [00,11,21,32,44]   bm = [00,12,20,33,44]   bn = [00,12,22,31,44]   bo = [01,11,20,33,44]   bp = [01,11,21,33,44]   bq = [01,11,22,30,44]   br = [01,12,22,33,44]   bs = [02,10,22,33,44]   bt = [02,11,21,33,44]   bu = [02,11,22,30,44]   bv = [02,12,22,33,44]   bw = [01,10,20,32,44]   bx = [01,10,21,32,44]   by = [01,12,21,30,44]   bz = [02,10,20,31,44]   ca = [02,12,20,31,44]   cb = [02,12,21,30,44]   cc = [00,10,22,33,44]   cd = [00,11,20,33,44]   ce = [00,11,21,33,44]   cf = [00,12,22,33,44]   cg = [01,10,20,33,44]   ch = [01,10,21,33,44]   ci = [01,11,22,33,44]   cj = [01,12,21,33,44]   ck = [02,10,20,33,44]   cl = [02,11,22,33,44]   cm = [02,12,20,33,44]   cn = [02,12,21,33,44]   co = [00,12,21,33,44]   cp = [01,10,22,33,44]   cq = [01,12,20,33,44]   cr = [02,10,21,33,44]   cs = [02,11,20,33,44]
   a = [00,10,21,31,44]   b = [04,10,20,31,43]   c = [04,13,20,32,40]   d = [01,10,20,33,44]   e = [04,12,23,33,40]   f = [04,13,22,32,40]   g = [04,12,20,33,40]   h = [04,12,22,33,40]   i = [04,13,23,32,40]   j = [04,12,21,33,40]   k = [04,13,21,32,40]   l = [04,14,20,32,40]   m = [04,14,21,32,40]   n = [04,14,21,33,40]   o = [04,14,22,32,40]   p = [04,14,22,33,40]   q = [04,14,23,32,40]   r = [00,10,22,33,44]   s = [00,10,24,31,44]   t = [00,11,24,33,44]   u = [00,13,24,31,44]   v = [00,10,23,31,44]   w = [00,10,21,33,44]   x = [00,10,22,31,44]   y = [00,11,21,33,44]   z = [00,11,23,33,44]   aa = [00,13,21,31,44]   ab = [00,13,23,31,44]   ac = [03,10,20,31,44]   ad = [00,13,22,31,44]
   a = [00,10,21,32,44]   b = [00,12,24,33,43]   c = [02,13,24,33,40]   d = [04,12,20,31,41]   e = [04,12,20,31,40]   f = [00,11,24,32,44]   g = [01,11,20,32,44]   h = [04,13,22,30,40]   i = [04,12,23,31,40]   j = [04,13,22,31,40]   k = [04,14,22,31,40]   l = [00,11,22,34,44]   m = [00,10,22,33,44]   n = [03,12,24,32,40]   o = [03,13,24,32,40]   p = [03,12,24,30,40]   q = [00,10,24,32,43]   r = [00,12,24,32,43]   s = [00,13,24,33,42]   t = [04,12,23,30,40]   u = [04,12,21,30,40]   v = [00,10,23,32,44]   w = [00,11,23,32,44]
   a = [00,10,21,32,44]   b = [01,13,24,32,42]   c = [03,13,24,32,42]   d = [00,13,24,32,42]   e = [00,10,22,34,44]   f = [02,13,24,31,40]   g = [00,12,21,34,44]   h = [02,10,21,34,44]   i = [01,12,20,32,44]   j = [01,11,20,32,44]   k = [03,13,24,30,42]   l = [00,11,22,34,44]   m = [00,10,22,33,44]   n = [00,12,21,32,44]   o = [01,10,22,34,44]
   a = [00,10,21,32,44]   b = [01,13,24,32,42]   c = [03,11,24,31,42]   d = [03,14,21,34,42]   e = [00,14,21,34,42]   f = [04,14,21,34,42]   g = [03,13,24,30,42]   h = [02,12,21,32,44]   i = [03,13,24,31,42]   j = [01,13,22,31,44]   k = [01,13,22,30,44]   l = [01,13,24,31,42]   m = [02,10,21,32,44]   n = [00,13,24,31,42]   o = [03,11,24,32,42]   p = [01,13,24,30,42]   q = [03,11,24,30,42]   r = [00,11,22,31,44]   s = [00,12,21,32,44]   t = [00,13,22,31,44]
   a = [00,10,21,32,44]   b = [01,13,24,34,42]   c = [00,10,24,32,43]   d = [00,12,24,32,43]   e = [00,13,24,33,42]   f = [00,14,21,34,42]   g = [02,14,23,34,40]   h = [04,14,21,33,42]   i = [04,14,23,32,40]   j = [02,12,21,30,44]   k = [00,10,23,32,44]   l = [00,12,21,32,44]   m = [02,10,23,30,44]   n = [02,12,23,30,44]   o = [01,10,23,32,44]   p = [02,13,20,31,44]   q = [03,12,21,30,44]
   a = [00,10,21,32,44]   b = [02,13,24,31,41]   c = [02,13,24,32,41]   d = [01,10,24,32,44]   e = [04,14,22,30,40]   f = [04,14,22,31,40]   g = [00,10,22,34,44]   h = [01,10,22,34,44]   i = [01,10,23,32,44]   j = [04,14,22,30,41]   k = [00,11,22,34,44]   l = [01,11,20,32,44]   m = [01,11,22,33,44]   n = [01,11,23,32,44]   o = [03,13,24,32,41]   p = [01,11,24,32,43]
   a = [00,10,21,32,44]   b = [04,10,21,34,43]   c = [04,12,20,34,43]   d = [00,12,20,31,44]   e = [01,12,23,33,44]   f = [02,13,21,33,44]   g = [01,13,22,33,44]   h = [03,10,22,33,44]   i = [01,13,23,32,44]   j = [02,13,23,31,44]   k = [03,10,23,32,44]   l = [03,12,23,30,44]   m = [00,13,20,31,44]   n = [01,10,22,30,44]   o = [01,10,23,33,44]   p = [01,12,20,30,44]   q = [01,13,20,30,44]   r = [02,10,21,30,44]   s = [03,10,23,31,44]   t = [03,11,23,32,44]   u = [03,12,23,31,44]   v = [03,13,22,31,44]   w = [01,10,22,33,44]   x = [01,10,23,32,44]   y = [01,13,22,30,44]   z = [02,10,23,31,44]   aa = [03,10,22,31,44]   ab = [04,11,22,34,43]   ac = [04,12,21,34,43]   ad = [00,12,23,30,44]   ae = [00,13,20,32,44]   af = [02,10,23,33,44]   ag = [03,12,20,33,44]   ah = [00,11,20,32,44]   ai = [00,12,20,33,44]   aj = [00,12,23,33,44]   ak = [02,11,23,33,44]   al = [03,12,20,30,44]   am = [03,12,21,33,44]   an = [03,13,21,32,44]   ao = [02,10,21,33,44]   ap = [02,13,21,30,44]   aq = [00,13,21,30,44]   ar = [03,10,21,33,44]   as = [00,11,23,30,44]   at = [03,11,20,33,44]   au = [00,11,20,33,44]   av = [00,11,23,33,44]   aw = [00,12,21,30,44]   ax = [03,11,20,30,44]   ay = [03,11,22,33,44]   az = [03,11,23,30,44]   ba = [03,10,21,32,44]   bb = [04,11,20,34,43]   bc = [04,12,23,34,40]   bd = [04,13,21,34,40]   be = [04,11,23,34,40]   bf = [04,12,21,34,40]   bg = [00,10,23,31,44]   bh = [01,13,20,33,44]   bi = [00,10,22,31,44]   bj = [00,13,21,33,44]   bk = [01,10,20,32,44]   bl = [01,10,23,30,44]   bm = [02,10,20,31,44]   bn = [03,10,21,30,44]   bo = [03,13,20,31,44]   bp = [00,13,22,33,44]   bq = [00,13,23,31,44]   br = [01,10,20,33,44]   bs = [01,13,23,30,44]   bt = [02,10,23,30,44]   bu = [02,13,20,33,44]   bv = [03,10,20,31,44]   bw = [03,10,22,30,44]   bx = [03,13,22,30,44]   by = [00,12,23,31,44]   bz = [00,13,22,31,44]   ca = [01,12,20,33,44]   cb = [01,12,23,30,44]   cc = [01,13,20,32,44]   cd = [02,13,20,31,44]   ce = [03,12,20,31,44]   cf = [04,10,22,34,43]   cg = [04,13,22,34,40]   ch = [04,11,22,34,40]   ci = [00,13,22,30,44]   cj = [02,13,20,30,44]   ck = [03,13,21,30,44]   cl = [00,10,22,33,44]   cm = [00,10,23,32,44]   cn = [00,12,22,33,44]   co = [00,13,23,32,44]   cp = [02,10,20,33,44]   cq = [02,11,20,30,44]   cr = [02,13,23,30,44]   cs = [03,10,20,32,44]   ct = [03,12,22,30,44]   cu = [03,13,20,32,44]   cv = [00,11,23,32,44]   cw = [00,12,21,33,44]   cx = [00,13,21,32,44]   cy = [02,11,20,33,44]   cz = [02,11,23,30,44]   da = [03,11,20,32,44]   db = [03,12,21,30,44]   dc = [00,10,21,33,44]   dd = [00,11,21,33,44]   de = [00,11,22,30,44]   df = [03,11,21,30,44]   dg = [03,11,22,30,44]
   a = [00,10,21,32,44]   b = [00,13,24,30,42]   c = [00,14,24,34,42]   d = [02,13,20,34,44]   e = [02,14,24,34,40]   f = [04,10,20,30,42]   g = [04,14,20,34,42]   h = [00,13,24,32,42]   i = [00,13,24,34,42]   j = [00,14,24,30,42]   k = [00,14,24,31,42]   l = [00,14,24,32,42]   m = [02,13,24,30,40]   n = [02,13,24,32,40]   o = [02,13,24,34,40]   p = [02,14,24,30,40]   q = [02,14,24,31,40]   r = [02,14,24,32,40]   s = [04,10,20,31,42]   t = [04,10,20,32,42]   u = [04,10,20,34,42]   v = [04,13,20,30,42]   w = [04,13,20,32,42]   x = [04,13,20,34,42]   y = [04,14,20,30,42]   z = [04,14,20,31,42]   aa = [04,14,20,32,42]   ab = [00,13,24,33,42]   ac = [00,14,24,33,42]   ad = [02,13,24,33,40]   ae = [02,14,24,33,40]   af = [04,10,20,33,42]   ag = [04,11,20,30,42]   ah = [04,11,20,31,42]   ai = [04,11,20,32,42]   aj = [04,11,20,34,42]   ak = [04,13,20,33,42]   al = [04,14,20,33,42]   am = [00,13,24,31,42]   an = [02,13,24,31,40]   ao = [04,11,20,33,42]   ap = [04,13,20,31,42]   aq = [00,13,22,34,44]   ar = [04,12,22,31,40]   as = [04,12,22,32,40]   at = [04,13,22,32,40]   au = [04,12,22,30,40]   av = [04,12,22,34,40]   aw = [04,13,22,30,40]   ax = [04,13,22,34,40]   ay = [04,11,22,30,40]   az = [04,11,22,31,40]   ba = [04,11,22,32,40]   bb = [04,11,22,34,40]   bc = [04,12,22,33,40]   bd = [04,13,22,33,40]   be = [04,11,22,33,40]   bf = [04,13,22,31,40]   bg = [04,14,22,34,40]   bh = [04,14,22,30,40]   bi = [04,14,22,31,40]   bj = [04,14,22,32,40]   bk = [04,14,22,33,40]   bl = [00,10,22,34,44]   bm = [00,12,22,34,44]   bn = [02,10,20,34,44]   bo = [02,12,20,34,44]   bp = [00,11,22,34,44]   bq = [00,12,21,34,44]   br = [01,12,20,34,44]   bs = [02,11,20,34,44]   bt = [00,10,22,30,44]   bu = [00,10,22,31,44]   bv = [00,11,21,32,44]   bw = [00,12,22,31,44]   bx = [00,12,22,32,44]   by = [00,13,22,30,44]   bz = [00,13,22,32,44]   ca = [02,10,20,30,44]   cb = [02,12,20,32,44]   cc = [00,10,22,32,44]   cd = [00,12,22,30,44]   ce = [01,10,20,32,44]   cf = [02,10,20,31,44]   cg = [02,10,20,32,44]   ch = [02,12,20,30,44]   ci = [02,12,20,31,44]   cj = [02,13,20,30,44]   ck = [02,13,20,32,44]   cl = [00,10,22,33,44]   cm = [00,11,22,30,44]   cn = [00,11,22,31,44]   co = [00,11,22,32,44]   cp = [00,12,21,32,44]   cq = [00,12,22,33,44]   cr = [00,13,22,33,44]   cs = [01,12,20,32,44]   ct = [02,10,20,33,44]   cu = [02,11,20,30,44]   cv = [02,11,20,31,44]   cw = [02,11,20,32,44]   cx = [02,12,20,33,44]   cy = [02,13,20,33,44]   cz = [00,13,21,32,44]   da = [00,13,22,31,44]   db = [02,11,20,33,44]   dc = [02,13,20,31,44]
   a = [00,10,21,32,44]   b = [00,13,24,30,42]   c = [00,14,23,34,42]   d = [02,14,20,34,43]   e = [04,10,21,32,43]   f = [04,10,23,30,42]   g = [02,10,21,30,44]   h = [02,10,23,30,44]   i = [00,14,24,31,42]   j = [02,14,24,31,40]   k = [00,14,24,33,42]   l = [02,14,24,33,40]   m = [04,10,20,33,42]   n = [04,13,20,33,42]   o = [04,12,22,33,40]   p = [00,11,21,32,44]   q = [00,12,22,31,44]   r = [01,10,20,32,44]   s = [02,10,20,31,44]   t = [00,12,22,33,44]   u = [02,10,20,33,44]   v = [02,11,20,31,44]   w = [02,13,20,33,44]   x = [04,10,21,33,42]   y = [04,10,22,31,43]   z = [04,10,22,33,41]   aa = [04,10,23,31,42]   ab = [04,10,23,32,41]   ac = [04,11,20,32,43]   ad = [04,11,22,30,43]   ae = [04,12,20,31,43]   af = [04,12,20,33,41]   ag = [04,12,21,30,43]   ah = [04,12,23,30,41]   ai = [04,13,20,32,41]   aj = [04,13,21,30,42]   ak = [04,13,22,30,41]   al = [04,12,21,33,40]   am = [04,12,23,31,40]   an = [04,13,21,32,40]   ao = [04,14,21,32,40]   ap = [00,12,21,33,44]   aq = [00,12,23,31,44]   ar = [01,12,23,30,44]   as = [02,10,21,33,44]   at = [02,10,23,31,44]   au = [03,12,21,30,44]   av = [04,13,20,31,42]   aw = [04,13,22,31,40]   ax = [04,14,22,31,40]   ay = [02,10,24,31,43]   az = [01,10,23,32,44]   ba = [01,13,20,32,44]   bb = [01,13,22,30,44]   bc = [03,10,21,32,44]   bd = [03,11,20,32,44]   be = [03,11,22,30,44]   bf = [02,14,23,34,40]   bg = [04,12,20,32,43]   bh = [04,12,20,34,41]   bi = [04,11,23,30,42]   bj = [04,12,21,34,40]   bk = [04,12,23,32,40]   bl = [04,11,23,32,40]   bm = [01,12,20,33,44]   bn = [02,11,23,30,44]   bo = [02,13,21,30,44]   bp = [03,12,20,31,44]   bq = [04,11,20,34,42]   br = [04,11,20,33,42]   bs = [04,11,22,34,40]   bt = [04,11,22,33,40]   bu = [02,11,20,33,44]   bv = [02,13,20,31,44]   bw = [03,10,24,30,42]   bx = [03,14,20,34,42]   by = [03,10,24,31,42]   bz = [00,12,23,32,44]   ca = [01,10,22,30,44]   cb = [03,10,22,30,44]   cc = [03,12,20,32,44]   cd = [00,11,23,32,44]   ce = [01,10,22,33,44]   cf = [03,10,22,31,44]   cg = [02,13,24,32,40]   ch = [04,13,20,34,42]   ci = [00,13,24,33,42]   cj = [00,13,24,31,42]   ck = [02,13,24,31,40]   cl = [04,13,22,34,40]   cm = [04,14,22,33,40]   cn = [00,10,22,31,44]   co = [00,13,22,30,44]   cp = [02,13,20,32,44]   cq = [00,10,22,33,44]   cr = [00,11,22,30,44]   cs = [00,11,22,31,44]   ct = [00,12,21,32,44]   cu = [00,13,22,33,44]   cv = [01,12,20,32,44]   cw = [02,11,20,32,44]   cx = [00,13,21,32,44]   cy = [00,13,22,31,44]
   a = [00,10,21,32,44]   b = [00,14,24,34,42]   c = [00,14,24,30,42]   d = [01,11,20,32,44]   e = [01,10,23,31,44]   f = [02,13,21,33,44]   g = [01,13,22,33,44]   h = [01,10,22,30,44]   i = [02,10,21,30,44]   j = [01,10,22,33,44]   k = [01,13,22,30,44]   l = [02,10,21,33,44]   m = [02,13,21,30,44]   n = [01,13,20,31,44]   o = [01,13,23,32,44]   p = [02,10,23,32,44]   q = [02,13,23,31,44]   r = [01,10,23,32,44]   s = [01,13,20,32,44]   t = [02,10,23,31,44]   u = [02,14,24,32,40]   v = [01,10,20,32,44]   w = [02,10,20,31,44]   x = [02,10,20,32,44]   y = [02,13,20,32,44]   z = [02,13,20,31,44]   aa = [01,11,23,30,44]   ab = [01,12,22,30,44]   ac = [01,12,23,33,44]   ad = [01,13,22,32,44]   ae = [02,11,21,30,44]   af = [02,11,23,31,44]   ag = [03,10,22,32,44]   ah = [03,11,21,32,44]   ai = [03,12,22,31,44]   aj = [01,11,20,33,44]   ak = [01,11,22,30,44]   al = [01,12,22,33,44]   am = [02,11,21,33,44]   an = [02,11,23,33,44]   ao = [02,12,20,32,44]   ap = [03,11,22,31,44]   aq = [03,11,22,32,44]   ar = [01,12,23,32,44]   as = [02,12,20,30,44]   at = [02,12,20,31,44]   au = [02,12,21,30,44]   av = [02,13,21,31,44]   aw = [03,12,21,31,44]   ax = [03,12,21,32,44]   ay = [00,11,21,33,44]   az = [00,12,21,30,44]   ba = [00,12,21,31,44]   bb = [00,13,21,31,44]   bc = [01,10,22,31,44]   bd = [01,10,22,32,44]   be = [01,11,22,33,44]   bf = [01,11,23,32,44]   bg = [01,12,20,30,44]   bh = [01,12,20,31,44]   bi = [01,12,20,32,44]   bj = [01,12,23,31,44]   bk = [01,13,22,31,44]   bl = [02,10,21,31,44]   bm = [02,10,21,32,44]   bn = [02,11,20,31,44]   bo = [02,11,20,32,44]   bp = [02,11,23,32,44]   bq = [02,12,20,33,44]   br = [02,12,21,33,44]   bs = [02,12,23,30,44]   bt = [02,12,23,31,44]   bu = [02,13,21,32,44]   bv = [03,10,21,31,44]   bw = [03,11,21,30,44]   bx = [03,11,22,33,44]   by = [03,12,21,33,44]   bz = [03,12,22,30,44]   ca = [03,13,21,32,44]   cb = [03,13,22,31,44]   cc = [01,12,20,33,44]   cd = [01,12,23,30,44]   ce = [02,11,20,33,44]   cf = [02,11,23,30,44]   cg = [03,10,21,32,44]   ch = [03,10,22,31,44]   ci = [03,11,22,30,44]   cj = [03,12,21,30,44]   ck = [02,11,20,30,44]   cl = [00,12,21,33,44]   cm = [00,10,22,31,44]   cn = [00,11,21,32,44]   co = [00,12,22,31,44]   cp = [00,12,22,30,44]   cq = [00,11,22,30,44]   cr = [00,11,22,31,44]   cs = [00,13,22,31,44]   ct = [00,12,22,32,44]   cu = [00,13,22,32,44]   cv = [00,10,22,32,44]   cw = [00,11,22,32,44]   cx = [00,12,21,32,44]   cy = [00,12,22,33,44]   cz = [00,13,21,32,44]
   a = [00,10,21,32,44]   b = [00,14,24,34,42]   c = [00,12,23,34,44]   d = [00,13,21,34,44]   e = [00,14,21,32,44]   f = [00,14,23,31,44]   g = [04,10,21,32,40]   h = [04,10,23,31,40]   i = [04,12,23,30,40]   j = [04,12,23,34,40]   k = [04,13,21,30,40]   l = [04,13,21,34,40]   m = [00,13,22,34,44]   n = [00,14,21,33,44]   o = [00,14,22,31,44]   p = [04,11,21,32,40]   q = [04,11,23,31,40]   r = [04,12,22,31,40]   s = [04,10,21,33,40]   t = [04,10,22,31,40]   u = [04,11,23,30,40]   v = [04,11,23,34,40]   w = [04,12,22,30,40]   x = [04,12,22,34,40]   y = [04,13,22,30,40]   z = [04,13,22,34,40]   aa = [04,11,21,33,40]   ab = [04,11,22,30,40]   ac = [04,11,22,31,40]   ad = [04,11,22,34,40]   ae = [04,12,21,30,40]   af = [04,12,21,31,40]   ag = [04,12,21,34,40]   ah = [04,13,21,31,40]   ai = [04,13,23,31,40]   aj = [04,12,23,31,40]   ak = [04,13,22,31,40]   al = [04,14,23,31,40]   am = [00,11,23,34,44]   an = [04,14,22,31,40]   ao = [00,12,22,34,44]   ap = [00,11,22,34,44]   aq = [00,12,21,34,44]   ar = [00,10,23,31,44]   as = [00,12,23,30,44]   at = [00,13,21,30,44]   au = [00,10,22,31,44]   av = [00,11,21,32,44]   aw = [00,11,23,30,44]   ax = [00,11,23,31,44]   ay = [00,12,22,31,44]   az = [00,13,22,30,44]   ba = [00,12,22,30,44]   bb = [00,11,21,33,44]   bc = [00,11,22,30,44]   bd = [00,11,22,31,44]   be = [00,12,21,30,44]   bf = [00,12,21,31,44]   bg = [00,13,21,31,44]   bh = [00,13,23,31,44]   bi = [00,12,23,31,44]   bj = [00,13,22,31,44]   bk = [02,14,24,34,40]   bl = [04,10,20,30,42]   bm = [04,12,22,32,40]   bn = [04,12,23,33,40]   bo = [04,13,21,33,40]   bp = [04,13,22,32,40]   bq = [00,14,22,32,44]   br = [04,10,22,32,40]   bs = [00,14,22,33,44]   bt = [00,14,23,32,44]   bu = [04,10,22,33,40]   bv = [04,10,23,32,40]   bw = [04,11,22,32,40]   bx = [04,11,23,33,40]   by = [04,12,21,32,40]   bz = [04,12,22,33,40]   ca = [04,12,23,32,40]   cb = [04,13,22,33,40]   cc = [04,13,23,32,40]   cd = [04,11,22,33,40]   ce = [04,11,23,32,40]   cf = [04,12,21,33,40]   cg = [04,13,21,32,40]   ch = [04,14,21,32,40]   ci = [04,14,21,33,40]   cj = [04,14,22,32,40]   ck = [04,14,22,33,40]   cl = [04,14,23,32,40]   cm = [00,10,21,33,44]   cn = [00,12,22,32,44]   co = [00,12,23,33,44]   cp = [00,13,21,33,44]   cq = [00,13,22,32,44]   cr = [02,10,20,30,44]   cs = [00,10,22,32,44]   ct = [00,10,22,33,44]   cu = [00,10,23,32,44]   cv = [00,11,22,32,44]   cw = [00,11,23,33,44]   cx = [00,12,21,32,44]   cy = [00,12,22,33,44]   cz = [00,12,23,32,44]   da = [00,13,22,33,44]   db = [00,13,23,32,44]   dc = [00,11,23,32,44]   dd = [00,12,21,33,44]   de = [00,13,21,32,44]
   a = [00,10,21,32,44]   b = [00,14,24,34,42]   c = [00,10,23,31,44]   d = [01,10,20,32,44]   e = [02,14,24,34,40]   f = [00,12,23,30,44]   g = [00,13,21,30,44]   h = [00,11,23,30,44]   i = [00,13,22,30,44]   j = [00,12,22,30,44]   k = [01,10,23,30,44]   l = [03,10,21,30,44]   m = [00,11,22,30,44]   n = [00,12,21,30,44]   o = [02,10,23,30,44]   p = [03,10,22,30,44]   q = [02,10,20,32,44]   r = [01,10,20,33,44]   s = [01,12,20,30,44]   t = [01,13,20,30,44]   u = [02,10,20,33,44]   v = [03,10,20,31,44]   w = [03,10,20,32,44]   x = [01,11,20,32,44]   y = [01,11,23,30,44]   z = [01,13,20,33,44]   aa = [02,10,23,33,44]   ab = [02,11,21,30,44]   ac = [03,10,21,33,44]   ad = [03,10,22,32,44]   ae = [03,11,20,31,44]   af = [03,12,20,33,44]   ag = [00,11,21,32,44]   ah = [01,11,20,33,44]   ai = [01,11,22,30,44]   aj = [02,12,20,32,44]   ak = [03,10,22,33,44]   al = [03,11,20,33,44]   am = [01,10,23,31,44]   an = [01,13,20,31,44]   ao = [02,10,23,32,44]   ap = [02,13,20,32,44]   aq = [03,13,20,31,44]   ar = [03,13,21,30,44]   as = [00,11,21,33,44]   at = [00,12,21,31,44]   au = [00,13,21,31,44]   av = [01,10,22,31,44]   aw = [01,10,22,32,44]   ax = [01,10,23,33,44]   ay = [01,12,20,31,44]   az = [01,13,23,30,44]   ba = [02,10,21,31,44]   bb = [02,10,21,32,44]   bc = [02,11,20,32,44]   bd = [02,12,20,33,44]   be = [02,12,23,30,44]   bf = [02,13,20,33,44]   bg = [02,13,23,30,44]   bh = [03,10,21,31,44]   bi = [03,11,21,30,44]   bj = [03,12,20,32,44]   bk = [03,12,22,30,44]   bl = [03,13,20,32,44]   bm = [03,13,22,30,44]   bn = [01,10,22,33,44]   bo = [01,10,23,32,44]   bp = [01,12,20,33,44]   bq = [01,12,23,30,44]   br = [02,10,21,33,44]   bs = [02,10,23,31,44]   bt = [02,11,20,33,44]   bu = [02,11,23,30,44]   bv = [03,10,21,32,44]   bw = [03,10,22,31,44]   bx = [03,11,20,32,44]   by = [03,11,22,30,44]   bz = [03,12,20,31,44]   ca = [03,12,21,30,44]   cb = [02,10,20,30,44]   cc = [01,10,22,30,44]   cd = [02,10,21,30,44]   ce = [02,10,20,31,44]   cf = [02,12,20,30,44]   cg = [02,13,20,30,44]   ch = [03,12,20,30,44]   ci = [02,11,20,30,44]   cj = [03,11,20,30,44]   ck = [01,12,22,30,44]   cl = [00,10,22,31,44]   cm = [00,11,23,31,44]   cn = [00,12,22,31,44]   co = [02,12,20,31,44]   cp = [02,12,21,30,44]   cq = [00,11,22,31,44]   cr = [00,13,23,31,44]   cs = [01,12,20,32,44]   ct = [02,11,20,31,44]   cu = [00,12,23,31,44]   cv = [00,13,22,31,44]   cw = [01,13,20,32,44]   cx = [01,13,22,30,44]   cy = [02,13,20,31,44]   cz = [02,13,21,30,44]   da = [00,10,21,33,44]   db = [00,12,22,32,44]   dc = [00,12,23,33,44]   dd = [00,13,21,33,44]   de = [00,13,22,32,44]   df = [00,10,22,32,44]   dg = [00,10,22,33,44]   dh = [00,10,23,32,44]   di = [00,11,22,32,44]   dj = [00,11,23,33,44]   dk = [00,12,21,32,44]   dl = [00,12,22,33,44]   dm = [00,12,23,32,44]   dn = [00,13,22,33,44]   do = [00,13,23,32,44]   dp = [00,11,23,32,44]   dq = [00,12,21,33,44]   dr = [00,13,21,32,44]
   a = [00,10,21,32,44]   b = [03,14,21,30,44]   c = [03,14,22,33,41]   d = [01,14,20,32,43]   e = [03,14,21,30,42]   f = [03,11,22,33,44]   g = [03,10,21,32,44]   h = [00,14,21,33,44]   i = [04,14,21,32,40]   j = [00,11,21,33,44]   k = [00,12,21,33,44]   l = [00,13,21,32,44]   m = [03,12,21,30,44]
   a = [00,10,21,32,44]   b = [03,14,21,30,44]   c = [01,14,20,32,43]   d = [03,11,22,33,44]   e = [02,14,20,31,43]   f = [03,14,21,30,42]   g = [03,10,21,32,44]   h = [00,14,21,33,44]   i = [04,14,21,32,40]   j = [00,11,21,33,44]   k = [00,12,21,33,44]   l = [00,13,21,32,44]   m = [03,11,22,30,44]   n = [03,12,21,30,44]
   a = [00,10,21,32,44]   b = [00,12,24,34,43]   c = [02,13,24,34,40]   d = [00,14,23,34,42]   e = [04,10,21,33,42]   f = [04,10,22,33,41]   g = [04,10,23,31,42]   h = [04,10,23,32,41]   i = [04,11,20,33,42]   j = [04,11,23,30,42]   k = [04,12,20,33,41]   l = [04,12,23,30,41]   m = [04,13,20,31,42]   n = [04,13,20,32,41]   o = [04,13,21,30,42]   p = [04,13,22,30,41]   q = [00,10,23,31,44]   r = [00,10,22,31,44]   s = [00,11,23,31,44]   t = [00,12,22,31,44]   u = [01,10,20,32,44]   v = [01,10,23,30,44]   w = [02,10,20,31,44]   x = [00,11,22,31,44]   y = [00,12,21,32,44]   z = [01,10,22,30,44]   aa = [02,10,21,30,44]   ab = [02,11,20,30,44]   ac = [01,10,22,33,44]   ad = [01,10,23,32,44]   ae = [01,12,20,33,44]   af = [01,12,23,30,44]   ag = [01,13,20,32,44]   ah = [01,13,22,30,44]   ai = [02,10,21,33,44]   aj = [02,10,23,31,44]   ak = [02,11,20,33,44]   al = [02,11,23,30,44]   am = [02,13,20,31,44]   an = [02,13,21,30,44]   ao = [00,11,21,32,44]   ap = [00,11,22,32,44]   aq = [00,14,24,32,43]   ar = [00,14,24,33,42]   as = [02,14,24,33,40]   at = [03,14,24,32,40]   au = [04,10,20,32,43]   av = [04,10,20,33,42]   aw = [04,10,23,30,42]   ax = [04,10,21,32,43]   ay = [04,10,22,31,43]   az = [04,11,20,32,43]   ba = [04,12,20,31,43]   bb = [04,12,23,32,40]   bc = [04,11,23,32,40]   bd = [04,12,23,31,40]   be = [04,13,22,31,40]   bf = [04,14,23,31,40]   bg = [04,14,22,31,40]   bh = [00,12,23,32,44]   bi = [00,13,23,31,44]   bj = [01,10,20,33,44]   bk = [02,10,20,33,44]   bl = [03,10,20,31,44]   bm = [03,10,20,32,44]   bn = [00,12,23,31,44]   bo = [00,13,22,31,44]   bp = [03,10,21,32,44]   bq = [03,10,22,31,44]   br = [03,11,20,32,44]   bs = [03,12,20,31,44]   bt = [00,11,23,32,44]   bu = [04,12,20,30,43]   bv = [04,13,20,30,42]   bw = [02,14,23,34,40]   bx = [04,10,22,30,43]   by = [04,11,22,30,43]   bz = [04,12,21,30,43]   ca = [04,13,22,32,40]   cb = [04,13,23,32,40]   cc = [04,13,21,32,40]   cd = [04,14,21,32,40]   ce = [04,14,23,32,40]   cf = [02,13,20,30,44]   cg = [03,12,20,30,44]   ch = [02,10,23,30,44]   ci = [03,10,22,30,44]   cj = [03,11,22,30,44]   ck = [03,12,21,30,44]   cl = [00,13,24,34,42]   cm = [03,12,24,34,40]   cn = [00,14,22,34,43]   co = [03,14,22,34,40]   cp = [04,12,23,33,40]   cq = [04,12,22,33,40]   cr = [04,13,22,33,40]   cs = [04,11,22,33,40]   ct = [04,12,21,33,40]   cu = [04,14,21,33,40]   cv = [04,14,22,33,40]   cw = [00,10,21,33,44]   cx = [00,12,23,33,44]   cy = [00,13,21,33,44]   cz = [00,13,22,32,44]   da = [03,10,21,30,44]   db = [00,10,22,33,44]   dc = [00,10,23,32,44]   dd = [00,11,21,33,44]   de = [00,11,23,33,44]   df = [00,12,22,33,44]   dg = [00,13,22,33,44]   dh = [00,13,23,32,44]   di = [03,11,20,30,44]   dj = [00,12,21,33,44]   dk = [00,13,21,32,44]
   a = [00,10,21,32,44]   b = [03,14,20,34,40]   c = [03,14,21,34,40]   d = [03,14,21,34,42]   e = [03,14,20,34,42]   f = [04,14,20,33,40]   g = [04,14,22,33,40]   h = [00,10,22,33,44]   i = [00,10,23,32,44]   j = [00,12,21,32,44]   k = [00,12,23,32,44]   l = [00,13,22,33,44]
   a = [00,10,21,32,44]   b = [00,12,24,32,43]   c = [00,14,24,33,42]   d = [04,10,21,32,43]   e = [04,10,21,33,42]   f = [04,10,22,31,43]   g = [04,10,22,33,41]   h = [04,10,23,31,42]   i = [04,10,23,32,41]   j = [04,12,20,31,43]   k = [04,12,23,30,41]   l = [04,13,20,31,42]   m = [04,13,20,32,41]   n = [04,13,21,30,42]   o = [04,13,22,30,41]   p = [01,10,22,33,44]   q = [01,10,23,32,44]   r = [01,12,23,30,44]   s = [01,13,20,32,44]   t = [01,13,22,30,44]   u = [02,10,23,31,44]   v = [02,13,20,31,44]   w = [03,10,22,31,44]   x = [03,12,20,31,44]   y = [00,14,24,32,43]   z = [02,10,24,30,43]   aa = [02,14,20,34,43]   ab = [03,10,24,30,42]   ac = [03,14,20,34,42]   ad = [03,14,24,32,40]   ae = [04,10,20,32,43]   af = [04,10,22,30,43]   ag = [04,10,23,30,42]   ah = [04,12,20,32,43]   ai = [04,13,20,33,42]   aj = [00,11,24,32,43]   ak = [03,11,24,32,40]   al = [04,11,20,32,43]   am = [04,11,22,30,43]   an = [04,11,23,30,42]   ao = [04,12,21,30,43]   ap = [04,13,23,32,40]   aq = [04,14,23,32,40]   ar = [00,10,23,32,44]   as = [00,13,23,32,44]   at = [02,10,23,30,44]   au = [02,13,20,33,44]   av = [03,10,20,32,44]   aw = [03,10,22,30,44]   ax = [03,12,20,32,44]   ay = [02,10,21,33,44]   az = [02,11,23,30,44]   ba = [02,13,21,30,44]   bb = [03,10,21,32,44]   bc = [03,11,20,32,44]   bd = [03,11,22,30,44]   be = [03,12,21,30,44]   bf = [02,14,24,33,40]   bg = [04,10,20,33,42]   bh = [00,12,24,31,43]   bi = [03,12,24,31,40]   bj = [04,12,20,33,41]   bk = [04,12,22,33,40]   bl = [04,12,23,31,40]   bm = [04,13,21,32,40]   bn = [04,13,22,31,40]   bo = [04,14,21,32,40]   bp = [04,14,22,31,40]   bq = [04,14,22,33,40]   br = [00,11,21,32,44]   bs = [00,12,22,31,44]   bt = [01,10,20,32,44]   bu = [02,10,20,31,44]   bv = [00,10,22,33,44]   bw = [00,12,22,33,44]   bx = [02,10,20,33,44]   by = [00,12,23,31,44]   bz = [00,13,22,31,44]   ca = [01,12,20,33,44]   cb = [00,13,24,33,42]   cc = [00,14,22,34,43]   cd = [00,14,23,34,42]   ce = [02,13,24,33,40]   cf = [02,14,23,34,40]   cg = [03,12,24,32,40]   ch = [03,14,22,34,40]   ci = [04,11,20,33,42]   cj = [04,12,23,32,40]   ck = [04,13,22,33,40]   cl = [04,11,22,33,40]   cm = [04,11,23,32,40]   cn = [04,12,21,33,40]   co = [00,12,21,32,44]   cp = [00,12,23,32,44]   cq = [00,13,22,33,44]   cr = [02,10,21,30,44]   cs = [00,11,23,32,44]   ct = [00,12,21,33,44]   cu = [00,13,21,32,44]   cv = [02,11,20,33,44]
   a = [00,10,21,32,44]   b = [00,14,22,34,43]   c = [00,14,23,34,42]   d = [04,14,22,30,43]   e = [00,10,23,31,44]   f = [01,11,23,30,44]   g = [01,12,22,30,44]   h = [01,13,20,33,44]   i = [03,11,20,31,44]   j = [03,12,22,31,44]   k = [00,10,22,31,44]   l = [00,11,23,31,44]   m = [01,11,20,33,44]   n = [01,11,22,30,44]   o = [01,12,22,33,44]   p = [01,13,22,33,44]   q = [03,11,22,31,44]   r = [01,10,23,30,44]   s = [01,13,23,32,44]   t = [02,13,23,31,44]   u = [03,13,20,31,44]   v = [03,13,21,30,44]   w = [00,11,22,31,44]   x = [01,10,22,30,44]   y = [01,11,22,33,44]   z = [01,13,23,30,44]   aa = [03,11,21,30,44]   ab = [03,13,22,31,44]   ac = [04,14,20,32,43]   ad = [01,11,20,32,44]   ae = [02,11,21,30,44]   af = [02,11,23,31,44]   ag = [02,13,21,33,44]   ah = [03,11,21,32,44]   ai = [02,11,21,33,44]   aj = [01,11,23,32,44]   ak = [02,11,20,31,44]   al = [03,13,20,32,44]   am = [03,13,21,32,44]   an = [00,14,24,32,43]   ao = [00,14,24,33,42]   ap = [02,14,23,34,40]   aq = [02,14,24,30,43]   ar = [02,14,24,33,40]   as = [03,14,24,30,42]   at = [03,14,24,32,40]   au = [00,10,21,33,44]   av = [00,12,22,31,44]   aw = [00,13,21,33,44]   ax = [01,10,20,32,44]   ay = [02,10,20,31,44]   az = [03,10,21,30,44]   ba = [00,11,21,33,44]   bb = [00,12,22,33,44]   bc = [00,13,23,31,44]   bd = [01,10,20,33,44]   be = [02,10,20,33,44]   bf = [03,10,20,31,44]   bg = [00,11,21,32,44]   bh = [00,13,23,32,44]   bi = [02,10,21,30,44]   bj = [02,13,23,30,44]   bk = [03,10,20,32,44]   bl = [03,12,22,30,44]   bm = [02,14,20,34,43]   bn = [04,14,23,32,40]   bo = [00,10,23,32,44]   bp = [02,10,23,30,44]   bq = [02,13,20,33,44]   br = [02,12,20,31,44]   bs = [02,12,21,30,44]   bt = [02,12,21,33,44]   bu = [02,12,23,31,44]   bv = [01,12,23,32,44]   bw = [03,12,21,32,44]   bx = [01,12,20,32,44]   by = [03,13,22,30,44]   bz = [04,14,20,33,42]   ca = [04,14,23,30,42]   cb = [04,14,22,33,40]   cc = [00,10,22,33,44]   cd = [02,12,20,33,44]   ce = [00,12,23,31,44]   cf = [00,13,22,31,44]   cg = [01,10,22,33,44]   ch = [01,12,20,33,44]   ci = [01,12,23,30,44]   cj = [01,13,22,30,44]   ck = [03,10,22,31,44]   cl = [03,12,20,31,44]   cm = [02,12,23,30,44]   cn = [00,12,21,33,44]   co = [01,10,23,32,44]   cp = [01,13,20,32,44]   cq = [02,10,21,33,44]   cr = [02,10,23,31,44]   cs = [02,11,20,33,44]   ct = [02,11,23,30,44]   cu = [02,13,20,31,44]   cv = [02,13,21,30,44]   cw = [03,10,21,32,44]   cx = [03,11,20,32,44]   cy = [03,11,22,30,44]   cz = [03,12,21,30,44]   da = [03,14,20,34,42]   db = [03,14,22,34,40]   dc = [00,12,21,32,44]   dd = [00,12,23,32,44]   de = [00,13,22,33,44]   df = [03,10,22,30,44]   dg = [03,12,20,32,44]   dh = [00,11,23,32,44]   di = [00,13,21,32,44]
   a = [00,10,21,32,44]   b = [01,11,24,32,43]   c = [01,10,24,32,43]   d = [00,12,24,30,44]   e = [04,14,22,33,40]   f = [00,14,22,30,44]   g = [00,10,24,32,44]   h = [00,10,22,32,44]   i = [00,10,23,32,44]   j = [01,12,24,30,43]   k = [00,13,22,31,44]
   a = [00,10,21,33,43]   b = [01,12,24,34,41]   c = [04,12,24,31,41]   d = [04,12,23,31,44]   e = [01,10,21,33,43]   f = [04,12,21,31,44]   g = [00,11,24,33,42]   h = [00,11,20,33,43]   i = [01,12,21,34,44]
   a = [00,10,21,33,43]   b = [01,12,24,34,41]   c = [04,12,23,31,44]   d = [00,11,20,33,43]   e = [03,14,23,31,42]   f = [03,13,24,30,41]   g = [04,13,24,31,40]   h = [01,10,21,33,43]   i = [00,11,24,33,42]   j = [04,12,21,31,44]
   a = [00,10,21,33,43]   b = [03,10,24,32,43]   c = [04,12,23,31,44]   d = [00,10,22,33,43]   e = [00,12,21,33,44]
   a = [00,10,21,33,43]   b = [03,10,24,32,43]   c = [04,12,23,31,40]   d = [00,11,22,33,43]   e = [00,12,21,33,43]   f = [00,12,21,33,44]
   a = [00,10,21,33,43]   b = [03,10,21,32,43]   c = [04,12,23,31,44]   d = [04,12,23,31,40]   e = [01,10,22,33,43]   f = [03,13,22,30,41]   g = [02,10,21,33,43]   h = [00,12,21,33,44]
   a = [01,10,20,32,43]   b = [00,13,21,31,41]   c = [00,12,23,31,40]   d = [03,10,22,31,42]   e = [00,13,24,31,40]   f = [03,10,21,31,41]   g = [03,11,20,30,40]   h = [00,13,24,31,41]   i = [00,13,24,31,43]   j = [01,13,24,30,41]   k = [01,13,24,30,43]   l = [03,10,21,31,40]   m = [03,10,21,31,42]   n = [03,10,21,31,43]   o = [03,10,24,31,40]   p = [03,10,24,31,41]   q = [03,10,24,31,43]   r = [03,11,20,30,41]   s = [03,11,20,30,42]   t = [03,11,20,30,43]   u = [03,11,24,30,40]   v = [03,11,24,30,43]   w = [00,13,24,31,44]   x = [01,13,22,30,41]   y = [01,13,22,30,42]   z = [01,13,22,30,43]   aa = [01,13,24,30,44]   ab = [03,10,21,31,44]   ac = [03,10,24,31,44]   ad = [03,11,20,30,44]   ae = [00,13,24,31,42]   af = [01,13,22,30,44]   ag = [01,13,24,30,42]   ah = [03,10,24,31,42]   ai = [00,11,23,33,42]   aj = [00,11,23,33,43]   ak = [00,11,24,33,40]   al = [00,11,24,33,43]   am = [01,10,23,33,42]   an = [01,10,23,33,43]   ao = [00,11,23,33,40]   ap = [00,11,23,33,41]   aq = [01,10,23,33,40]   ar = [01,10,23,33,41]   as = [01,10,24,33,40]   at = [01,10,24,33,41]   au = [00,11,23,33,44]   av = [01,10,23,33,44]   aw = [01,10,24,33,44]   ax = [01,10,20,33,40]   ay = [01,10,20,33,41]   az = [01,10,20,33,44]   ba = [00,11,21,33,40]   bb = [03,11,22,30,43]   bc = [00,11,21,33,41]   bd = [00,11,24,33,41]   be = [03,11,24,30,41]   bf = [00,11,21,33,44]   bg = [00,11,24,33,44]   bh = [03,11,22,30,41]   bi = [03,11,22,30,42]   bj = [03,11,24,30,44]   bk = [00,11,24,33,42]   bl = [03,11,22,30,44]   bm = [03,11,24,30,42]   bn = [00,12,23,31,43]   bo = [00,13,22,31,42]   bp = [00,13,22,31,43]   bq = [00,13,22,31,44]   br = [00,11,21,33,42]   bs = [00,11,22,33,41]   bt = [00,11,22,33,42]   bu = [03,10,22,31,43]   bv = [03,10,22,31,44]   bw = [02,10,23,31,43]   bx = [01,13,24,30,40]   by = [01,10,24,33,43]   bz = [01,10,22,33,41]   ca = [01,10,22,33,42]   cb = [01,10,24,33,42]   cc = [00,13,22,31,40]   cd = [00,13,22,31,41]   ce = [03,10,22,31,40]   cf = [03,10,22,31,41]   cg = [00,11,23,32,40]   ch = [00,11,23,32,43]   ci = [02,10,23,31,40]   cj = [01,13,20,30,40]   ck = [00,13,21,31,40]   cl = [00,13,21,31,42]   cm = [00,13,21,31,43]   cn = [01,13,20,30,41]   co = [01,13,20,30,42]   cp = [01,13,20,30,43]   cq = [00,13,21,31,44]   cr = [01,13,20,30,44]   cs = [01,13,22,30,40]   ct = [01,10,22,33,40]   cu = [01,10,22,33,43]   cv = [01,10,22,33,44]   cw = [01,10,20,33,42]   cx = [01,10,20,33,43]   cy = [00,11,21,33,43]   cz = [00,11,22,33,40]   da = [00,11,22,33,43]   db = [03,11,22,30,40]   dc = [01,10,23,32,40]   dd = [01,10,23,32,43]
   a = [01,10,20,32,43]   b = [00,13,21,31,41]   c = [00,12,23,31,40]   d = [03,10,22,31,42]   e = [00,13,24,31,40]   f = [00,12,23,31,41]   g = [00,11,24,32,43]   h = [01,10,24,32,43]   i = [03,10,21,31,41]   j = [03,11,20,30,40]   k = [03,10,21,31,40]   l = [03,10,21,31,42]   m = [03,10,21,31,43]   n = [03,10,24,31,40]   o = [03,10,24,31,41]   p = [03,10,24,31,43]   q = [03,11,20,30,41]   r = [03,11,20,30,42]   s = [03,11,20,30,43]   t = [03,10,21,31,44]   u = [03,10,24,31,44]   v = [03,11,20,30,44]   w = [03,10,24,31,42]   x = [00,11,23,33,42]   y = [00,11,23,33,43]   z = [01,10,23,33,42]   aa = [01,10,23,33,43]   ab = [00,11,23,33,40]   ac = [00,11,23,33,41]   ad = [01,10,23,33,40]   ae = [01,10,23,33,41]   af = [01,10,24,33,40]   ag = [01,10,24,33,41]   ah = [00,11,23,33,44]   ai = [01,10,23,33,44]   aj = [01,10,24,33,44]   ak = [01,10,24,33,43]   al = [01,10,24,33,42]   am = [00,12,23,31,42]   an = [00,12,23,31,44]   ao = [00,11,23,32,41]   ap = [00,11,23,32,42]   aq = [02,10,23,31,44]   ar = [00,11,23,32,44]   as = [01,10,23,32,44]   at = [00,13,24,31,41]   au = [00,13,24,31,43]   av = [00,13,24,31,44]   aw = [01,13,22,30,41]   ax = [01,13,22,30,42]   ay = [01,13,22,30,43]   az = [00,13,24,31,42]   ba = [01,13,22,30,44]   bb = [00,11,24,33,40]   bc = [00,11,24,33,43]   bd = [01,10,20,33,41]   be = [01,10,20,33,44]   bf = [00,11,21,33,40]   bg = [03,11,22,30,43]   bh = [00,11,24,33,41]   bi = [00,11,21,33,44]   bj = [00,11,24,33,44]   bk = [03,11,22,30,41]   bl = [03,11,22,30,42]   bm = [00,11,24,33,42]   bn = [03,11,22,30,44]   bo = [00,12,23,31,43]   bp = [00,13,22,31,42]   bq = [00,13,22,31,43]   br = [00,13,22,31,44]   bs = [00,11,21,33,42]   bt = [00,11,22,33,41]   bu = [00,11,22,33,42]   bv = [03,10,22,31,43]   bw = [03,10,22,31,44]   bx = [02,10,23,31,43]   by = [01,10,22,33,41]   bz = [01,10,22,33,42]   ca = [00,13,22,31,40]   cb = [00,13,22,31,41]   cc = [03,10,22,31,40]   cd = [03,10,22,31,41]   ce = [00,11,23,32,40]   cf = [00,11,23,32,43]   cg = [02,10,23,31,40]   ch = [01,13,20,30,40]   ci = [00,13,21,31,40]   cj = [00,13,21,31,42]   ck = [00,13,21,31,43]   cl = [01,13,20,30,41]   cm = [01,13,20,30,42]   cn = [01,13,20,30,43]   co = [00,13,21,31,44]   cp = [01,13,20,30,44]   cq = [01,13,22,30,40]   cr = [01,10,22,33,40]   cs = [01,10,22,33,43]   ct = [01,10,22,33,44]   cu = [01,10,20,33,42]   cv = [01,10,20,33,43]   cw = [00,11,21,33,43]   cx = [00,11,22,33,40]   cy = [00,11,22,33,43]   cz = [03,11,22,30,40]   da = [01,10,23,32,40]   db = [01,10,23,32,43]
   a = [01,10,20,32,43]   b = [00,13,21,31,41]   c = [00,13,22,31,40]   d = [01,13,23,30,43]   e = [01,10,23,32,41]   f = [01,10,23,32,42]   g = [02,10,23,31,41]   h = [02,10,23,31,42]   i = [01,10,23,32,44]   j = [02,10,23,31,44]   k = [03,10,21,31,41]   l = [03,11,20,30,40]   m = [01,13,23,30,40]   n = [01,13,23,30,41]   o = [01,13,23,30,42]   p = [01,13,24,30,40]   q = [01,13,24,30,41]   r = [01,13,24,30,43]   s = [03,10,21,31,40]   t = [03,10,21,31,42]   u = [03,10,21,31,43]   v = [03,11,20,30,41]   w = [03,11,20,30,42]   x = [03,11,20,30,43]   y = [03,11,24,30,40]   z = [03,11,24,30,43]   aa = [01,13,23,30,44]   ab = [01,13,24,30,44]   ac = [03,10,21,31,44]   ad = [03,11,20,30,44]   ae = [01,13,24,30,42]   af = [00,11,23,33,42]   ag = [00,11,23,33,43]   ah = [00,11,24,33,40]   ai = [00,11,24,33,43]   aj = [01,10,23,33,42]   ak = [01,10,23,33,43]   al = [01,10,24,33,43]   am = [00,11,23,33,40]   an = [00,11,23,33,41]   ao = [01,10,23,33,40]   ap = [01,10,23,33,41]   aq = [01,10,24,33,40]   ar = [01,10,24,33,41]   as = [00,11,23,33,44]   at = [01,10,23,33,44]   au = [01,10,24,33,44]   av = [01,10,24,33,42]   aw = [03,11,21,30,40]   ax = [03,11,21,30,43]   ay = [00,11,24,33,41]   az = [03,11,21,30,41]   ba = [03,11,21,30,42]   bb = [03,11,24,30,41]   bc = [00,11,24,33,44]   bd = [03,11,21,30,44]   be = [03,11,24,30,44]   bf = [00,11,24,33,42]   bg = [03,11,24,30,42]   bh = [00,13,22,31,41]   bi = [00,13,22,31,42]   bj = [00,13,22,31,43]   bk = [03,10,22,31,40]   bl = [03,10,22,31,41]   bm = [03,10,22,31,42]   bn = [03,10,22,31,43]   bo = [00,13,22,31,44]   bp = [03,10,22,31,44]   bq = [02,10,23,31,40]   br = [02,10,23,31,43]   bs = [01,13,20,30,40]   bt = [00,13,21,31,40]   bu = [00,13,21,31,42]   bv = [00,13,21,31,43]   bw = [01,13,20,30,41]   bx = [01,13,20,30,42]   by = [01,13,20,30,43]   bz = [00,13,21,31,44]   ca = [01,13,20,30,44]   cb = [01,13,22,30,40]   cc = [01,13,22,30,41]   cd = [01,13,22,30,42]   ce = [01,13,22,30,43]   cf = [01,13,22,30,44]   cg = [01,10,22,33,40]   ch = [01,10,22,33,41]   ci = [01,10,22,33,42]   cj = [01,10,22,33,43]   ck = [01,10,22,33,44]   cl = [01,10,20,33,40]   cm = [01,10,20,33,41]   cn = [01,10,20,33,42]   co = [01,10,20,33,43]   cp = [01,10,20,33,44]   cq = [00,11,21,33,40]   cr = [00,11,21,33,43]   cs = [00,11,22,33,40]   ct = [00,11,22,33,43]   cu = [03,11,22,30,40]   cv = [03,11,22,30,43]   cw = [00,11,21,33,41]   cx = [00,11,21,33,42]   cy = [00,11,21,33,44]   cz = [00,11,22,33,41]   da = [00,11,22,33,42]   db = [01,10,23,32,40]   dc = [01,10,23,32,43]   dd = [03,11,22,30,41]   de = [03,11,22,30,42]   df = [03,11,22,30,44]
   a = [01,10,20,32,43]   b = [00,13,24,31,40]   c = [00,12,23,31,40]   d = [03,10,21,34,41]   e = [01,13,20,34,42]   f = [00,12,21,33,42]   g = [03,12,21,30,41]   h = [03,12,21,30,42]   i = [00,13,24,31,43]   j = [01,13,24,30,40]   k = [01,13,24,30,43]   l = [03,10,24,31,40]   m = [03,10,24,31,41]   n = [03,11,24,30,40]   o = [01,10,24,33,43]   p = [01,10,24,33,40]   q = [00,11,24,33,41]   r = [03,11,24,30,41]   s = [00,11,22,33,41]   t = [03,11,22,30,41]   u = [00,13,21,32,40]   v = [00,13,21,32,42]   w = [00,13,21,32,43]   x = [00,13,22,31,41]   y = [00,13,22,31,43]   z = [02,10,21,33,40]   aa = [02,10,21,33,42]   ab = [02,10,21,33,43]   ac = [02,13,21,30,40]   ad = [02,13,21,30,42]   ae = [02,13,21,30,43]   af = [03,10,21,32,40]   ag = [03,10,21,32,42]   ah = [03,10,21,32,43]   ai = [03,10,22,31,40]   aj = [03,10,22,31,41]   ak = [00,12,21,33,40]   al = [00,12,21,33,43]   am = [03,12,21,30,40]   an = [03,12,21,30,43]   ao = [02,10,23,31,40]   ap = [00,13,24,31,41]   aq = [01,13,22,30,40]   ar = [01,13,22,30,43]   as = [00,11,24,33,43]   at = [01,10,22,33,40]   au = [01,10,22,33,43]   av = [00,11,22,33,43]   aw = [03,11,22,30,40]   ax = [01,10,23,32,40]   ay = [03,11,20,34,40]   az = [00,12,21,33,41]   ba = [01,13,20,34,40]   bb = [01,13,24,30,44]   bc = [03,10,24,31,44]   bd = [01,10,24,33,44]   be = [01,10,20,33,44]   bf = [00,11,21,33,42]   bg = [00,11,22,33,42]   bh = [03,11,22,30,42]   bi = [03,11,24,30,44]   bj = [00,13,21,32,41]   bk = [00,13,22,31,42]   bl = [03,10,21,32,41]   bm = [03,10,22,31,42]   bn = [03,10,21,34,42]   bo = [03,11,20,32,44]   bp = [03,11,20,34,42]   bq = [03,12,20,31,44]   br = [01,10,23,34,42]   bs = [01,13,20,32,44]   bt = [02,13,20,31,44]   bu = [02,13,21,30,41]   bv = [03,12,20,31,40]   bw = [00,12,23,31,44]   bx = [00,13,21,32,44]   by = [00,13,21,34,42]   bz = [02,13,21,30,44]   ca = [03,10,21,32,44]   cb = [00,11,23,32,44]   cc = [00,11,23,34,42]   cd = [01,10,23,32,44]   ce = [02,13,20,31,40]   cf = [00,12,21,33,44]   cg = [03,12,21,30,44]   ch = [01,10,23,34,43]   ci = [01,13,24,30,41]   cj = [03,10,24,31,43]   ck = [03,11,24,30,43]   cl = [00,13,24,31,44]   cm = [01,13,24,30,42]   cn = [03,10,24,31,42]   co = [01,10,24,33,41]   cp = [01,10,24,33,42]   cq = [00,11,21,33,44]   cr = [00,11,24,33,44]   cs = [03,11,24,30,42]   ct = [00,12,23,31,43]   cu = [00,13,21,34,41]   cv = [00,13,22,31,40]   cw = [02,10,21,33,41]   cx = [03,10,22,31,43]   cy = [03,11,20,32,40]   cz = [00,13,22,31,44]   da = [02,10,21,33,44]   db = [03,10,22,31,44]   dc = [00,11,23,32,40]   dd = [00,11,23,32,43]   de = [00,11,23,34,43]   df = [02,10,23,31,44]   dg = [01,13,20,32,40]   dh = [02,10,23,31,43]   di = [01,13,22,30,41]   dj = [01,13,22,30,42]   dk = [00,13,24,31,42]   dl = [01,13,22,30,44]   dm = [00,11,24,33,40]   dn = [01,10,22,33,41]   do = [01,10,22,33,42]   dp = [01,10,22,33,44]   dq = [01,10,20,33,42]   dr = [00,11,22,33,40]   ds = [03,11,22,30,43]   dt = [01,10,23,32,43]   du = [00,11,24,33,42]   dv = [03,11,22,30,44]
   a = [01,10,20,32,43]   b = [00,13,24,31,40]   c = [00,12,23,31,40]   d = [03,10,21,34,41]   e = [01,13,20,34,42]   f = [03,12,21,30,41]   g = [00,13,22,34,41]   h = [00,13,24,31,43]   i = [01,13,24,30,40]   j = [01,13,24,30,43]   k = [03,10,24,31,40]   l = [03,10,24,31,41]   m = [03,11,24,30,40]   n = [01,10,24,33,43]   o = [01,10,24,33,40]   p = [00,11,24,33,41]   q = [03,11,24,30,41]   r = [00,11,22,33,41]   s = [03,11,22,30,41]   t = [00,13,22,31,41]   u = [00,13,22,31,43]   v = [03,10,22,31,40]   w = [03,10,22,31,41]   x = [02,10,23,31,40]   y = [00,13,24,31,41]   z = [01,13,22,30,40]   aa = [01,13,22,30,43]   ab = [00,11,24,33,43]   ac = [01,10,22,33,40]   ad = [01,10,22,33,43]   ae = [00,11,22,33,43]   af = [03,11,22,30,40]   ag = [01,10,23,32,40]   ah = [00,13,24,32,41]   ai = [01,13,22,34,40]   aj = [01,13,24,32,40]   ak = [03,10,22,34,41]   al = [03,10,24,32,41]   am = [03,11,22,34,40]   an = [03,11,24,32,40]   ao = [00,11,24,32,43]   ap = [00,11,22,34,43]   aq = [01,10,22,34,43]   ar = [01,10,24,32,43]   as = [03,11,20,34,40]   at = [00,12,21,33,41]   au = [01,13,20,34,40]   av = [01,13,24,30,44]   aw = [03,10,24,31,44]   ax = [01,10,24,33,44]   ay = [01,10,20,33,44]   az = [00,11,21,33,42]   ba = [00,11,22,33,42]   bb = [03,11,22,30,42]   bc = [03,11,24,30,44]   bd = [00,13,21,32,41]   be = [00,13,22,31,42]   bf = [03,10,21,32,41]   bg = [03,10,22,31,42]   bh = [03,10,21,34,42]   bi = [03,11,20,32,44]   bj = [03,11,20,34,42]   bk = [03,12,20,31,44]   bl = [01,10,23,34,42]   bm = [01,13,20,32,44]   bn = [02,13,20,31,44]   bo = [02,13,21,30,41]   bp = [03,12,20,31,40]   bq = [00,12,23,31,44]   br = [00,13,21,32,44]   bs = [00,13,21,34,42]   bt = [02,13,21,30,44]   bu = [03,10,21,32,44]   bv = [00,11,23,32,44]   bw = [00,11,23,34,42]   bx = [01,10,23,32,44]   by = [02,13,20,31,40]   bz = [00,12,21,33,44]   ca = [03,12,21,30,44]   cb = [01,10,23,34,43]   cc = [01,13,24,30,41]   cd = [03,10,24,31,43]   ce = [03,11,24,30,43]   cf = [00,13,24,31,44]   cg = [01,13,24,30,42]   ch = [03,10,24,31,42]   ci = [01,10,24,33,41]   cj = [01,10,24,33,42]   ck = [00,11,21,33,44]   cl = [00,11,24,33,44]   cm = [03,11,24,30,42]   cn = [00,12,23,31,43]   co = [00,13,21,34,41]   cp = [00,13,22,31,40]   cq = [02,10,21,33,41]   cr = [03,10,22,31,43]   cs = [03,11,20,32,40]   ct = [00,13,22,31,44]   cu = [02,10,21,33,44]   cv = [03,10,22,31,44]   cw = [00,11,23,32,40]   cx = [00,11,23,32,43]   cy = [00,11,23,34,43]   cz = [02,10,23,31,44]   da = [01,13,20,32,40]   db = [02,10,23,31,43]   dc = [01,13,22,30,41]   dd = [01,13,22,30,42]   de = [00,13,24,31,42]   df = [01,13,22,30,44]   dg = [00,11,24,33,40]   dh = [01,10,22,33,41]   di = [01,10,22,33,42]   dj = [01,10,22,33,44]   dk = [01,10,20,33,42]   dl = [00,11,22,33,40]   dm = [03,11,22,30,43]   dn = [01,10,23,32,43]   do = [00,11,24,33,42]   dp = [03,11,22,30,44]
   a = [01,10,20,32,43]   b = [00,12,23,34,43]   c = [00,13,21,34,43]   d = [00,13,21,32,43]   e = [02,10,24,33,40]   f = [02,10,24,33,41]   g = [00,14,22,33,42]   h = [03,10,21,32,44]   i = [03,10,21,34,42]   j = [03,10,22,31,44]   k = [03,10,22,34,41]   l = [03,10,24,31,42]   m = [03,10,24,32,41]   n = [03,11,20,32,44]   o = [03,11,20,34,42]   p = [03,14,20,31,42]   q = [03,14,20,32,41]   r = [03,12,20,31,44]   s = [03,12,20,34,41]   t = [00,14,23,31,42]   u = [00,14,23,32,41]   v = [00,13,21,32,44]   w = [00,13,21,34,42]   x = [00,13,22,31,44]   y = [00,13,22,34,41]   z = [00,13,24,31,42]   aa = [00,13,24,32,41]   ab = [00,11,23,32,44]   ac = [00,11,23,34,42]   ad = [00,12,23,31,44]   ae = [00,12,23,34,41]   af = [03,12,24,30,44]   ag = [03,14,22,30,42]   ah = [03,11,24,30,41]   ai = [00,14,21,33,41]   aj = [03,11,24,30,44]   ak = [03,14,21,30,41]   al = [03,11,22,30,42]   am = [03,12,21,30,41]   an = [00,11,22,33,42]   ao = [00,11,21,33,42]   ap = [00,11,24,33,41]   aq = [00,11,21,33,44]   ar = [00,12,21,33,41]   as = [03,11,22,30,41]   at = [00,11,22,33,41]   au = [03,12,24,30,42]   av = [03,14,22,30,44]   aw = [00,12,24,33,44]   ax = [00,14,22,33,44]   ay = [00,14,21,33,44]   az = [03,14,21,30,44]   ba = [00,11,24,33,44]   bb = [00,12,24,33,42]   bc = [00,12,21,33,42]   bd = [03,12,21,30,42]   be = [03,11,22,34,40]   bf = [03,11,24,32,40]   bg = [04,10,22,33,41]   bh = [00,14,23,32,43]   bi = [03,12,20,34,40]   bj = [03,14,20,32,40]   bk = [01,13,24,30,43]   bl = [03,10,24,31,40]   bm = [00,14,23,31,43]   bn = [03,11,20,34,40]   bo = [03,14,20,31,40]   bp = [00,14,22,31,43]   bq = [01,13,24,30,42]   br = [01,10,24,33,40]   bs = [01,10,20,33,44]   bt = [00,14,22,33,41]   bu = [03,11,24,30,42]   bv = [03,11,20,32,40]   bw = [03,12,20,31,40]   bx = [00,11,23,32,43]   by = [00,13,24,31,43]   bz = [00,12,23,31,43]   ca = [00,13,22,31,43]   cb = [01,13,22,30,43]   cc = [03,10,22,31,40]   cd = [00,12,24,31,43]   ce = [01,13,22,30,44]   cf = [01,10,22,33,40]   cg = [01,10,20,33,42]   ch = [01,13,20,32,40]   ci = [00,12,24,33,41]   cj = [03,11,22,30,44]   ck = [02,13,24,30,43]   cl = [03,10,24,32,40]   cm = [04,13,22,30,43]   cn = [02,10,21,33,44]   co = [02,13,24,30,41]   cp = [04,10,21,33,42]   cq = [04,13,22,30,41]   cr = [01,10,22,33,44]   cs = [03,12,21,34,40]   ct = [03,12,24,31,40]   cu = [03,14,21,32,40]   cv = [03,14,22,31,40]   cw = [01,10,24,33,42]   cx = [03,12,24,30,41]   cy = [03,14,22,30,41]   cz = [03,10,21,34,40]   da = [04,10,21,33,40]   db = [04,13,21,30,43]   dc = [03,10,22,34,40]   dd = [04,10,22,33,40]   de = [04,13,21,30,42]   df = [00,14,21,32,43]   dg = [00,14,21,33,42]   dh = [03,14,21,30,42]   di = [00,13,24,32,43]   dj = [02,10,21,33,40]   dk = [02,13,21,30,43]   dl = [03,10,21,32,40]   dm = [02,13,21,30,44]   dn = [03,12,21,30,44]   do = [02,13,20,31,40]   dp = [00,13,22,34,43]   dq = [00,11,24,32,43]   dr = [00,11,22,34,43]   ds = [01,10,23,32,40]   dt = [02,10,23,31,40]   du = [00,11,24,33,42]   dv = [00,12,21,33,44]   dw = [00,11,23,34,43]   dx = [00,12,21,34,43]
   a = [01,10,20,32,43]   b = [00,12,23,34,43]   c = [01,14,20,32,40]   d = [00,13,21,34,41]   e = [00,13,24,31,44]   f = [01,13,20,34,42]   g = [01,13,24,30,42]   h = [01,14,20,33,42]   i = [01,14,23,30,42]   j = [02,10,21,33,44]   k = [02,10,23,34,41]   l = [02,10,24,33,41]   m = [02,13,20,34,41]   n = [02,13,21,30,44]   o = [02,13,24,30,41]   p = [03,10,21,32,44]   q = [03,10,21,34,42]   r = [03,10,24,31,42]   s = [03,10,24,32,41]   t = [03,11,20,32,44]   u = [03,11,20,34,42]   v = [03,14,20,31,42]   w = [03,14,20,32,41]   x = [04,10,21,33,42]   y = [04,10,23,31,42]   z = [04,10,23,32,41]   aa = [04,11,20,33,42]   ab = [04,11,23,30,42]   ac = [04,13,20,31,42]   ad = [04,13,20,32,41]   ae = [04,13,21,30,42]   af = [01,10,23,34,42]   ag = [01,10,23,32,44]   ah = [01,13,20,32,44]   ai = [02,10,23,31,44]   aj = [02,13,20,31,44]   ak = [03,11,24,30,42]   al = [00,12,23,31,44]   am = [00,14,23,31,42]   an = [03,12,20,31,44]   ao = [03,12,20,34,41]   ap = [01,10,24,33,42]   aq = [00,12,21,33,44]   ar = [00,14,21,33,42]   as = [03,12,21,30,44]   at = [03,12,24,30,41]   au = [03,14,21,30,42]   av = [01,10,20,34,42]   aw = [01,10,20,33,42]   ax = [00,13,21,32,44]   ay = [00,13,24,32,41]   az = [00,11,23,34,42]   ba = [00,12,24,33,41]   bb = [00,12,23,34,41]   bc = [00,11,24,33,42]   bd = [00,13,21,34,42]   be = [00,13,24,31,42]   bf = [00,11,23,32,44]   bg = [01,10,20,32,44]   bh = [00,14,23,32,41]   bi = [00,14,23,31,43]   bj = [01,13,24,30,44]   bk = [01,14,23,30,43]   bl = [03,10,21,34,41]   bm = [03,10,24,31,44]   bn = [03,14,20,31,40]   bo = [04,10,21,33,41]   bp = [01,13,22,30,44]   bq = [01,13,22,34,40]   br = [01,13,24,32,40]   bs = [01,14,22,30,43]   bt = [01,14,22,33,40]   bu = [02,10,21,34,43]   bv = [02,10,24,31,43]   bw = [02,13,21,34,40]   bx = [02,13,24,31,40]   by = [03,10,22,31,44]   bz = [03,10,22,34,41]   ca = [03,11,22,34,40]   cb = [03,11,24,32,40]   cc = [04,10,22,31,43]   cd = [04,10,22,33,41]   ce = [04,11,22,30,43]   cf = [04,11,22,33,40]   cg = [04,11,23,32,40]   ch = [04,13,21,32,40]   ci = [04,13,22,30,41]   cj = [04,13,22,31,40]   ck = [01,10,22,33,44]   cl = [01,10,22,34,43]   cm = [03,11,24,30,44]   cn = [03,14,21,30,41]   co = [04,10,23,31,43]   cp = [03,11,22,30,44]   cq = [01,14,20,32,43]   cr = [01,14,23,32,40]   cs = [03,12,21,34,40]   ct = [03,12,24,31,40]   cu = [03,14,21,32,40]   cv = [03,14,22,31,40]   cw = [04,10,21,32,43]   cx = [04,11,20,32,43]   cy = [01,10,24,33,44]   cz = [01,10,24,32,43]   da = [01,10,23,34,43]   db = [03,14,22,30,41]   dc = [00,14,23,32,43]   dd = [03,12,20,34,40]   de = [03,14,20,32,40]   df = [04,11,23,30,43]   dg = [04,13,21,30,41]   dh = [04,13,20,31,40]   di = [03,11,20,32,40]   dj = [03,11,20,34,40]   dk = [00,13,22,31,44]   dl = [00,13,22,34,41]   dm = [00,14,22,31,43]   dn = [00,11,21,33,44]   do = [01,13,20,32,40]   dp = [01,13,20,34,40]   dq = [00,14,21,32,43]   dr = [00,11,24,32,43]   ds = [00,11,22,34,43]   dt = [00,11,23,32,43]   du = [00,11,23,34,43]   dv = [00,11,21,34,43]   dw = [00,12,23,31,43]   dx = [01,14,20,33,40]   dy = [03,12,20,31,40]   dz = [00,12,24,31,43]   ea = [01,10,20,33,44]   eb = [00,14,21,33,41]   ec = [00,14,22,33,41]   ed = [04,11,20,33,40]   ee = [00,12,21,34,43]   ef = [00,11,24,33,44]   eg = [01,10,20,34,43]   eh = [02,13,20,31,40]
   a = [01,10,20,32,43]   b = [00,13,21,31,42]   c = [00,14,21,32,41]   d = [01,14,20,32,40]   e = [00,13,24,31,44]   f = [03,11,20,30,42]   g = [01,14,20,30,42]   h = [04,10,21,31,42]   i = [04,11,20,30,42]   j = [00,13,21,32,44]   k = [00,14,21,32,43]   l = [01,13,20,34,42]   m = [01,13,24,30,42]   n = [01,14,20,32,43]   o = [01,14,20,33,42]   p = [01,14,23,30,42]   q = [02,10,23,34,41]   r = [02,10,24,31,43]   s = [02,10,24,33,41]   t = [03,10,24,31,42]   u = [04,10,23,31,42]   v = [04,11,23,30,42]   w = [01,10,24,34,42]   x = [01,10,23,34,42]   y = [01,10,24,33,42]   z = [01,10,20,34,42]   aa = [01,13,20,32,44]   ab = [02,10,23,31,44]   ac = [03,11,24,30,42]   ad = [01,13,20,30,42]   ae = [03,10,21,31,42]   af = [01,10,23,33,42]   ag = [01,10,20,33,42]   ah = [00,12,21,33,44]   ai = [00,14,21,33,42]   aj = [00,13,21,34,42]   ak = [00,12,21,34,43]   al = [00,13,24,34,41]   am = [00,14,23,31,43]   an = [00,14,23,33,41]   ao = [03,10,24,31,44]   ap = [03,10,24,34,41]   aq = [03,14,20,30,41]   ar = [03,14,20,31,40]   as = [04,10,23,33,41]   at = [04,13,20,30,41]   au = [04,10,23,31,43]   av = [04,13,20,31,40]   aw = [04,10,21,32,41]   ax = [04,11,20,32,40]   ay = [00,14,21,31,43]   az = [01,14,20,30,43]   ba = [01,14,20,33,40]   bb = [03,10,21,31,44]   bc = [03,10,21,32,41]   bd = [03,10,21,34,41]   be = [03,11,20,32,40]   bf = [03,11,20,34,40]   bg = [04,10,21,31,43]   bh = [04,10,21,33,41]   bi = [04,11,20,30,43]   bj = [04,11,20,33,40]   bk = [00,13,22,31,44]   bl = [00,14,22,31,43]   bm = [01,13,22,30,44]   bn = [01,13,22,34,40]   bo = [01,13,24,32,40]   bp = [01,14,22,30,43]   bq = [01,14,22,33,40]   br = [01,14,23,32,40]   bs = [03,10,22,31,44]   bt = [03,10,22,34,41]   bu = [03,10,24,32,41]   bv = [03,11,22,34,40]   bw = [03,11,24,32,40]   bx = [04,10,22,31,43]   by = [04,10,22,33,41]   bz = [04,10,23,32,41]   ca = [04,11,22,30,43]   cb = [04,11,22,33,40]   cc = [04,11,23,32,40]   cd = [00,11,23,33,42]   ce = [01,10,24,32,44]   cf = [00,11,23,32,43]   cg = [00,11,23,34,43]   ch = [00,11,24,34,43]   ci = [01,10,23,33,44]   cj = [01,10,24,33,44]   ck = [01,10,24,34,43]   cl = [01,10,22,33,44]   cm = [01,10,22,34,43]   cn = [01,10,24,32,43]   co = [01,10,23,32,44]   cp = [00,11,24,33,44]   cq = [01,10,23,32,43]   cr = [01,10,23,34,43]   cs = [01,13,20,32,40]   ct = [01,13,20,34,40]   cu = [03,11,22,30,44]   cv = [00,13,21,31,44]   cw = [01,13,20,30,44]   cx = [03,11,20,30,44]   cy = [00,11,23,33,44]   cz = [00,13,21,32,41]   da = [00,13,21,34,41]   db = [00,14,21,31,42]   dc = [00,12,23,31,44]   dd = [00,12,23,34,41]   de = [00,13,22,34,41]   df = [00,13,24,32,41]   dg = [00,14,23,31,42]   dh = [00,14,23,32,41]   di = [00,11,24,32,44]   dj = [00,11,24,34,42]   dk = [00,11,23,34,42]   dl = [00,11,24,32,43]   dm = [00,11,21,34,43]   dn = [01,10,20,33,44]   do = [00,11,22,34,43]   dp = [01,10,20,32,44]   dq = [00,11,21,33,44]   dr = [00,14,21,33,41]   ds = [01,10,20,34,43]   dt = [00,11,24,33,42]   du = [00,12,24,33,41]   dv = [00,14,22,33,41]   dw = [00,12,24,31,43]   dx = [00,13,24,31,42]   dy = [00,11,23,32,44]
   a = [01,10,20,32,43]   b = [00,13,21,31,42]   c = [00,14,21,32,41]   d = [01,14,20,32,40]   e = [00,13,24,31,44]   f = [03,11,20,30,42]   g = [01,13,24,30,44]   h = [01,13,24,34,40]   i = [01,14,23,30,43]   j = [01,14,23,33,40]   k = [03,11,24,34,40]   l = [03,14,21,31,40]   m = [04,11,23,30,43]   n = [04,11,23,33,40]   o = [04,13,21,30,41]   p = [04,13,21,31,40]   q = [03,11,24,30,44]   r = [03,14,21,30,41]   s = [01,14,20,30,42]   t = [04,10,21,31,42]   u = [04,11,20,30,42]   v = [01,13,24,30,42]   w = [01,14,23,30,42]   x = [02,10,23,34,41]   y = [02,10,24,31,43]   z = [02,10,24,33,41]   aa = [03,10,24,31,42]   ab = [04,10,23,31,42]   ac = [04,11,23,30,42]   ad = [01,10,24,34,42]   ae = [01,10,23,34,42]   af = [01,10,24,33,42]   ag = [01,10,20,34,42]   ah = [02,10,23,31,44]   ai = [03,11,24,30,42]   aj = [01,13,20,30,42]   ak = [03,10,21,31,42]   al = [01,10,23,33,42]   am = [01,10,20,33,42]   an = [00,13,24,34,41]   ao = [00,14,23,31,43]   ap = [00,14,23,33,41]   aq = [03,10,24,31,44]   ar = [03,10,24,34,41]   as = [03,14,20,30,41]   at = [03,14,20,31,40]   au = [04,10,23,33,41]   av = [04,13,20,30,41]   aw = [04,10,23,31,43]   ax = [04,13,20,31,40]   ay = [04,10,21,32,41]   az = [04,11,20,32,40]   ba = [00,14,21,31,43]   bb = [01,14,20,30,43]   bc = [01,14,20,33,40]   bd = [03,10,21,31,44]   be = [03,10,21,32,41]   bf = [03,10,21,34,41]   bg = [03,11,20,32,40]   bh = [03,11,20,34,40]   bi = [04,10,21,31,43]   bj = [04,10,21,33,41]   bk = [04,11,20,30,43]   bl = [04,11,20,33,40]   bm = [00,13,22,31,44]   bn = [00,14,22,31,43]   bo = [01,13,22,30,44]   bp = [01,13,22,34,40]   bq = [01,13,24,32,40]   br = [01,14,22,30,43]   bs = [01,14,22,33,40]   bt = [01,14,23,32,40]   bu = [03,10,22,31,44]   bv = [03,10,22,34,41]   bw = [03,10,24,32,41]   bx = [03,11,22,34,40]   by = [03,11,24,32,40]   bz = [04,10,22,31,43]   ca = [04,10,22,33,41]   cb = [04,10,23,32,41]   cc = [04,11,22,30,43]   cd = [04,11,22,33,40]   ce = [04,11,23,32,40]   cf = [00,11,23,33,42]   cg = [01,10,24,32,44]   ch = [00,11,23,32,43]   ci = [00,11,23,34,43]   cj = [00,11,24,34,43]   ck = [01,10,23,33,44]   cl = [01,10,24,33,44]   cm = [01,10,24,34,43]   cn = [01,10,22,33,44]   co = [01,10,22,34,43]   cp = [01,10,24,32,43]   cq = [01,10,23,32,44]   cr = [00,11,24,33,44]   cs = [01,10,23,32,43]   ct = [01,10,23,34,43]   cu = [01,13,20,32,40]   cv = [01,13,20,34,40]   cw = [03,11,22,30,44]   cx = [00,13,21,31,44]   cy = [01,13,20,30,44]   cz = [03,11,20,30,44]   da = [00,11,23,33,44]   db = [00,13,21,32,41]   dc = [00,13,21,34,41]   dd = [00,14,21,31,42]   de = [00,12,23,31,44]   df = [00,12,23,34,41]   dg = [00,13,22,34,41]   dh = [00,13,24,32,41]   di = [00,14,23,31,42]   dj = [00,14,23,32,41]   dk = [00,11,24,32,44]   dl = [00,11,24,34,42]   dm = [00,11,23,34,42]   dn = [00,11,24,32,43]   do = [00,11,21,34,43]   dp = [01,10,20,33,44]   dq = [00,11,22,34,43]   dr = [01,10,20,32,44]   ds = [00,11,21,33,44]   dt = [00,14,21,33,41]   du = [01,10,20,34,43]   dv = [00,11,24,33,42]   dw = [00,12,24,33,41]   dx = [00,14,22,33,41]   dy = [00,12,24,31,43]   dz = [00,13,24,31,42]   ea = [00,11,23,32,44]
   a = [01,10,20,32,43]   b = [00,13,21,34,43]   c = [01,13,24,30,43]   d = [04,10,21,33,40]   e = [00,13,21,32,43]   f = [02,14,20,33,44]   g = [02,10,23,34,41]   h = [02,13,20,34,41]   i = [03,10,21,34,42]   j = [03,12,20,31,44]   k = [03,12,20,34,41]   l = [03,14,20,31,42]   m = [04,10,23,31,42]   n = [04,10,23,32,41]   o = [04,13,20,31,42]   p = [04,13,20,32,41]   q = [02,10,23,31,44]   r = [02,13,20,31,44]   s = [03,10,24,31,42]   t = [00,12,23,31,44]   u = [00,12,23,34,41]   v = [00,13,21,32,44]   w = [00,13,24,32,41]   x = [00,14,23,31,42]   y = [00,14,23,32,41]   z = [03,10,21,32,44]   aa = [03,10,22,34,41]   ab = [03,10,24,32,41]   ac = [03,14,20,32,41]   ad = [00,13,21,34,42]   ae = [00,13,22,31,44]   af = [00,13,22,34,41]   ag = [03,10,22,31,44]   ah = [00,13,24,31,42]   ai = [02,10,21,33,44]   aj = [02,10,24,33,41]   ak = [02,13,21,30,44]   al = [02,13,24,30,41]   am = [04,10,21,33,42]   an = [04,10,22,33,41]   ao = [04,13,21,30,42]   ap = [04,13,22,30,41]   aq = [03,12,21,30,44]   ar = [03,12,24,30,41]   as = [03,14,21,30,42]   at = [00,12,21,33,44]   au = [00,12,24,33,41]   av = [00,14,21,33,42]   aw = [00,14,22,33,41]   ax = [03,14,22,30,41]   ay = [03,12,20,34,42]   az = [03,14,20,32,44]   ba = [04,12,20,33,42]   bb = [01,13,20,34,42]   bc = [02,14,20,31,43]   bd = [02,14,20,33,41]   be = [02,14,21,30,43]   bf = [02,14,21,33,40]   bg = [02,14,23,30,41]   bh = [02,14,23,31,40]   bi = [03,11,20,34,42]   bj = [04,12,20,31,43]   bk = [04,12,20,33,41]   bl = [04,12,21,30,43]   bm = [04,12,21,33,40]   bn = [04,12,23,30,41]   bo = [04,12,23,31,40]   bp = [01,10,23,34,42]   bq = [01,10,23,32,44]   br = [01,13,20,32,44]   bs = [00,12,24,33,42]   bt = [02,13,20,34,43]   bu = [03,12,24,30,42]   bv = [04,13,20,32,43]   bw = [00,12,23,34,42]   bx = [00,14,23,32,44]   by = [02,14,23,30,44]   bz = [04,12,23,30,42]   ca = [03,11,20,32,44]   cb = [00,11,23,34,42]   cc = [00,14,22,33,44]   cd = [02,10,23,34,40]   ce = [03,14,22,30,44]   cf = [04,10,23,32,40]   cg = [00,11,23,32,44]   ch = [00,13,24,32,43]   ci = [02,10,21,33,40]   cj = [02,10,24,33,40]   ck = [02,13,21,30,43]   cl = [02,13,24,30,43]   cm = [03,10,21,32,40]   cn = [03,10,24,32,40]   co = [02,10,21,34,43]   cp = [02,10,24,31,43]   cq = [02,13,21,34,40]   cr = [02,13,24,31,40]   cs = [03,12,21,34,40]   ct = [03,12,24,31,40]   cu = [01,13,22,30,44]   cv = [01,13,24,30,42]   cw = [01,10,22,33,44]   cx = [01,10,24,33,42]   cy = [01,10,20,33,44]   cz = [03,11,24,30,42]   da = [01,10,20,33,42]   db = [00,13,22,34,43]   dc = [03,10,22,34,40]   dd = [04,10,22,33,40]   de = [04,13,22,30,43]   df = [00,14,21,32,43]   dg = [00,14,22,31,43]   dh = [01,13,22,34,40]   di = [01,13,24,32,40]   dj = [03,11,22,34,40]   dk = [03,11,24,32,40]   dl = [03,14,21,32,40]   dm = [03,14,22,31,40]   dn = [04,10,21,32,43]   do = [04,10,22,31,43]   dp = [04,13,21,32,40]   dq = [04,13,22,31,40]   dr = [00,11,24,32,43]   ds = [01,10,22,34,43]   dt = [00,11,22,34,43]   du = [03,10,21,34,40]   dv = [00,12,24,31,43]   dw = [00,12,21,34,43]   dx = [04,13,21,30,43]   dy = [00,13,22,31,43]   dz = [01,13,22,30,43]   ea = [03,10,22,31,40]   eb = [01,10,24,33,40]   ec = [01,10,24,32,43]   ed = [02,10,23,31,40]   ee = [00,11,24,33,42]   ef = [03,11,22,30,44]   eg = [00,13,24,31,43]   eh = [03,10,24,31,40]   ei = [01,10,22,33,40]   ej = [01,10,23,32,40]
   a = [01,10,20,32,43]   b = [00,13,21,34,43]   c = [00,12,23,34,42]   d = [02,10,21,33,40]   e = [03,10,22,31,40]   f = [01,13,20,34,42]   g = [02,10,21,34,40]   h = [02,10,21,33,44]   i = [02,10,23,34,41]   j = [02,10,24,33,41]   k = [02,13,20,34,41]   l = [02,13,21,30,44]   m = [02,13,24,30,41]   n = [03,10,21,32,44]   o = [03,10,21,34,42]   p = [03,10,22,34,41]   q = [03,10,24,32,41]   r = [04,10,21,33,42]   s = [04,10,22,33,41]   t = [04,10,23,32,41]   u = [04,13,20,32,41]   v = [04,13,21,30,42]   w = [04,13,22,30,41]   x = [00,13,21,32,44]   y = [00,13,22,34,41]   z = [00,13,24,32,41]   aa = [00,12,24,33,41]   ab = [00,14,22,33,41]   ac = [00,13,21,34,42]   ad = [03,12,21,30,44]   ae = [03,12,24,30,41]   af = [03,14,21,30,42]   ag = [03,14,22,30,41]   ah = [00,12,21,33,44]   ai = [00,14,21,33,42]   aj = [03,10,22,31,44]   ak = [03,10,24,31,42]   al = [03,12,20,31,44]   am = [03,12,20,34,41]   an = [03,14,20,31,42]   ao = [03,14,20,32,41]   ap = [04,10,23,31,42]   aq = [04,13,20,31,42]   ar = [02,10,23,31,44]   as = [02,13,20,31,44]   at = [00,12,23,31,44]   au = [00,12,23,34,41]   av = [00,13,22,31,44]   aw = [00,14,23,31,42]   ax = [00,14,23,32,41]   ay = [00,13,24,31,42]   az = [02,10,24,31,40]   ba = [01,13,22,30,44]   bb = [01,13,24,30,42]   bc = [02,14,20,33,41]   bd = [04,12,20,33,41]   be = [01,10,22,33,44]   bf = [01,10,23,34,42]   bg = [01,10,24,33,42]   bh = [01,10,23,32,44]   bi = [01,13,20,32,44]   bj = [01,10,20,33,42]   bk = [02,14,23,30,41]   bl = [04,12,23,30,41]   bm = [01,13,22,34,40]   bn = [01,13,24,32,40]   bo = [02,10,21,34,43]   bp = [02,10,24,31,43]   bq = [02,13,21,34,40]   br = [02,13,24,31,40]   bs = [02,14,20,31,43]   bt = [02,14,21,30,43]   bu = [02,14,21,33,40]   bv = [03,11,20,32,44]   bw = [03,11,20,34,42]   bx = [03,11,22,34,40]   by = [03,11,24,32,40]   bz = [04,10,21,32,43]   ca = [04,10,22,31,43]   cb = [04,12,20,31,43]   cc = [04,12,21,30,43]   cd = [04,12,21,33,40]   ce = [04,13,21,32,40]   cf = [04,13,22,31,40]   cg = [01,10,22,34,43]   ch = [01,10,24,32,43]   ci = [03,11,22,30,44]   cj = [03,11,24,30,42]   ck = [03,10,24,31,40]   cl = [01,10,22,33,40]   cm = [00,13,22,31,43]   cn = [00,14,22,31,43]   co = [00,13,24,31,43]   cp = [00,12,24,31,43]   cq = [02,10,24,33,40]   cr = [02,13,24,30,43]   cs = [02,14,20,33,44]   ct = [02,14,23,30,44]   cu = [03,10,21,32,40]   cv = [03,10,22,34,40]   cw = [03,10,24,32,40]   cx = [03,12,20,34,42]   cy = [03,14,20,32,44]   cz = [04,10,22,33,40]   da = [04,12,20,33,42]   db = [04,12,23,30,42]   dc = [04,13,22,30,43]   dd = [02,14,23,31,40]   de = [03,12,21,34,40]   df = [03,12,24,31,40]   dg = [03,14,21,32,40]   dh = [03,14,22,31,40]   di = [04,12,23,31,40]   dj = [02,10,23,31,40]   dk = [02,10,23,34,40]   dl = [02,13,20,34,43]   dm = [03,12,24,30,42]   dn = [03,14,22,30,44]   do = [04,10,23,32,40]   dp = [04,13,20,32,43]   dq = [03,10,21,34,40]   dr = [01,10,23,32,40]   ds = [00,13,21,32,43]   dt = [00,13,22,34,43]   du = [00,13,24,32,43]   dv = [00,14,23,32,44]   dw = [00,14,21,32,43]   dx = [00,11,23,34,42]   dy = [00,11,24,32,43]   dz = [00,11,22,34,43]   ea = [00,12,24,33,42]   eb = [00,14,22,33,44]   ec = [00,11,24,33,42]   ed = [00,11,23,32,44]   ee = [00,12,21,34,43]
   a = [01,10,20,32,43]   b = [01,13,20,30,42]   c = [01,14,20,32,40]   d = [00,13,24,31,44]   e = [00,13,24,34,41]   f = [00,14,23,31,43]   g = [00,14,23,33,41]   h = [01,13,24,34,40]   i = [01,14,23,30,43]   j = [01,14,23,33,40]   k = [03,10,24,31,44]   l = [03,10,24,34,41]   m = [03,11,24,34,40]   n = [03,14,20,30,41]   o = [03,14,20,31,40]   p = [03,14,21,31,40]   q = [04,10,23,33,41]   r = [04,11,23,30,43]   s = [04,11,23,33,40]   t = [04,13,20,30,41]   u = [04,13,21,30,41]   v = [04,13,21,31,40]   w = [03,14,20,31,42]   x = [03,14,20,32,41]   y = [03,14,21,32,40]   z = [03,14,22,31,40]   aa = [04,13,20,31,42]   ab = [04,13,20,32,41]   ac = [04,13,21,30,42]   ad = [04,13,21,32,40]   ae = [04,13,22,30,41]   af = [04,13,22,31,40]   ag = [03,14,21,30,41]   ah = [04,10,23,31,43]   ai = [04,13,20,31,40]   aj = [03,14,21,30,42]   ak = [03,14,22,30,41]   al = [01,13,24,30,44]   am = [03,11,24,30,44]   an = [04,11,20,32,40]   ao = [00,13,21,31,44]   ap = [00,13,21,34,41]   aq = [00,14,21,31,43]   ar = [01,14,20,30,42]   as = [01,14,20,30,43]   at = [01,14,20,33,40]   au = [03,10,21,31,44]   av = [03,10,21,34,41]   aw = [03,11,20,32,40]   ax = [04,10,21,31,43]   ay = [04,10,21,33,41]   az = [04,11,20,30,42]   ba = [04,11,20,30,43]   bb = [04,11,20,33,40]   bc = [00,12,23,31,44]   bd = [00,12,24,31,43]   be = [00,13,21,32,44]   bf = [00,13,21,34,42]   bg = [00,13,22,31,44]   bh = [00,13,22,34,41]   bi = [00,13,24,31,42]   bj = [00,13,24,32,41]   bk = [00,14,21,32,43]   bl = [00,14,22,31,43]   bm = [00,14,23,31,42]   bn = [00,14,23,32,41]   bo = [01,13,22,30,44]   bp = [01,13,22,34,40]   bq = [01,13,24,32,40]   br = [01,14,20,32,43]   bs = [01,14,20,33,42]   bt = [01,14,22,30,43]   bu = [01,14,22,33,40]   bv = [01,14,23,30,42]   bw = [01,14,23,32,40]   bx = [02,10,21,33,44]   by = [02,10,21,34,43]   bz = [02,10,23,34,41]   ca = [03,10,21,32,44]   cb = [03,10,21,34,42]   cc = [03,10,22,31,44]   cd = [03,10,22,34,41]   ce = [03,10,24,31,42]   cf = [03,10,24,32,41]   cg = [03,11,20,32,44]   ch = [03,11,22,34,40]   ci = [03,11,24,32,40]   cj = [04,10,21,32,43]   ck = [04,10,21,33,42]   cl = [04,10,22,31,43]   cm = [04,10,22,33,41]   cn = [04,10,23,31,42]   co = [04,10,23,32,41]   cp = [04,11,20,32,43]   cq = [04,11,20,33,42]   cr = [04,11,22,30,43]   cs = [04,11,22,33,40]   ct = [04,11,23,30,42]   cu = [04,11,23,32,40]   cv = [00,11,24,34,43]   cw = [01,10,24,34,43]   cx = [00,11,23,32,44]   cy = [00,11,24,32,43]   cz = [01,10,20,34,42]   da = [00,11,21,34,43]   db = [01,10,20,32,44]   dc = [01,13,20,32,44]   dd = [02,10,23,31,44]   de = [00,14,21,33,41]   df = [01,10,20,34,43]   dg = [01,13,20,32,40]   dh = [00,12,21,33,44]   di = [00,12,24,33,41]   dj = [00,14,21,33,42]   dk = [00,14,22,33,41]   dl = [03,11,22,30,44]   dm = [03,11,20,30,42]   dn = [01,13,20,30,44]   do = [03,11,20,30,44]   dp = [03,11,20,34,40]   dq = [00,12,23,34,41]   dr = [01,13,20,34,42]   ds = [01,13,24,30,42]   dt = [02,10,24,31,43]   du = [02,10,24,33,41]   dv = [03,11,20,34,42]   dw = [00,11,23,33,44]   dx = [00,11,23,34,43]   dy = [01,10,23,33,44]   dz = [01,10,24,33,44]   ea = [00,11,23,34,42]   eb = [01,10,22,33,44]   ec = [01,10,22,34,43]   ed = [01,10,23,34,42]   ee = [01,10,24,32,43]   ef = [01,10,24,33,42]   eg = [01,10,20,33,44]   eh = [00,11,22,34,43]   ei = [01,10,23,32,44]   ej = [00,11,21,33,44]   ek = [00,11,24,33,44]   el = [01,10,23,34,43]   em = [01,13,20,34,40]   en = [03,11,24,30,42]   eo = [01,10,20,33,42]   ep = [00,12,21,34,43]   eq = [00,11,24,33,42]
   a = [01,10,20,32,43]   b = [01,13,20,30,42]   c = [00,13,21,31,44]   d = [00,13,24,34,41]   e = [00,12,24,31,43]   f = [00,13,24,32,41]   g = [00,14,21,32,43]   h = [01,13,24,32,40]   i = [01,14,20,32,43]   j = [01,14,20,33,42]   k = [02,10,21,34,43]   l = [02,14,20,31,43]   m = [02,14,21,30,43]   n = [02,14,21,33,40]   o = [02,14,23,30,41]   p = [02,14,23,31,40]   q = [03,10,21,34,42]   r = [03,10,24,31,42]   s = [03,11,20,32,44]   t = [03,11,24,32,40]   u = [03,14,20,31,42]   v = [03,14,20,32,41]   w = [03,14,21,32,40]   x = [03,14,22,31,40]   y = [04,10,21,32,43]   z = [04,10,21,33,42]   aa = [04,10,22,31,43]   ab = [04,10,23,31,42]   ac = [04,11,20,32,43]   ad = [04,11,20,33,42]   ae = [04,11,22,30,43]   af = [04,11,23,30,42]   ag = [04,11,23,32,40]   ah = [04,12,20,31,43]   ai = [04,12,20,33,41]   aj = [04,12,21,30,43]   ak = [04,12,21,33,40]   al = [04,12,23,31,40]   am = [04,13,20,31,42]   an = [04,13,20,32,41]   ao = [04,13,21,30,42]   ap = [04,13,21,32,40]   aq = [04,13,22,30,41]   ar = [04,13,22,31,40]   as = [00,11,24,32,43]   at = [01,13,20,32,44]   au = [00,12,24,33,41]   av = [00,14,21,33,42]   aw = [03,14,21,30,42]   ax = [03,14,22,30,41]   ay = [01,13,20,34,42]   az = [02,10,24,31,43]   ba = [02,14,20,33,41]   bb = [03,11,20,34,42]   bc = [04,12,23,30,41]   bd = [03,11,24,30,42]   be = [00,12,21,34,43]   bf = [00,12,23,31,44]   bg = [00,13,21,32,44]   bh = [00,13,21,34,42]   bi = [02,10,21,33,44]   bj = [03,10,21,32,44]   bk = [03,10,22,31,44]   bl = [00,11,23,32,44]   bm = [02,10,23,31,44]   bn = [00,12,21,33,44]   bo = [03,11,22,30,44]   bp = [00,14,21,31,43]   bq = [00,14,23,33,41]   br = [01,13,24,34,40]   bs = [01,14,20,30,42]   bt = [01,14,20,30,43]   bu = [01,14,23,33,40]   bv = [02,10,24,34,41]   bw = [03,10,21,31,44]   bx = [03,10,24,34,41]   by = [03,11,24,34,40]   bz = [03,14,20,30,41]   ca = [03,14,21,31,40]   cb = [04,10,21,31,43]   cc = [04,10,23,33,41]   cd = [04,11,20,30,42]   ce = [04,11,20,30,43]   cf = [04,11,23,33,40]   cg = [04,13,20,30,41]   ch = [04,13,21,31,40]   ci = [00,13,22,34,41]   cj = [00,14,22,31,43]   ck = [00,14,23,31,42]   cl = [00,14,23,32,41]   cm = [01,13,22,34,40]   cn = [01,14,22,30,43]   co = [01,14,22,33,40]   cp = [01,14,23,30,42]   cq = [01,14,23,32,40]   cr = [02,10,23,34,41]   cs = [03,10,22,34,41]   ct = [03,10,24,32,41]   cu = [03,11,22,34,40]   cv = [04,10,22,33,41]   cw = [04,10,23,32,41]   cx = [04,11,22,33,40]   cy = [00,11,24,34,42]   cz = [00,11,24,34,43]   da = [01,10,24,34,42]   db = [01,10,24,34,43]   dc = [01,10,20,34,42]   dd = [00,11,21,34,43]   de = [01,10,20,32,44]   df = [01,10,20,34,43]   dg = [00,14,22,33,41]   dh = [03,11,20,30,42]   di = [00,12,24,34,41]   dj = [03,11,20,30,44]   dk = [04,12,20,30,41]   dl = [00,12,23,34,41]   dm = [01,13,24,30,42]   dn = [02,10,24,33,41]   do = [00,11,23,33,44]   dp = [01,10,23,33,44]   dq = [01,10,22,34,43]   dr = [01,10,23,34,42]   ds = [01,10,24,32,43]   dt = [01,10,24,33,42]   du = [00,11,22,34,43]   dv = [02,14,20,30,41]   dw = [00,13,22,31,44]   dx = [00,13,24,31,42]   dy = [01,13,22,30,44]   dz = [01,13,20,30,44]   ea = [00,11,23,34,42]   eb = [01,10,22,33,44]   ec = [01,10,20,33,44]   ed = [01,10,23,32,44]   ee = [00,11,21,33,44]   ef = [01,10,20,33,42]   eg = [00,11,24,33,42]
   a = [01,10,20,32,43]   b = [01,13,22,34,43]   c = [01,13,24,32,43]   d = [00,14,23,32,44]   e = [03,10,21,32,40]   f = [00,12,23,31,44]   g = [00,12,23,34,41]   h = [00,12,24,31,43]   i = [00,13,21,34,42]   j = [00,13,22,31,44]   k = [00,13,22,34,41]   l = [00,13,24,31,42]   m = [00,13,24,32,41]   n = [00,14,21,32,43]   o = [00,14,22,31,43]   p = [00,14,23,31,42]   q = [00,14,23,32,41]   r = [01,13,20,34,42]   s = [01,13,22,30,44]   t = [01,13,24,30,42]   u = [02,10,21,34,43]   v = [02,10,23,34,41]   w = [02,10,24,31,43]   x = [02,10,24,33,41]   y = [02,13,20,34,41]   z = [02,13,21,30,44]   aa = [02,13,21,34,40]   ab = [02,13,24,30,41]   ac = [02,13,24,31,40]   ad = [03,10,21,32,44]   ae = [03,10,21,34,42]   af = [03,10,22,31,44]   ag = [03,10,22,34,41]   ah = [03,10,24,31,42]   ai = [03,10,24,32,41]   aj = [03,12,20,31,44]   ak = [03,12,20,34,41]   al = [03,12,21,34,40]   am = [03,12,24,31,40]   an = [03,14,20,31,42]   ao = [03,14,20,32,41]   ap = [03,14,21,32,40]   aq = [03,14,22,31,40]   ar = [04,10,21,32,43]   as = [04,10,21,33,42]   at = [04,10,22,31,43]   au = [04,10,22,33,41]   av = [04,10,23,31,42]   aw = [04,10,23,32,41]   ax = [04,13,20,31,42]   ay = [04,13,20,32,41]   az = [04,13,21,30,42]   ba = [04,13,22,30,41]   bb = [00,12,21,34,43]   bc = [01,13,20,32,44]   bd = [02,10,23,31,44]   be = [02,13,20,31,44]   bf = [00,12,24,33,41]   bg = [00,14,21,33,42]   bh = [00,14,22,33,41]   bi = [03,12,21,30,44]   bj = [03,14,21,30,42]   bk = [03,14,22,30,41]   bl = [03,10,22,31,40]   bm = [00,13,21,32,44]   bn = [02,10,21,33,44]   bo = [04,13,21,32,40]   bp = [04,13,22,31,40]   bq = [00,12,21,33,44]   br = [03,12,24,30,41]   bs = [02,14,20,33,41]   bt = [02,14,23,30,41]   bu = [04,12,20,33,41]   bv = [04,12,23,30,41]   bw = [01,10,23,34,42]   bx = [01,10,23,32,44]   by = [01,10,22,33,44]   bz = [01,10,24,33,42]   ca = [01,10,20,33,42]   cb = [02,10,24,33,40]   cc = [02,13,24,30,43]   cd = [02,14,20,33,44]   ce = [02,14,23,30,44]   cf = [03,10,22,34,40]   cg = [03,10,24,32,40]   ch = [03,12,20,34,42]   ci = [03,14,20,32,44]   cj = [04,10,22,33,40]   ck = [01,13,22,34,40]   cl = [01,13,24,32,40]   cm = [03,11,20,32,44]   cn = [03,11,20,34,42]   co = [03,11,22,34,40]   cp = [03,11,24,32,40]   cq = [00,14,22,33,44]   cr = [02,10,23,34,40]   cs = [02,13,20,34,43]   ct = [03,12,24,30,42]   cu = [03,14,22,30,44]   cv = [04,10,23,32,40]   cw = [03,11,22,30,44]   cx = [03,11,24,30,42]   cy = [00,12,23,34,42]   cz = [00,13,22,34,43]   da = [00,13,24,32,43]   db = [01,13,22,30,43]   dc = [02,10,21,33,40]   dd = [02,13,21,30,43]   de = [04,12,20,33,42]   df = [04,12,23,30,42]   dg = [04,13,22,30,43]   dh = [02,14,20,31,43]   di = [02,14,21,30,43]   dj = [02,14,23,31,40]   dk = [04,12,20,31,43]   dl = [04,12,21,30,43]   dm = [04,12,23,31,40]   dn = [01,10,22,33,40]   do = [00,11,23,32,44]   dp = [00,11,23,34,42]   dq = [00,11,24,32,43]   dr = [01,10,22,34,43]   ds = [00,11,22,34,43]   dt = [00,12,24,33,42]   du = [01,10,23,32,40]   dv = [01,13,20,32,43]   dw = [02,13,20,31,43]   dx = [04,13,20,32,43]   dy = [02,14,21,33,40]   dz = [04,12,21,33,40]   ea = [01,10,24,32,43]   eb = [02,10,23,31,40]   ec = [00,11,24,33,42]


==> anc/syncauto5min.log <==
N = 5, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.006610

N = 5, bound = 16, min only
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
search calls = 1 + 11 + 241 + 405 + 88 = 746
syncing_pairs_calls = 79177
sync_upper_bound_calls = 8050 + 14747 = 22797
time = 0.122171

N = 5, S = 5, bound = 16, min only
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 11 + 241 + 405 + 88 = 746
syncing_pairs_calls = 79177
sync_upper_bound_calls = 8050 + 14747 = 22797
time = 0.122127

N = 5, S = 4, bound = 15, min only
   a = [00,11,22,33,40]   b = [01,12,23,34,40]
   a = [00,11,22,34,44]   b = [01,10,23,32,44]   c = [00,13,22,31,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 2 = 3
nsol_bound = 0 + 1 + 2 = 3
nsol_sym = 0 + 1 + 2 = 3
nsol_all = 0 + 120 + 240 = 360
nsol_smin_sym = 0 + 1 + 2 = 3
nsol_smin_all = 0 + 120 + 240 = 360
nsol_min_sym = 0 + 1 + 2 = 3
nsol_min_all = 0 + 120 + 240 = 360
nsol_trans_sym = 0 + 1 + 2 = 3
nsol_trans_all = 0 + 120 + 240 = 360
nsol_smin_trans_sym = 0 + 1 + 2 = 3
nsol_smin_trans_all = 0 + 120 + 240 = 360
nsol_min_trans_sym = 0 + 1 + 2 = 3
nsol_min_trans_all = 0 + 120 + 240 = 360
search calls = 1 + 54 + 718 + 738 + 123 + 2 = 1636
syncing_pairs_calls = 227900
sync_upper_bound_calls = 26015 + 53747 = 79762
time = 0.367489

N = 5, S = 3, bound = 13, min only
   a = [00,11,22,30,44]   b = [04,12,23,30,41]
   a = [00,11,22,30,44]   b = [00,12,21,34,43]   c = [01,13,22,31,44]
   a = [00,12,23,32,44]   b = [02,11,20,34,43]   c = [00,13,22,31,44]
   a = [01,13,24,31,42]   b = [03,11,24,32,40]
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
nsol_sym = 0 + 2 + 2 = 4
nsol_all = 0 + 240 + 240 = 480
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 240 + 240 = 480
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 240 + 240 = 480
nsol_trans_sym = 0 + 2 + 2 = 4
nsol_trans_all = 0 + 240 + 240 = 480
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 240 + 240 = 480
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 240 + 240 = 480
search calls = 1 + 63 + 987 + 1105 + 208 + 6 = 2370
syncing_pairs_calls = 309148
sync_upper_bound_calls = 33239 + 73438 = 106677
time = 0.471982

N = 5, S = 2, bound = 10, min only
   a = [00,11,20,33,44]   b = [03,14,20,31,42]
   a = [00,11,22,32,44]   b = [03,14,22,30,41]   c = [00,11,24,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 58 + 193 + 74 + 2 = 328
syncing_pairs_calls = 95036
sync_upper_bound_calls = 7635 + 31874 = 39509
time = 0.138674

N = 5, bound = 16, min only
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 11 + 241 + 405 + 88 = 746
syncing_pairs_calls = 79177
sync_upper_bound_calls = 8050 + 14747 = 22797
time = 0.121518

N = 5, bound = 15, min only
   a = [00,10,22,33,44]   b = [00,12,21,34,43]   c = [03,13,22,31,44]
   a = [00,11,23,32,42]   b = [01,14,22,30,43]
   a = [00,11,23,32,42]   b = [00,13,22,31,44]   c = [00,11,22,34,43]   d = [02,11,20,33,44]
nsol_found = 0 + 5 + 10 + 1 = 16
nsol_bound = 0 + 4 + 9 + 1 = 14
nsol_sym = 0 + 4 + 8 + 1 = 13
nsol_all = 0 + 480 + 960 + 120 = 1560
nsol_smin_sym = 0 + 4 + 8 + 1 = 13
nsol_smin_all = 0 + 480 + 960 + 120 = 1560
nsol_min_sym = 0 + 4 + 8 + 1 = 13
nsol_min_all = 0 + 480 + 960 + 120 = 1560
nsol_trans_sym = 0 + 4 + 8 + 1 = 13
nsol_trans_all = 0 + 480 + 960 + 120 = 1560
nsol_smin_trans_sym = 0 + 4 + 8 + 1 = 13
nsol_smin_trans_all = 0 + 480 + 960 + 120 = 1560
nsol_min_trans_sym = 0 + 4 + 8 + 1 = 13
nsol_min_trans_all = 0 + 480 + 960 + 120 = 1560
search calls = 1 + 15 + 364 + 1152 + 479 + 5 = 2016
syncing_pairs_calls = 172998
sync_upper_bound_calls = 15504 + 28211 = 43715
time = 0.242865

N = 5, bound = 14, min only
   a = [01,12,20,30,43]   b = [00,13,21,34,41]
   a = [00,10,22,33,44]   b = [02,13,24,31,40]   c = [02,14,20,34,43]
   a = [00,10,22,33,44]   b = [00,12,21,33,44]   c = [03,13,22,31,44]   d = [00,11,22,34,43]
nsol_found = 0 + 16 + 43 + 5 = 64
nsol_bound = 0 + 11 + 33 + 4 = 48
nsol_sym = 0 + 11 + 31 + 4 = 46
nsol_all = 0 + 1320 + 3660 + 420 = 5400
nsol_smin_sym = 0 + 11 + 31 + 4 = 46
nsol_smin_all = 0 + 1320 + 3660 + 420 = 5400
nsol_min_sym = 0 + 11 + 31 + 4 = 46
nsol_min_all = 0 + 1320 + 3660 + 420 = 5400
nsol_trans_sym = 0 + 11 + 31 + 4 = 46
nsol_trans_all = 0 + 1320 + 3660 + 420 = 5400
nsol_smin_trans_sym = 0 + 11 + 31 + 4 = 46
nsol_smin_trans_all = 0 + 1320 + 3660 + 420 = 5400
nsol_min_trans_sym = 0 + 11 + 31 + 4 = 46
nsol_min_trans_all = 0 + 1320 + 3660 + 420 = 5400
search calls = 1 + 15 + 500 + 2241 + 1456 + 26 = 4239
syncing_pairs_calls = 316260
sync_upper_bound_calls = 22764 + 49940 = 72704
time = 0.396348

N = 5, bound = 13, min only
   a = [00,10,21,33,44]   b = [03,11,23,34,42]
   a = [00,10,21,33,44]   b = [03,11,23,32,44]   c = [00,11,22,34,43]
   a = [00,12,21,31,43]   b = [01,10,22,33,44]   c = [00,12,21,34,43]   d = [00,11,23,32,44]
   a = [00,10,22,33,44]   b = [02,11,20,33,44]   c = [00,11,23,32,44]   d = [01,10,22,33,44]   e = [00,11,22,34,43]
nsol_found = 0 + 39 + 134 + 48 + 2 = 223
nsol_bound = 0 + 23 + 91 + 43 + 2 = 159
nsol_sym = 0 + 23 + 89 + 42 + 2 = 156
nsol_all = 0 + 2760 + 10620 + 4920 + 240 = 18540
nsol_smin_sym = 0 + 23 + 89 + 42 + 2 = 156
nsol_smin_all = 0 + 2760 + 10620 + 4920 + 240 = 18540
nsol_min_sym = 0 + 23 + 89 + 42 + 2 = 156
nsol_min_all = 0 + 2760 + 10620 + 4920 + 240 = 18540
nsol_trans_sym = 0 + 23 + 89 + 42 + 2 = 156
nsol_trans_all = 0 + 2760 + 10620 + 4920 + 240 = 18540
nsol_smin_trans_sym = 0 + 23 + 89 + 42 + 2 = 156
nsol_smin_trans_all = 0 + 2760 + 10620 + 4920 + 240 = 18540
nsol_min_trans_sym = 0 + 23 + 89 + 42 + 2 = 156
nsol_min_trans_all = 0 + 2760 + 10620 + 4920 + 240 = 18540
search calls = 1 + 19 + 710 + 4271 + 4764 + 105 + 1 = 9871
syncing_pairs_calls = 635052
sync_upper_bound_calls = 38382 + 93333 = 131715
time = 0.734492

N = 5, bound = 12, min only
   a = [00,10,21,33,44]   b = [03,10,20,34,42]
   a = [00,10,21,33,44]   b = [03,11,23,32,44]   c = [04,11,24,33,42]
   a = [00,10,21,34,43]   b = [03,13,22,30,44]   c = [00,12,22,33,44]   d = [01,10,20,33,44]
   a = [00,10,22,33,44]   b = [00,12,21,33,44]   c = [03,12,22,30,44]   d = [00,12,22,34,43]   e = [02,10,20,33,44]
nsol_found = 0 + 83 + 595 + 229 + 9 = 916
nsol_bound = 0 + 44 + 461 + 181 + 7 = 693
nsol_sym = 0 + 43 + 448 + 173 + 7 = 671
nsol_all = 0 + 5160 + 53460 + 20100 + 720 = 79440
nsol_smin_sym = 0 + 43 + 448 + 173 + 7 = 671
nsol_smin_all = 0 + 5160 + 53460 + 20100 + 720 = 79440
nsol_min_sym = 0 + 43 + 448 + 173 + 7 = 671
nsol_min_all = 0 + 5160 + 53460 + 20100 + 720 = 79440
nsol_trans_sym = 0 + 43 + 448 + 173 + 7 = 671
nsol_trans_all = 0 + 5160 + 53460 + 20100 + 720 = 79440
nsol_smin_trans_sym = 0 + 43 + 448 + 173 + 7 = 671
nsol_smin_trans_all = 0 + 5160 + 53460 + 20100 + 720 = 79440
nsol_min_trans_sym = 0 + 43 + 448 + 173 + 7 = 671
nsol_min_trans_all = 0 + 5160 + 53460 + 20100 + 720 = 79440
search calls = 1 + 20 + 1064 + 7207 + 10558 + 337 + 8 = 19195
syncing_pairs_calls = 1179478
sync_upper_bound_calls = 63507 + 170453 = 233960
time = 1.307765

N = 5, bound = 11, min only
   a = [00,10,20,34,43]   b = [03,11,23,32,44]   c = [00,12,21,34,43]
   a = [00,10,21,33,44]   b = [03,12,23,30,44]   c = [00,10,22,34,43]   d = [02,10,20,33,44]
   a = [00,10,21,34,43]   b = [03,10,20,32,44]
   a = [00,10,22,33,44]   b = [00,11,21,33,44]   c = [03,12,22,30,44]   d = [00,12,22,34,43]   e = [02,10,20,33,44]
nsol_found = 0 + 129 + 1477 + 687 + 32 = 2325
nsol_bound = 0 + 46 + 882 + 458 + 23 = 1409
nsol_sym = 0 + 46 + 841 + 404 + 18 = 1309
nsol_all = 0 + 5520 + 100560 + 47820 + 1980 = 155880
nsol_smin_sym = 0 + 46 + 841 + 404 + 18 = 1309
nsol_smin_all = 0 + 5520 + 100560 + 47820 + 1980 = 155880
nsol_min_sym = 0 + 46 + 841 + 404 + 18 = 1309
nsol_min_all = 0 + 5520 + 100560 + 47820 + 1980 = 155880
nsol_trans_sym = 0 + 46 + 841 + 404 + 18 = 1309
nsol_trans_all = 0 + 5520 + 100560 + 47820 + 1980 = 155880
nsol_smin_trans_sym = 0 + 46 + 841 + 404 + 18 = 1309
nsol_smin_trans_all = 0 + 5520 + 100560 + 47820 + 1980 = 155880
nsol_min_trans_sym = 0 + 46 + 841 + 404 + 18 = 1309
nsol_min_trans_all = 0 + 5520 + 100560 + 47820 + 1980 = 155880
search calls = 1 + 20 + 1500 + 12618 + 25100 + 1287 + 41 = 40567
syncing_pairs_calls = 2269464
sync_upper_bound_calls = 103975 + 303035 = 407010
time = 2.338085

N = 5, bound = 10, min only
   a = [01,10,20,32,43]   b = [00,12,24,34,42]
   a = [01,10,20,32,43]   b = [01,10,24,33,44]   c = [03,14,21,30,41]
   a = [00,10,20,33,44]   b = [03,11,23,32,44]   c = [01,12,22,33,44]   d = [04,14,24,33,42]
   a = [00,10,22,33,44]   b = [00,11,21,33,44]   c = [00,13,23,32,44]   d = [04,12,22,33,40]   e = [03,12,22,30,44]
nsol_found = 0 + 284 + 3509 + 1772 + 62 = 5627
nsol_bound = 0 + 155 + 2032 + 1085 + 30 = 3302
nsol_sym = 0 + 151 + 1910 + 940 + 19 = 3020
nsol_all = 0 + 18120 + 228540 + 109400 + 2060 = 358120
nsol_smin_sym = 0 + 151 + 1910 + 940 + 19 = 3020
nsol_smin_all = 0 + 18120 + 228540 + 109400 + 2060 = 358120
nsol_min_sym = 0 + 151 + 1910 + 940 + 19 = 3020
nsol_min_all = 0 + 18120 + 228540 + 109400 + 2060 = 358120
nsol_trans_sym = 0 + 139 + 1833 + 926 + 19 = 2917
nsol_trans_all = 0 + 16680 + 219300 + 107720 + 2060 = 345760
nsol_smin_trans_sym = 0 + 139 + 1833 + 926 + 19 = 2917
nsol_smin_trans_all = 0 + 16680 + 219300 + 107720 + 2060 = 345760
nsol_min_trans_sym = 0 + 139 + 1833 + 926 + 19 = 2917
nsol_min_trans_all = 0 + 16680 + 219300 + 107720 + 2060 = 345760
search calls = 1 + 25 + 1943 + 20186 + 47722 + 5629 + 342 = 75848
syncing_pairs_calls = 4047321
sync_upper_bound_calls = 146491 + 528960 = 675451
time = 4.057057

N = 5, bound = 9, min only
   a = [00,10,21,32,44]   b = [04,11,21,34,43]
   a = [00,10,21,32,44]   b = [04,14,22,34,40]   c = [01,13,22,31,44]
   a = [00,10,21,32,44]   b = [04,14,22,34,40]   c = [00,13,22,30,44]   d = [01,10,22,30,44]
   a = [00,10,20,34,43]   b = [00,10,23,33,44]   c = [00,12,20,33,44]   d = [01,11,20,33,44]   e = [03,13,23,30,44]
nsol_found = 0 + 589 + 8563 + 4496 + 269 = 13917
nsol_bound = 0 + 305 + 5054 + 2724 + 207 = 8290
nsol_sym = 0 + 294 + 4741 + 2403 + 186 = 7624
nsol_all = 0 + 35280 + 568320 + 285060 + 22200 = 910860
nsol_smin_sym = 0 + 294 + 4741 + 2403 + 186 = 7624
nsol_smin_all = 0 + 35280 + 568320 + 285060 + 22200 = 910860
nsol_min_sym = 0 + 294 + 4741 + 2403 + 186 = 7624
nsol_min_all = 0 + 35280 + 568320 + 285060 + 22200 = 910860
nsol_trans_sym = 0 + 224 + 3892 + 1944 + 178 = 6238
nsol_trans_all = 0 + 26880 + 466440 + 230100 + 21240 = 744660
nsol_smin_trans_sym = 0 + 224 + 3892 + 1944 + 178 = 6238
nsol_smin_trans_all = 0 + 26880 + 466440 + 230100 + 21240 = 744660
nsol_min_trans_sym = 0 + 224 + 3892 + 1944 + 178 = 6238
nsol_min_trans_all = 0 + 26880 + 466440 + 230100 + 21240 = 744660
search calls = 1 + 25 + 2414 + 31500 + 76151 + 19854 + 866 = 130811
syncing_pairs_calls = 6586483
sync_upper_bound_calls = 234184 + 928979 = 1163163
time = 7.129139

N = 5, bound = 8, min only
   a = [00,10,21,31,44]   b = [04,14,22,34,40]   c = [00,12,23,30,44]   d = [03,10,21,33,44]
   a = [00,10,21,32,44]   b = [04,13,24,30,42]
   a = [00,10,21,32,44]   b = [04,13,24,32,40]   c = [02,10,20,31,44]
   a = [00,10,20,33,44]   b = [01,11,23,33,44]   c = [02,11,21,33,44]   d = [01,11,22,34,43]   e = [03,13,23,31,44]
nsol_found = 0 + 1156 + 20208 + 10528 + 375 = 32267
nsol_bound = 0 + 567 + 11645 + 6032 + 106 = 18350
nsol_sym = 0 + 551 + 10915 + 5480 + 79 = 17025
nsol_all = 0 + 66000 + 1305780 + 652260 + 9240 = 2033280
nsol_smin_sym = 0 + 551 + 10915 + 5480 + 79 = 17025
nsol_smin_all = 0 + 66000 + 1305780 + 652260 + 9240 = 2033280
nsol_min_sym = 0 + 551 + 10915 + 5480 + 79 = 17025
nsol_min_all = 0 + 66000 + 1305780 + 652260 + 9240 = 2033280
nsol_trans_sym = 0 + 380 + 7461 + 3560 + 58 = 11459
nsol_trans_all = 0 + 45480 + 891720 + 423420 + 6840 = 1367460
nsol_smin_trans_sym = 0 + 380 + 7461 + 3560 + 58 = 11459
nsol_smin_trans_all = 0 + 45480 + 891720 + 423420 + 6840 = 1367460
nsol_min_trans_sym = 0 + 380 + 7461 + 3560 + 58 = 11459
nsol_min_trans_all = 0 + 45480 + 891720 + 423420 + 6840 = 1367460
search calls = 1 + 29 + 3082 + 43275 + 118197 + 50873 + 1409 + 20 = 216886
syncing_pairs_calls = 11166894
sync_upper_bound_calls = 312154 + 1725991 = 2038145
time = 13.321584

N = 5, bound = 7, min only
   a = [00,10,20,31,44]   b = [04,12,20,34,43]
   a = [00,10,20,31,44]   b = [04,12,24,34,40]   c = [02,10,23,32,44]
   a = [00,10,20,31,44]   b = [04,12,24,34,40]   c = [00,10,23,30,44]   d = [02,10,20,30,44]
   a = [00,10,20,33,44]   b = [00,10,23,32,44]   c = [04,14,23,32,40]   d = [00,12,22,33,44]   e = [01,10,22,33,44]
nsol_found = 0 + 2165 + 44574 + 23268 + 512 = 70519
nsol_bound = 0 + 1009 + 24366 + 12740 + 137 = 38252
nsol_sym = 0 + 986 + 23015 + 11738 + 74 = 35813
nsol_all = 0 + 117720 + 2756880 + 1403340 + 8820 = 4286760
nsol_smin_sym = 0 + 986 + 23015 + 11738 + 74 = 35813
nsol_smin_all = 0 + 117720 + 2756880 + 1403340 + 8820 = 4286760
nsol_min_sym = 0 + 986 + 23015 + 11738 + 74 = 35813
nsol_min_all = 0 + 117720 + 2756880 + 1403340 + 8820 = 4286760
nsol_trans_sym = 0 + 622 + 13471 + 6619 + 33 = 20745
nsol_trans_all = 0 + 74040 + 1612380 + 790720 + 3900 = 2481040
nsol_smin_trans_sym = 0 + 622 + 13471 + 6619 + 33 = 20745
nsol_smin_trans_all = 0 + 74040 + 1612380 + 790720 + 3900 = 2481040
nsol_min_trans_sym = 0 + 622 + 13471 + 6619 + 33 = 20745
nsol_min_trans_all = 0 + 74040 + 1612380 + 790720 + 3900 = 2481040
search calls = 1 + 29 + 4081 + 56701 + 161825 + 90303 + 2489 + 62 = 315491
syncing_pairs_calls = 17704273
sync_upper_bound_calls = 371949 + 3250036 = 3621985
time = 24.724674

N = 5, bound = 6, min only
   a = [00,10,20,31,44]   b = [04,10,21,34,43]
   a = [00,10,20,31,44]   b = [00,12,24,30,44]   c = [03,10,21,33,44]
   a = [00,10,20,31,44]   b = [00,14,20,32,44]   c = [00,10,23,30,44]   d = [02,10,20,30,44]
   a = [00,10,20,33,44]   b = [00,10,23,32,44]   c = [04,14,22,33,40]   d = [00,12,22,33,44]   e = [01,11,22,33,44]
nsol_found = 0 + 4077 + 92273 + 46203 + 753 = 143306
nsol_bound = 0 + 1912 + 47699 + 22935 + 241 = 72787
nsol_sym = 0 + 1855 + 45130 + 20582 + 135 = 67702
nsol_all = 0 + 221880 + 5407140 + 2463890 + 15720 = 8108630
nsol_smin_sym = 0 + 1855 + 45130 + 20582 + 135 = 67702
nsol_smin_all = 0 + 221880 + 5407140 + 2463890 + 15720 = 8108630
nsol_min_sym = 0 + 1855 + 45130 + 20582 + 135 = 67702
nsol_min_all = 0 + 221880 + 5407140 + 2463890 + 15720 = 8108630
nsol_trans_sym = 0 + 986 + 23144 + 10274 + 21 = 34425
nsol_trans_all = 0 + 117600 + 2770980 + 1230230 + 2520 = 4121330
nsol_smin_trans_sym = 0 + 986 + 23144 + 10274 + 21 = 34425
nsol_smin_trans_all = 0 + 117600 + 2770980 + 1230230 + 2520 = 4121330
nsol_min_trans_sym = 0 + 986 + 23144 + 10274 + 21 = 34425
nsol_min_trans_all = 0 + 117600 + 2770980 + 1230230 + 2520 = 4121330
search calls = 1 + 31 + 4954 + 77168 + 194879 + 103878 + 2871 + 66 = 383848
syncing_pairs_calls = 25614425
sync_upper_bound_calls = 426630 + 5807857 = 6234487
time = 47.461367

N = 5, bound = 5, min only
   a = [00,10,20,30,44]   b = [04,10,21,34,40]   c = [03,14,23,32,44]
   a = [00,10,20,30,44]   b = [04,10,21,34,40]   c = [00,14,20,32,44]   d = [03,14,20,33,44]
   a = [00,10,20,31,44]   b = [00,14,21,33,43]
nsol_found = 0 + 7726 + 171446 + 84597 + 753 = 264522
nsol_bound = 0 + 3649 + 79173 + 38394 = 121216
nsol_sym = 0 + 3535 + 74941 + 34470 = 112946
nsol_all = 0 + 422160 + 8972460 + 4124020 = 13518640
nsol_smin_sym = 0 + 3535 + 74941 + 34470 = 112946
nsol_smin_all = 0 + 422160 + 8972460 + 4124020 = 13518640
nsol_min_sym = 0 + 3535 + 74941 + 34470 = 112946
nsol_min_all = 0 + 422160 + 8972460 + 4124020 = 13518640
nsol_trans_sym = 0 + 1514 + 30931 + 12066 = 44511
nsol_trans_all = 0 + 180840 + 3705060 + 1446480 = 5332380
nsol_smin_trans_sym = 0 + 1514 + 30931 + 12066 = 44511
nsol_smin_trans_all = 0 + 180840 + 3705060 + 1446480 = 5332380
nsol_min_trans_sym = 0 + 1514 + 30931 + 12066 = 44511
nsol_min_trans_all = 0 + 180840 + 3705060 + 1446480 = 5332380
search calls = 1 + 31 + 5393 + 97047 + 224377 + 107288 + 2900 + 66 = 437103
syncing_pairs_calls = 32658626
sync_upper_bound_calls = 454404 + 8047946 = 8502350
time = 83.292056

N = 5, bound = 4, min only
   a = [00,10,21,32,43]
   a = [00,10,20,30,44]   b = [01,12,24,33,44]
   a = [00,10,20,30,44]   b = [04,10,20,31,40]   c = [04,10,20,34,43]
   a = [00,10,20,30,44]   b = [04,10,21,34,40]   c = [00,14,20,32,44]   d = [03,14,23,33,44]
nsol_found = 1 + 13042 + 265040 + 96104 + 753 = 374940
nsol_bound = 1 + 5316 + 93594 + 11507 = 110418
nsol_sym = 1 + 5188 + 89090 + 10537 = 104816
nsol_all = 120 + 616320 + 10647120 + 1258575 = 12522135
nsol_smin_sym = 1 + 5188 + 89090 + 10537 = 104816
nsol_smin_all = 120 + 616320 + 10647120 + 1258575 = 12522135
nsol_min_sym = 1 + 5188 + 89090 + 10537 = 104816
nsol_min_all = 120 + 616320 + 10647120 + 1258575 = 12522135
nsol_trans_sym = 0 + 1547 + 27044 + 3710 = 32301
nsol_trans_all = 0 + 184860 + 3237640 + 445080 = 3867580
nsol_smin_trans_sym = 0 + 1547 + 27044 + 3710 = 32301
nsol_smin_trans_all = 0 + 184860 + 3237640 + 445080 = 3867580
nsol_min_trans_sym = 0 + 1547 + 27044 + 3710 = 32301
nsol_min_trans_all = 0 + 184860 + 3237640 + 445080 = 3867580
search calls = 1 + 31 + 5464 + 103847 + 237507 + 107288 + 2900 + 66 = 457104
syncing_pairs_calls = 35605606
sync_upper_bound_calls = 457813 + 8915849 = 9373662
time = 113.913520

N = 5, bound = 3, min only
   a = [00,10,20,31,43]
   a = [00,10,20,30,44]   b = [00,10,22,34,41]
   a = [00,10,20,30,44]   b = [04,10,20,31,40]   c = [03,12,24,33,44]
nsol_found = 4 + 18419 + 301210 + 96104 + 753 = 416490
nsol_bound = 3 + 5377 + 36170 = 41550
nsol_sym = 3 + 5237 + 33761 = 39001
nsol_all = 300 + 613860 + 4021260 = 4635420
nsol_smin_sym = 3 + 5237 + 33761 = 39001
nsol_smin_all = 300 + 613860 + 4021260 = 4635420
nsol_min_sym = 3 + 5237 + 33761 = 39001
nsol_min_all = 300 + 613860 + 4021260 = 4635420
nsol_trans_sym = 0 + 893 + 8344 = 9237
nsol_trans_all = 0 + 106740 + 999480 = 1106220
nsol_smin_trans_sym = 0 + 893 + 8344 = 9237
nsol_smin_trans_all = 0 + 106740 + 999480 = 1106220
nsol_min_trans_sym = 0 + 893 + 8344 = 9237
nsol_min_trans_all = 0 + 106740 + 999480 = 1106220
search calls = 1 + 31 + 5471 + 104176 + 237881 + 107288 + 2900 + 66 = 457814
syncing_pairs_calls = 35716901
sync_upper_bound_calls = 457813 + 8946720 = 9404533
time = 122.872250

N = 5, bound = 2, min only
   a = [00,10,20,30,41]
   a = [00,10,20,30,44]   b = [00,10,20,33,40]
nsol_found = 8 + 19785 + 301210 + 96104 + 753 = 417860
nsol_bound = 4 + 1366 = 1370
nsol_sym = 4 + 1322 = 1326
nsol_all = 200 + 147180 = 147380
nsol_smin_sym = 4 + 1322 = 1326
nsol_smin_all = 200 + 147180 = 147380
nsol_min_sym = 4 + 1322 = 1326
nsol_min_all = 200 + 147180 = 147380
nsol_trans_sym = 0 + 99 = 99
nsol_trans_all = 0 + 11820 = 11820
nsol_smin_trans_sym = 0 + 99 = 99
nsol_smin_trans_all = 0 + 11820 = 11820
nsol_min_trans_sym = 0 + 99 = 99
nsol_min_trans_all = 0 + 11820 = 11820
search calls = 1 + 31 + 5471 + 104176 + 237881 + 107288 + 2900 + 66 = 457814
syncing_pairs_calls = 35716901
sync_upper_bound_calls = 457813 + 8946720 = 9404533
time = 118.195745

N = 5, bound = 1, min only
   a = [00,10,20,30,40]
nsol_found = 9 + 19785 + 301210 + 96104 + 753 = 417861
nsol_bound = 1 = 1
nsol_sym = 1 = 1
nsol_all = 5 = 5
nsol_smin_sym = 1 = 1
nsol_smin_all = 5 = 5
nsol_min_sym = 1 = 1
nsol_min_all = 5 = 5
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 31 + 5471 + 104176 + 237881 + 107288 + 2900 + 66 = 457814
syncing_pairs_calls = 35716901
sync_upper_bound_calls = 457813 + 8946720 = 9404533
time = 120.200138



==> anc/syncauto5smin.log <==
N = 5, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.006730

N = 5, bound = 16, semi-min only
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_test = 0 + 1 + 1 = 2
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
search calls = 1 + 11 + 242 + 406 + 88 = 748
syncing_pairs_calls = 57135
sync_upper_bound_calls = 8050 + 15270 = 23320
time = 0.106676

N = 5, S = 5, bound = 16, semi-min only
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_test = 0 + 1 + 1 = 2
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 11 + 242 + 406 + 88 = 748
syncing_pairs_calls = 57135
sync_upper_bound_calls = 8050 + 15270 = 23320
time = 0.106955

N = 5, S = 4, bound = 15, semi-min only
   a = [00,11,22,33,40]   b = [01,12,23,34,40]
   a = [00,11,22,34,44]   b = [01,10,23,32,44]   c = [00,13,22,31,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_test = 0 + 1 + 2 = 3
nsol_found = 0 + 1 + 2 = 3
nsol_bound = 0 + 1 + 2 = 3
nsol_sym = 0 + 1 + 2 = 3
nsol_all = 0 + 120 + 240 = 360
nsol_smin_sym = 0 + 1 + 2 = 3
nsol_smin_all = 0 + 120 + 240 = 360
nsol_min_sym = 0 + 1 + 2 = 3
nsol_min_all = 0 + 120 + 240 = 360
nsol_trans_sym = 0 + 1 + 2 = 3
nsol_trans_all = 0 + 120 + 240 = 360
nsol_smin_trans_sym = 0 + 1 + 2 = 3
nsol_smin_trans_all = 0 + 120 + 240 = 360
nsol_min_trans_sym = 0 + 1 + 2 = 3
nsol_min_trans_all = 0 + 120 + 240 = 360
search calls = 1 + 54 + 719 + 740 + 123 + 2 = 1639
syncing_pairs_calls = 149796
sync_upper_bound_calls = 26015 + 54291 = 80306
time = 0.314862

N = 5, S = 3, bound = 13, semi-min only
   a = [00,11,22,30,44]   b = [04,12,23,30,41]
   a = [00,11,22,30,44]   b = [00,12,21,34,43]   c = [01,13,22,31,44]
   a = [00,12,23,32,44]   b = [02,11,20,34,43]   c = [00,13,22,31,44]
   a = [01,13,24,31,42]   b = [03,11,24,32,40]
nsol_test = 0 + 2 + 2 = 4
nsol_found = 0 + 2 + 2 = 4
nsol_bound = 0 + 2 + 2 = 4
nsol_sym = 0 + 2 + 2 = 4
nsol_all = 0 + 240 + 240 = 480
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 240 + 240 = 480
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 240 + 240 = 480
nsol_trans_sym = 0 + 2 + 2 = 4
nsol_trans_all = 0 + 240 + 240 = 480
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 240 + 240 = 480
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 240 + 240 = 480
search calls = 1 + 63 + 989 + 1107 + 208 + 6 = 2374
syncing_pairs_calls = 204861
sync_upper_bound_calls = 33239 + 74129 = 107368
time = 0.401211

N = 5, S = 2, bound = 10, semi-min only
   a = [00,11,20,33,44]   b = [03,14,20,31,42]
   a = [00,11,22,32,44]   b = [03,14,22,30,41]   c = [00,11,24,34,43]
nsol_test = 0 + 1 + 1 = 2
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 58 + 194 + 75 + 2 = 330
syncing_pairs_calls = 55863
sync_upper_bound_calls = 7635 + 32442 = 40077
time = 0.114978

N = 5, bound = 16, semi-min only
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_test = 0 + 1 + 1 = 2
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 11 + 242 + 406 + 88 = 748
syncing_pairs_calls = 57135
sync_upper_bound_calls = 8050 + 15270 = 23320
time = 0.106203

N = 5, bound = 15, semi-min only
   a = [00,10,22,33,44]   b = [00,12,21,34,43]   c = [03,13,22,31,44]
   a = [00,10,22,33,44]   b = [02,11,20,34,43]   c = [01,10,22,33,44]   d = [03,13,22,30,44]
   a = [00,11,23,32,42]   b = [01,14,22,30,43]
nsol_test = 0 + 5 + 13 + 10 + 1 = 29
nsol_found = 0 + 5 + 10 + 3 = 18
nsol_bound = 0 + 4 + 9 + 3 = 16
nsol_sym = 0 + 4 + 8 + 3 = 15
nsol_all = 0 + 480 + 960 + 360 = 1800
nsol_smin_sym = 0 + 4 + 8 + 3 = 15
nsol_smin_all = 0 + 480 + 960 + 360 = 1800
nsol_min_sym = 0 + 4 + 8 + 1 = 13
nsol_min_all = 0 + 480 + 960 + 120 = 1560
nsol_trans_sym = 0 + 4 + 8 + 3 = 15
nsol_trans_all = 0 + 480 + 960 + 360 = 1800
nsol_smin_trans_sym = 0 + 4 + 8 + 3 = 15
nsol_smin_trans_all = 0 + 480 + 960 + 360 = 1800
nsol_min_trans_sym = 0 + 4 + 8 + 1 = 13
nsol_min_trans_all = 0 + 480 + 960 + 120 = 1560
search calls = 1 + 15 + 369 + 1165 + 489 + 6 = 2045
syncing_pairs_calls = 131369
sync_upper_bound_calls = 15504 + 30458 = 45962
time = 0.215437

N = 5, bound = 14, semi-min only
   a = [01,12,20,30,43]   b = [00,13,21,34,41]
   a = [00,10,22,33,44]   b = [02,13,24,31,40]   c = [02,14,20,34,43]
   a = [00,10,22,33,44]   b = [00,12,21,33,44]   c = [03,13,22,31,44]   d = [00,11,22,34,43]
nsol_test = 0 + 16 + 84 + 88 + 29 = 217
nsol_found = 0 + 16 + 68 + 35 = 119
nsol_bound = 0 + 11 + 58 + 32 = 101
nsol_sym = 0 + 11 + 55 + 30 = 96
nsol_all = 0 + 1320 + 6420 + 3240 = 10980
nsol_smin_sym = 0 + 11 + 55 + 30 = 96
nsol_smin_all = 0 + 1320 + 6420 + 3240 = 10980
nsol_min_sym = 0 + 11 + 31 + 4 = 46
nsol_min_all = 0 + 1320 + 3660 + 420 = 5400
nsol_trans_sym = 0 + 11 + 55 + 30 = 96
nsol_trans_all = 0 + 1320 + 6420 + 3240 = 10980
nsol_smin_trans_sym = 0 + 11 + 55 + 30 = 96
nsol_smin_trans_all = 0 + 1320 + 6420 + 3240 = 10980
nsol_min_trans_sym = 0 + 11 + 31 + 4 = 46
nsol_min_trans_all = 0 + 1320 + 3660 + 420 = 5400
search calls = 1 + 15 + 516 + 2325 + 1544 + 55 = 4456
syncing_pairs_calls = 248248
sync_upper_bound_calls = 22764 + 58044 = 80808
time = 0.366522

N = 5, bound = 13, semi-min only
   a = [00,10,21,33,44]   b = [03,11,23,34,42]
   a = [00,10,21,33,44]   b = [03,11,23,32,44]   c = [00,11,22,34,43]
   a = [00,10,21,33,44]   b = [03,13,22,30,44]   c = [01,12,20,33,44]   d = [00,11,22,34,43]
   a = [00,10,21,33,44]   b = [03,13,22,30,44]   c = [00,11,22,34,43]   d = [00,12,21,33,44]   e = [01,10,22,33,44]
nsol_test = 0 + 39 + 312 + 568 + 255 + 12 = 1186
nsol_found = 0 + 39 + 261 + 228 + 16 = 544
nsol_bound = 0 + 23 + 193 + 193 + 16 = 425
nsol_sym = 0 + 23 + 188 + 174 + 12 = 397
nsol_all = 0 + 2760 + 22380 + 19860 + 1440 = 46440
nsol_smin_sym = 0 + 23 + 188 + 174 + 12 = 397
nsol_smin_all = 0 + 2760 + 22380 + 19860 + 1440 = 46440
nsol_min_sym = 0 + 23 + 89 + 42 + 2 = 156
nsol_min_all = 0 + 2760 + 10620 + 4920 + 240 = 18540
nsol_trans_sym = 0 + 23 + 188 + 174 + 12 = 397
nsol_trans_all = 0 + 2760 + 22380 + 19860 + 1440 = 46440
nsol_smin_trans_sym = 0 + 23 + 188 + 174 + 12 = 397
nsol_smin_trans_all = 0 + 2760 + 22380 + 19860 + 1440 = 46440
nsol_min_trans_sym = 0 + 23 + 89 + 42 + 2 = 156
nsol_min_trans_all = 0 + 2760 + 10620 + 4920 + 240 = 18540
search calls = 1 + 19 + 749 + 4583 + 5332 + 360 + 13 = 11057
syncing_pairs_calls = 515611
sync_upper_bound_calls = 38382 + 123161 = 161543
time = 0.746569

N = 5, bound = 12, semi-min only
   a = [00,10,21,33,44]   b = [03,10,20,34,42]
   a = [00,10,21,33,44]   b = [03,11,23,34,42]   c = [04,11,24,32,43]
   a = [00,10,21,33,44]   b = [03,11,23,34,42]   c = [02,11,22,34,43]   d = [00,11,20,34,43]
   a = [00,10,21,33,44]   b = [03,13,22,30,44]   c = [04,14,22,33,40]   d = [00,12,21,33,44]   e = [01,10,22,33,44]
nsol_test = 0 + 83 + 1398 + 4377 + 3167 + 721 + 30 + 1 = 9777
nsol_found = 0 + 83 + 1144 + 1211 + 130 = 2568
nsol_bound = 0 + 44 + 883 + 983 + 114 = 2024
nsol_sym = 0 + 43 + 851 + 904 + 97 = 1895
nsol_all = 0 + 5160 + 101340 + 105840 + 10440 = 222780
nsol_smin_sym = 0 + 43 + 851 + 904 + 97 = 1895
nsol_smin_all = 0 + 5160 + 101340 + 105840 + 10440 = 222780
nsol_min_sym = 0 + 43 + 448 + 173 + 7 = 671
nsol_min_all = 0 + 5160 + 53460 + 20100 + 720 = 79440
nsol_trans_sym = 0 + 43 + 851 + 904 + 97 = 1895
nsol_trans_all = 0 + 5160 + 101340 + 105840 + 10440 = 222780
nsol_smin_trans_sym = 0 + 43 + 851 + 904 + 97 = 1895
nsol_smin_trans_all = 0 + 5160 + 101340 + 105840 + 10440 = 222780
nsol_min_trans_sym = 0 + 43 + 448 + 173 + 7 = 671
nsol_min_trans_all = 0 + 5160 + 53460 + 20100 + 720 = 79440
search calls = 1 + 20 + 1147 + 8605 + 14935 + 3504 + 729 + 30 + 1 = 28972
syncing_pairs_calls = 984318
sync_upper_bound_calls = 63507 + 288390 = 351897
time = 1.817719

N = 5, bound = 11, semi-min only
   a = [00,10,20,34,43]   b = [03,11,23,32,44]   c = [00,10,21,34,43]
   a = [00,10,21,33,44]   b = [03,11,23,32,44]   c = [00,11,20,34,43]   d = [03,11,23,30,44]
   a = [00,10,21,33,44]   b = [03,13,22,30,44]   c = [01,12,20,33,44]   d = [00,10,22,34,43]   e = [00,12,22,33,44]
   a = [00,10,21,34,43]   b = [03,10,20,32,44]
   a = [00,10,22,33,44]   b = [02,11,23,30,44]   c = [01,10,22,33,44]   d = [04,14,22,33,40]   e = [03,11,22,30,44]   f = [02,12,23,30,44]
nsol_test = 0 + 129 + 3838 + 21635 + 36989 + 22809 + 5222 + 448 + 3 = 91073
nsol_found = 0 + 129 + 3188 + 6033 + 1275 + 14 = 10639
nsol_bound = 0 + 46 + 2044 + 4822 + 1145 + 14 = 8071
nsol_sym = 0 + 46 + 1964 + 4403 + 963 + 9 = 7385
nsol_all = 0 + 5520 + 234300 + 522180 + 112860 + 1080 = 875940
nsol_smin_sym = 0 + 46 + 1964 + 4403 + 963 + 9 = 7385
nsol_smin_all = 0 + 5520 + 234300 + 522180 + 112860 + 1080 = 875940
nsol_min_sym = 0 + 46 + 841 + 404 + 18 = 1309
nsol_min_all = 0 + 5520 + 100560 + 47820 + 1980 = 155880
nsol_trans_sym = 0 + 46 + 1964 + 4403 + 963 + 9 = 7385
nsol_trans_all = 0 + 5520 + 234300 + 522180 + 112860 + 1080 = 875940
nsol_smin_trans_sym = 0 + 46 + 1964 + 4403 + 963 + 9 = 7385
nsol_smin_trans_all = 0 + 5520 + 234300 + 522180 + 112860 + 1080 = 875940
nsol_min_trans_sym = 0 + 46 + 841 + 404 + 18 = 1309
nsol_min_trans_all = 0 + 5520 + 100560 + 47820 + 1980 = 155880
search calls = 1 + 20 + 1629 + 16456 + 46735 + 38276 + 22850 + 5222 + 448 + 3 = 131640
syncing_pairs_calls = 2085235
sync_upper_bound_calls = 103975 + 803614 = 907589
time = 7.357802

N = 5, bound = 10, semi-min only
   a = [01,10,20,32,43]   b = [00,12,24,34,42]
   a = [01,10,20,32,43]   b = [01,10,24,33,44]   c = [03,14,21,30,41]
   a = [00,10,20,33,44]   b = [03,11,23,34,40]   c = [00,10,21,33,44]   d = [03,11,23,32,44]
   a = [00,10,20,33,44]   b = [03,12,23,30,44]   c = [00,10,21,33,44]   d = [00,11,22,34,43]   e = [02,10,20,33,44]
   a = [00,10,21,33,44]   b = [03,11,23,30,44]   c = [00,11,20,34,43]   d = [02,10,20,33,44]   e = [00,11,21,33,44]   f = [02,10,21,33,44]
nsol_test = 0 + 284 + 10739 + 80481 + 189775 + 177096 + 71814 + 11658 + 742 + 10 = 542599
nsol_found = 0 + 284 + 7849 + 19027 + 8907 + 1091 = 37158
nsol_bound = 0 + 155 + 4661 + 12994 + 7632 + 1077 = 26519
nsol_sym = 0 + 151 + 4447 + 11708 + 6629 + 776 = 23711
nsol_all = 0 + 18120 + 531660 + 1384220 + 787560 + 92880 = 2814440
nsol_smin_sym = 0 + 151 + 4447 + 11708 + 6629 + 776 = 23711
nsol_smin_all = 0 + 18120 + 531660 + 1384220 + 787560 + 92880 = 2814440
nsol_min_sym = 0 + 151 + 1910 + 940 + 19 = 3020
nsol_min_all = 0 + 18120 + 228540 + 109400 + 2060 = 358120
nsol_trans_sym = 0 + 139 + 4370 + 11694 + 6629 + 776 = 23608
nsol_trans_all = 0 + 16680 + 522420 + 1382540 + 787560 + 92880 = 2802080
nsol_smin_trans_sym = 0 + 139 + 4370 + 11694 + 6629 + 776 = 23608
nsol_smin_trans_all = 0 + 16680 + 522420 + 1382540 + 787560 + 92880 = 2802080
nsol_min_trans_sym = 0 + 139 + 1833 + 926 + 19 = 2917
nsol_min_trans_all = 0 + 16680 + 219300 + 107720 + 2060 = 345760
search calls = 1 + 25 + 2227 + 30925 + 128203 + 195404 + 177438 + 71814 + 11658 + 742 + 10 = 618447
syncing_pairs_calls = 4532995
sync_upper_bound_calls = 146491 + 2637307 = 2783798
time = 37.113353

N = 5, bound = 9, semi-min only
   a = [00,10,21,32,44]   b = [04,11,21,34,43]
   a = [00,10,21,32,44]   b = [04,14,23,31,40]   c = [01,12,20,32,44]
   a = [00,10,21,32,44]   b = [04,14,23,31,40]   c = [00,12,21,33,44]   d = [01,10,22,32,44]
   a = [00,10,20,33,44]   b = [00,12,23,33,44]   c = [00,10,21,34,43]   d = [01,10,20,33,44]   e = [03,13,22,30,44]
   a = [00,10,20,33,44]   b = [03,12,23,30,44]   c = [00,10,21,33,44]   d = [00,11,22,34,43]   e = [02,10,20,33,44]   f = [00,13,22,33,44]
   a = [00,12,21,31,43]   b = [00,11,22,34,43]   c = [01,10,22,33,44]   d = [00,11,23,32,44]   e = [01,10,22,33,40]   f = [00,12,21,34,43]   g = [00,11,22,32,44]
nsol_test = 0 + 589 + 33755 + 394074 + 1539152 + 2424821 + 1876886 + 777679 + 176277 + 16063 + 212 = 7239508
nsol_found = 0 + 589 + 21300 + 62362 + 33627 + 2492 + 1 = 120371
nsol_bound = 0 + 305 + 13451 + 43335 + 24720 + 1401 + 1 = 83213
nsol_sym = 0 + 294 + 12642 + 39258 + 21083 + 1167 + 1 = 74445
nsol_all = 0 + 35280 + 1515180 + 4688640 + 2515620 + 139680 + 120 = 8894520
nsol_smin_sym = 0 + 294 + 12642 + 39258 + 21083 + 1167 + 1 = 74445
nsol_smin_all = 0 + 35280 + 1515180 + 4688640 + 2515620 + 139680 + 120 = 8894520
nsol_min_sym = 0 + 294 + 4741 + 2403 + 186 = 7624
nsol_min_all = 0 + 35280 + 568320 + 285060 + 22200 = 910860
nsol_trans_sym = 0 + 224 + 11539 + 38252 + 21061 + 1167 + 1 = 72244
nsol_trans_all = 0 + 26880 + 1382820 + 4568280 + 2512980 + 139680 + 120 = 8630760
nsol_smin_trans_sym = 0 + 224 + 11539 + 38252 + 21061 + 1167 + 1 = 72244
nsol_smin_trans_all = 0 + 26880 + 1382820 + 4568280 + 2512980 + 139680 + 120 = 8630760
nsol_min_trans_sym = 0 + 224 + 3892 + 1944 + 178 = 6238
nsol_min_trans_all = 0 + 26880 + 466440 + 230100 + 21240 = 744660
search calls = 1 + 25 + 3003 + 65255 + 470225 + 1559006 + 2425687 + 1876886 + 777679 + 176277 + 16063 + 212 = 7370319
syncing_pairs_calls = 20033232
sync_upper_bound_calls = 234184 + 31153523 = 31387707
time = 527.609447

N = 5, bound = 8, semi-min only
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [01,12,23,32,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [00,12,23,33,44]   d = [01,10,23,30,44]
   a = [00,10,20,31,44]   b = [04,14,24,33,40]   c = [00,10,23,31,44]   d = [00,12,20,33,44]   e = [01,10,20,33,44]
   a = [00,10,21,32,44]   b = [04,13,24,30,42]
   a = [00,10,20,33,44]   b = [03,11,23,34,40]   c = [02,10,21,33,44]   d = [00,13,22,33,44]   e = [00,12,22,34,43]   f = [02,11,20,33,44]
   a = [00,10,21,33,44]   b = [03,12,21,34,40]   c = [01,10,20,33,44]   d = [01,10,22,34,43]   e = [00,11,23,33,44]   f = [00,12,21,34,43]   g = [04,14,22,30,43]
nsol_test = 0 + 1156 + 95533 + 1684057 + 11957635 + 40261510 + 79214651 + 94535707 + 73986273 + 38794218 + 13931526 + 3315619 + 522210 + 55945 + 3927 + 228 = 358360195
nsol_found = 0 + 1156 + 57168 + 218952 + 161401 + 9733 + 182 = 448592
nsol_bound = 0 + 567 + 35868 + 156590 + 127774 + 7241 + 181 = 328221
nsol_sym = 0 + 551 + 33370 + 140210 + 108327 + 5572 + 150 = 288180
nsol_all = 0 + 66000 + 3994860 + 16782240 + 12979740 + 667560 + 18000 = 34508400
nsol_smin_sym = 0 + 551 + 33370 + 140210 + 108327 + 5572 + 150 = 288180
nsol_smin_all = 0 + 66000 + 3994860 + 16782240 + 12979740 + 667560 + 18000 = 34508400
nsol_min_sym = 0 + 551 + 10915 + 5480 + 79 = 17025
nsol_min_all = 0 + 66000 + 1305780 + 652260 + 9240 = 2033280
nsol_trans_sym = 0 + 380 + 27716 + 133342 + 107846 + 5572 + 150 = 275006
nsol_trans_all = 0 + 45480 + 3317580 + 15964200 + 12922500 + 667560 + 18000 = 32935320
nsol_smin_trans_sym = 0 + 380 + 27716 + 133342 + 107846 + 5572 + 150 = 275006
nsol_smin_trans_all = 0 + 45480 + 3317580 + 15964200 + 12922500 + 667560 + 18000 = 32935320
nsol_min_trans_sym = 0 + 380 + 7461 + 3560 + 58 = 11459
nsol_min_trans_all = 0 + 45480 + 891720 + 423420 + 6840 = 1367460
search calls = 1 + 29 + 4238 + 138808 + 1802254 + 12008508 + 40262919 + 79214671 + 94535707 + 73986273 + 38794218 + 13931526 + 3315619 + 522210 + 55945 + 3927 + 228 = 358577081
syncing_pairs_calls = 726066113
sync_upper_bound_calls = 312154 + 1414076125 = 1414388279
time = 32708.556451

N = 5, bound = 7, semi-min only
   a = [00,10,20,31,44]   b = [04,12,20,34,43]
   a = [00,10,20,31,44]   b = [04,12,24,34,40]   c = [02,10,23,32,44]
   a = [00,10,20,31,44]   b = [04,12,24,34,40]   c = [00,10,23,30,44]   d = [02,10,20,30,44]
   a = [00,10,20,31,44]   b = [04,14,22,34,40]   c = [00,10,21,32,44]   d = [00,13,21,30,44]   e = [01,10,20,30,44]
   a = [00,10,21,32,44]   b = [04,13,24,32,40]   c = [02,11,20,31,44]   d = [00,12,21,33,44]   e = [00,12,20,31,44]   f = [00,13,22,31,44]   g = [00,11,20,33,44]
   a = [00,10,21,32,44]   b = [04,13,24,32,40]   c = [02,11,20,31,44]   d = [00,12,21,33,44]   e = [00,13,20,31,44]   f = [00,13,22,31,44]
nsol_test = 0 + 2165 + 273985 + 7277571 + 77226154 + 373960340 + 991380987 + 1492735148 + 1334552422 + 736050853 + 268608405 + 66441308 + 12110777 + 1460304 + 124569 + 10741 + 455 = 5362216184
nsol_found = 0 + 2165 + 151464 + 754301 + 801893 + 129412 + 932 = 1840167
nsol_bound = 0 + 1009 + 94296 + 535349 + 640492 + 119679 + 750 = 1391575
nsol_sym = 0 + 986 + 88301 + 477620 + 544957 + 92097 + 589 = 1204550
nsol_all = 0 + 117720 + 10582160 + 57238740 + 65358060 + 11051340 + 70680 = 144418700
nsol_smin_sym = 0 + 986 + 88301 + 477620 + 544957 + 92097 + 589 = 1204550
nsol_smin_all = 0 + 117720 + 10582160 + 57238740 + 65358060 + 11051340 + 70680 = 144418700
nsol_min_sym = 0 + 986 + 23015 + 11738 + 74 = 35813
nsol_min_all = 0 + 117720 + 2756880 + 1403340 + 8820 = 4286760
nsol_trans_sym = 0 + 622 + 70554 + 442110 + 540034 + 91908 + 589 = 1145817
nsol_trans_all = 0 + 74040 + 8454560 + 52984500 + 64767300 + 11028660 + 70680 = 137379740
nsol_smin_trans_sym = 0 + 622 + 70554 + 442110 + 540034 + 91908 + 589 = 1145817
nsol_smin_trans_all = 0 + 74040 + 8454560 + 52984500 + 64767300 + 11028660 + 70680 = 137379740
nsol_min_trans_sym = 0 + 622 + 13471 + 6619 + 33 = 20745
nsol_min_trans_all = 0 + 74040 + 1612380 + 790720 + 3900 = 2481040
search calls = 1 + 29 + 6246 + 330686 + 7439396 + 77316457 + 373962829 + 991381049 + 1492735148 + 1334552422 + 736050853 + 268608405 + 66441308 + 12110777 + 1460304 + 124569 + 10741 + 455 = 5362531675
syncing_pairs_calls = 10738830239
sync_upper_bound_calls = 371949 + 18185711452 = 18186083401
time = 456218.405784

N = 5, bound = 6, semi-min only
   a = [00,10,20,30,44]   b = [04,12,24,34,40]   c = [02,13,23,31,44]
   a = [00,10,20,30,44]   b = [04,12,24,34,40]   c = [00,10,21,32,44]   d = [03,10,21,33,44]
   a = [00,10,20,30,44]   b = [04,12,24,34,40]   c = [00,10,20,31,44]   d = [00,10,23,30,44]   e = [02,10,20,30,44]
   a = [00,10,20,31,44]   b = [04,10,21,34,43]
   a = [00,10,20,31,44]   b = [04,11,24,34,40]   c = [02,10,23,32,44]   d = [02,10,22,31,44]   e = [00,11,23,30,44]   f = [00,11,20,31,44]


==> anc/syncauto6.log <==
N = 6, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.282163

N = 6, bound = 25, all
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
search calls = 1 + 40 + 3462 + 17458 + 27906 + 9046 + 5 = 57918
syncing_pairs_calls = 22230320
sync_upper_bound_calls = 1970312 + 1205194 = 3175506
time = 72.030846

N = 6, S = 6, bound = 25, all
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 40 + 3462 + 17458 + 27906 + 9046 + 5 = 57918
syncing_pairs_calls = 22230320
sync_upper_bound_calls = 1970312 + 1205194 = 3175506
time = 70.350529

N = 6, S = 5, bound = 24, all
   a = [00,11,22,33,44,50]   b = [01,12,23,34,45,50]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 166 + 14543 + 55270 + 54316 + 14140 + 41 = 138477
syncing_pairs_calls = 54853323
sync_upper_bound_calls = 6030298 + 4820101 = 10850399
time = 206.878470

N = 6, S = 4, bound = 22, all
   a = [00,11,22,33,40,55]   b = [05,12,23,34,40,51]
   a = [00,11,23,34,43,55]   b = [01,13,24,30,45,52]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 444 + 29862 + 99141 + 104964 + 29037 + 167 = 263616
syncing_pairs_calls = 109635879
sync_upper_bound_calls = 12223538 + 11957203 = 24180741
time = 394.443038

N = 6, S = 3, bound = 20, all
   a = [00,11,22,30,44,55]   b = [04,13,25,30,42,51]
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
nsol_sym = 0 + 1 = 1
nsol_all = 0 + 720 = 720
nsol_smin_sym = 0 + 1 = 1
nsol_smin_all = 0 + 720 = 720
nsol_min_sym = 0 + 1 = 1
nsol_min_all = 0 + 720 = 720
nsol_trans_sym = 0 + 1 = 1
nsol_trans_all = 0 + 720 = 720
nsol_smin_trans_sym = 0 + 1 = 1
nsol_smin_trans_all = 0 + 720 = 720
nsol_min_trans_sym = 0 + 1 = 1
nsol_min_trans_all = 0 + 720 = 720
search calls = 1 + 362 + 18538 + 39800 + 15886 + 1873 + 33 = 76493
syncing_pairs_calls = 39632382
sync_upper_bound_calls = 5567536 + 7847333 = 13414869
time = 149.572074

N = 6, S = 2, bound = 15, all
   a = [00,11,20,33,44,55]   b = [03,14,20,35,42,51]
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
nsol_sym = 0 + 1 = 1
nsol_all = 0 + 720 = 720
nsol_smin_sym = 0 + 1 = 1
nsol_smin_all = 0 + 720 = 720
nsol_min_sym = 0 + 1 = 1
nsol_min_all = 0 + 720 = 720
nsol_trans_sym = 0 + 1 = 1
nsol_trans_all = 0 + 720 = 720
nsol_smin_trans_sym = 0 + 1 = 1
nsol_smin_trans_all = 0 + 720 = 720
nsol_min_trans_sym = 0 + 1 = 1
nsol_min_trans_all = 0 + 720 = 720
search calls = 1 + 150 + 474 + 175 = 800
syncing_pairs_calls = 1890884
sync_upper_bound_calls = 121110 + 681636 = 802746
time = 5.308819

N = 6, bound = 25, all
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 40 + 3462 + 17458 + 27906 + 9046 + 5 = 57918
syncing_pairs_calls = 22230320
sync_upper_bound_calls = 1970312 + 1205194 = 3175506
time = 71.924337

N = 6, bound = 24, all
nsol_found = 0 + 2 = 2
nsol_bound = 0
nsol_sym = 0
nsol_all = 0
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 40 + 4923 + 29994 + 60984 + 30991 + 50 = 126983
syncing_pairs_calls = 46184041
sync_upper_bound_calls = 3404268 + 1942281 = 5346549
time = 131.966137

N = 6, bound = 23, all
nsol_found = 0 + 4 + 4 = 8
nsol_bound = 0 + 2 + 4 = 6
nsol_sym = 0 + 2 + 4 = 6
nsol_all = 0 + 1440 + 2880 = 4320
nsol_smin_sym = 0 + 2 + 4 = 6
nsol_smin_all = 0 + 1440 + 2880 = 4320
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 1440 + 1440 = 2880
nsol_trans_sym = 0 + 2 + 4 = 6
nsol_trans_all = 0 + 1440 + 2880 = 4320
nsol_smin_trans_sym = 0 + 2 + 4 = 6
nsol_smin_trans_all = 0 + 1440 + 2880 = 4320
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 1440 + 1440 = 2880
search calls = 1 + 48 + 6791 + 56063 + 124899 + 105014 + 406 + 9 = 293231
syncing_pairs_calls = 101575125
sync_upper_bound_calls = 6068822 + 3351204 = 9420026
time = 235.721161

N = 6, bound = 22, all
nsol_found = 0 + 15 + 70 + 161 + 268 + 324 + 271 + 152 + 54 + 11 + 1 = 1327
nsol_bound = 0 + 11 + 66 + 161 + 268 + 324 + 271 + 152 + 54 + 11 + 1 = 1319
nsol_sym = 0 + 11 + 63 + 158 + 267 + 324 + 271 + 152 + 54 + 11 + 1 = 1312
nsol_all = 0 + 7920 + 45360 + 113760 + 192240 + 233280 + 195120 + 109440 + 38880 + 7920 + 720 = 944640
nsol_smin_sym = 0 + 11 + 42 + 10 + 1 = 64
nsol_smin_all = 0 + 7920 + 30240 + 7200 + 720 = 46080
nsol_min_sym = 0 + 11 + 35 + 7 + 1 = 54
nsol_min_all = 0 + 7920 + 25200 + 5040 + 720 = 38880
nsol_trans_sym = 0 + 11 + 63 + 158 + 267 + 324 + 271 + 152 + 54 + 11 + 1 = 1312
nsol_trans_all = 0 + 7920 + 45360 + 113760 + 192240 + 233280 + 195120 + 109440 + 38880 + 7920 + 720 = 944640
nsol_smin_trans_sym = 0 + 11 + 42 + 10 + 1 = 64
nsol_smin_trans_all = 0 + 7920 + 30240 + 7200 + 720 = 46080
nsol_min_trans_sym = 0 + 11 + 35 + 7 + 1 = 54
nsol_min_trans_all = 0 + 7920 + 25200 + 5040 + 720 = 38880
search calls = 1 + 53 + 8663 + 104433 + 219634 + 231770 + 2933 + 301 + 152 + 54 + 11 + 1 = 568006
syncing_pairs_calls = 186248739
sync_upper_bound_calls = 10228550 + 5441810 = 15670360
time = 392.601394

N = 6, bound = 21, all
nsol_found = 0 + 37 + 355 + 1828 + 5707 + 11437 + 15549 + 14894 + 10320 + 5286 + 2032 + 585 + 121 + 16 + 1 = 68168
nsol_bound = 0 + 22 + 285 + 1667 + 5439 + 11113 + 15278 + 14742 + 10266 + 5275 + 2031 + 585 + 121 + 16 + 1 = 66841
nsol_sym = 0 + 22 + 282 + 1655 + 5396 + 11010 + 15075 + 14417 + 9894 + 4982 + 1875 + 531 + 110 + 15 + 1 = 65265
nsol_all = 0 + 15840 + 201600 + 1180800 + 3837600 + 7792920 + 10602360 + 10048680 + 6798600 + 3341160 + 1205640 + 318240 + 59040 + 6840 + 360 = 45409680
nsol_smin_sym = 0 + 22 + 195 + 210 + 15 = 442
nsol_smin_all = 0 + 15840 + 138960 + 147960 + 10080 = 312840
nsol_min_sym = 0 + 22 + 126 + 57 + 4 = 209
nsol_min_all = 0 + 15840 + 90360 + 40320 + 2520 = 149040
nsol_trans_sym = 0 + 22 + 282 + 1655 + 5396 + 11010 + 15075 + 14417 + 9894 + 4982 + 1875 + 531 + 110 + 15 + 1 = 65265
nsol_trans_all = 0 + 15840 + 201600 + 1180800 + 3837600 + 7792920 + 10602360 + 10048680 + 6798600 + 3341160 + 1205640 + 318240 + 59040 + 6840 + 360 = 45409680
nsol_smin_trans_sym = 0 + 22 + 195 + 210 + 15 = 442
nsol_smin_trans_all = 0 + 15840 + 138960 + 147960 + 10080 = 312840
nsol_min_trans_sym = 0 + 22 + 126 + 57 + 4 = 209
nsol_min_trans_all = 0 + 15840 + 90360 + 40320 + 2520 = 149040
search calls = 1 + 53 + 10708 + 189881 + 472507 + 600704 + 21084 + 15758 + 14894 + 10320 + 5286 + 2032 + 585 + 121 + 16 + 1 = 1343951
syncing_pairs_calls = 395035740
sync_upper_bound_calls = 18461724 + 9047502 = 27509226
time = 738.042373

N = 6, bound = 20, all
nsol_found = 0 + 83 + 1082 + 8758 + 42745 + 135090 + 301322 + 509966 + 691933 + 779614 + 740703 + 594087 + 399993 + 224129 + 103280 + 38479 + 11308 + 2525 + 403 + 41 + 2 = 4585543
nsol_bound = 0 + 46 + 727 + 6930 + 37038 + 123653 + 285773 + 495072 + 681613 + 774328 + 738671 + 593502 + 399872 + 224113 + 103279 + 38479 + 11308 + 2525 + 403 + 41 + 2 = 4517375
nsol_sym = 0 + 45 + 718 + 6596 + 34248 + 112063 + 255313 + 437701 + 598072 + 675859 + 642233 + 513958 + 344369 + 191471 + 87307 + 32118 + 9310 + 2054 + 326 + 34 + 2 = 3943797
nsol_all = 0 + 32400 + 509760 + 4692240 + 24444000 + 80069400 + 182513160 + 313023600 + 427913280 + 483834960 + 460018800 + 368314920 + 246856680 + 137258280 + 62561880 + 22987800 + 6645960 + 1456920 + 227880 + 22680 + 1080 = 2823385680
nsol_smin_sym = 0 + 45 + 534 + 1155 + 196 + 1 = 1931
nsol_smin_all = 0 + 32400 + 378720 + 817200 + 135360 + 720 = 1364400
nsol_min_sym = 0 + 45 + 285 + 153 + 10 = 493
nsol_min_all = 0 + 32400 + 203400 + 107640 + 6480 = 349920
nsol_trans_sym = 0 + 45 + 718 + 6596 + 34248 + 112063 + 255313 + 437701 + 598072 + 675859 + 642233 + 513958 + 344369 + 191471 + 87307 + 32118 + 9310 + 2054 + 326 + 34 + 2 = 3943797
nsol_trans_all = 0 + 32400 + 509760 + 4692240 + 24444000 + 80069400 + 182513160 + 313023600 + 427913280 + 483834960 + 460018800 + 368314920 + 246856680 + 137258280 + 62561880 + 22987800 + 6645960 + 1456920 + 227880 + 22680 + 1080 = 2823385680
nsol_smin_trans_sym = 0 + 45 + 534 + 1155 + 196 + 1 = 1931
nsol_smin_trans_all = 0 + 32400 + 378720 + 817200 + 135360 + 720 = 1364400
nsol_min_trans_sym = 0 + 45 + 285 + 153 + 10 = 493
nsol_min_trans_all = 0 + 32400 + 203400 + 107640 + 6480 = 349920
search calls = 1 + 59 + 13320 + 316918 + 977029 + 1285895 + 169776 + 303440 + 509998 + 691933 + 779614 + 740703 + 594087 + 399993 + 224129 + 103280 + 38479 + 11308 + 2525 + 403 + 41 + 2 = 7162933
syncing_pairs_calls = 747081543
sync_upper_bound_calls = 29772877 + 20098069 = 49870946
time = 1533.122493

N = 6, bound = 19, semi-minimal
nsol_found = 0 + 145 + 2461 + 16765 + 55772 + 139608 + 302758 + 511127 + 692675 + 779902 + 740766 + 594093 + 399993 + 224129 + 103280 + 38479 + 11308 + 2525 + 403 + 41 + 2 = 4616232
nsol_bound = 0 + 62 + 1379 + 8007 + 13027 + 4518 + 1436 + 1161 + 742 + 288 + 63 + 6 = 30689
nsol_sym = 0 + 61 + 1335 + 7477 + 12145 + 4283 + 1416 + 1161 + 742 + 288 + 63 + 6 = 28977
nsol_all = 0 + 43920 + 954360 + 5318040 + 8688480 + 3061200 + 1017600 + 835920 + 534240 + 207360 + 45360 + 4320 = 20710800
nsol_smin_sym = 0 + 61 + 1241 + 4194 + 1929 + 98 = 7523
nsol_smin_all = 0 + 43920 + 886680 + 2956440 + 1352880 + 67320 = 5307240
nsol_min_sym = 0 + 61 + 568 + 347 + 41 + 2 = 1019
nsol_min_all = 0 + 43920 + 406800 + 242400 + 27840 + 1440 = 722400
nsol_trans_sym = 0 + 61 + 1335 + 7477 + 12145 + 4283 + 1416 + 1161 + 742 + 288 + 63 + 6 = 28977
nsol_trans_all = 0 + 43920 + 954360 + 5318040 + 8688480 + 3061200 + 1017600 + 835920 + 534240 + 207360 + 45360 + 4320 = 20710800
nsol_smin_trans_sym = 0 + 61 + 1241 + 4194 + 1929 + 98 = 7523
nsol_smin_trans_all = 0 + 43920 + 886680 + 2956440 + 1352880 + 67320 = 5307240
nsol_min_trans_sym = 0 + 61 + 568 + 347 + 41 + 2 = 1019
nsol_min_trans_all = 0 + 43920 + 406800 + 242400 + 27840 + 1440 = 722400
search calls = 1 + 63 + 16503 + 510707 + 2024219 + 2323830 + 305767 + 315331 + 510133 + 691933 + 779614 + 740703 + 594087 + 399993 + 224129 + 103280 + 38479 + 11308 + 2525 + 403 + 41 + 2 = 9593051
syncing_pairs_calls = 1240635158
sync_upper_bound_calls = 53451695 + 31365700 = 84817395
time = 2189.782103

N = 6, bound = 18, minimal
nsol_found = 0 + 257 + 3403 + 11200 + 7012 + 1263 + 79 = 23214
nsol_bound = 0 + 112 + 1956 + 7199 + 4879 + 910 + 59 = 15115
nsol_sym = 0 + 112 + 1904 + 6998 + 4526 + 788 + 47 = 14375
nsol_all = 0 + 80640 + 1366560 + 5015280 + 3222480 + 557280 + 33840 = 10276080
nsol_smin_sym = 0 + 112 + 1777 + 3923 + 1099 + 51 = 6962
nsol_smin_all = 0 + 80640 + 1275120 + 2802720 + 774000 + 35640 = 4968120
nsol_min_sym = 0 + 112 + 1355 + 1319 + 285 + 11 = 3082
nsol_min_all = 0 + 80640 + 971280 + 934680 + 197160 + 7200 = 2190960
nsol_trans_sym = 0 + 112 + 1904 + 6998 + 4526 + 788 + 47 = 14375
nsol_trans_all = 0 + 80640 + 1366560 + 5015280 + 3222480 + 557280 + 33840 = 10276080
nsol_smin_trans_sym = 0 + 112 + 1777 + 3923 + 1099 + 51 = 6962
nsol_smin_trans_all = 0 + 80640 + 1275120 + 2802720 + 774000 + 35640 = 4968120
nsol_min_trans_sym = 0 + 112 + 1355 + 1319 + 285 + 11 = 3082
nsol_min_trans_all = 0 + 80640 + 971280 + 934680 + 197160 + 7200 = 2190960
search calls = 1 + 63 + 19957 + 808029 + 5265984 + 6526595 + 802664 + 106596 + 1222 = 13531111
syncing_pairs_calls = 2909000723
sync_upper_bound_calls = 114159136 + 48510453 = 162669589
time = 4719.178175

N = 6, bound = 17, minimal
nsol_found = 0 + 466 + 9818 + 38006 + 31825 + 6128 + 377 + 36 = 86656
nsol_bound = 0 + 209 + 6415 + 26806 + 24813 + 4865 + 298 + 36 = 63442
nsol_sym = 0 + 208 + 6224 + 26185 + 23351 + 4497 + 252 + 22 = 60739
nsol_all = 0 + 149760 + 4472640 + 18798780 + 16695060 + 3173040 + 171960 + 15840 = 43477080
nsol_smin_sym = 0 + 208 + 5914 + 14137 + 3895 + 104 = 24258
nsol_smin_all = 0 + 149760 + 4249440 + 10132500 + 2741460 + 71040 = 17344200
nsol_min_sym = 0 + 208 + 4849 + 5794 + 1035 + 26 = 11912
nsol_min_all = 0 + 149760 + 3482640 + 4136700 + 719340 + 16920 = 8505360
nsol_trans_sym = 0 + 201 + 6171 + 26133 + 23331 + 4489 + 252 + 22 = 60599
nsol_trans_all = 0 + 144720 + 4434480 + 18761340 + 16680660 + 3167280 + 171960 + 15840 = 43376280
nsol_smin_trans_sym = 0 + 201 + 5866 + 14132 + 3895 + 104 = 24198
nsol_smin_trans_all = 0 + 144720 + 4214880 + 10128900 + 2741460 + 71040 = 17301000
nsol_min_trans_sym = 0 + 201 + 4801 + 5789 + 1035 + 26 = 11852
nsol_min_trans_all = 0 + 144720 + 3448080 + 4133100 + 719340 + 16920 = 8462160
search calls = 1 + 64 + 24728 + 1149016 + 10815537 + 18812595 + 3996714 + 874210 + 19524 = 35692389
syncing_pairs_calls = 6912044394
sync_upper_bound_calls = 249448991 + 96394555 = 345843546
time = 10654.467163

N = 6, bound = 16, minimal
nsol_found = 0 + 847 + 25747 + 115391 + 94302 + 21678 + 3296 + 670 + 102 = 262033
nsol_bound = 0 + 381 + 15929 + 77385 + 62477 + 15550 + 2919 + 634 + 102 = 175377
nsol_sym = 0 + 378 + 15582 + 75834 + 60985 + 14903 + 2450 + 397 + 42 = 170571
nsol_all = 0 + 272160 + 11210760 + 54469560 + 43671000 + 10627440 + 1742760 + 276480 + 30240 = 122300400
nsol_smin_sym = 0 + 378 + 14631 + 39404 + 10052 + 522 = 64987
nsol_smin_all = 0 + 272160 + 10526040 + 28249680 + 7104120 + 360000 = 46512000
nsol_min_sym = 0 + 378 + 12575 + 16731 + 2901 + 42 = 32627
nsol_min_all = 0 + 272160 + 9045720 + 11946360 + 2011800 + 25800 = 23301840
nsol_trans_sym = 0 + 322 + 15017 + 74340 + 59514 + 13995 + 2202 + 317 + 30 = 165737
nsol_trans_all = 0 + 231840 + 10803960 + 53393880 + 42611880 + 9973680 + 1564200 + 218880 + 21600 = 118819920
nsol_smin_trans_sym = 0 + 322 + 14148 + 38996 + 10041 + 522 = 64029
nsol_smin_trans_all = 0 + 231840 + 10178280 + 27955920 + 7096200 + 360000 = 45822240
nsol_min_trans_sym = 0 + 322 + 12092 + 16414 + 2895 + 42 = 31765
nsol_min_trans_all = 0 + 231840 + 8697960 + 11718120 + 2007480 + 25800 = 22681200
search calls = 1 + 68 + 31015 + 1617027 + 24678943 + 76283093 + 22269256 + 8273135 + 267476 = 133420014
syncing_pairs_calls = 25458480132
sync_upper_bound_calls = 725822132 + 210743296 = 936565428
time = 33346.744915

N = 6, bound = 15, minimal
nsol_found = 0 + 1575 + 58946 + 331314 + 392893 + 224239 + 76218 + 14588 + 838 = 1100611
nsol_bound = 0 + 728 + 33199 + 215923 + 298591 + 202561 + 72922 + 13918 + 736 = 838578
nsol_sym = 0 + 718 + 32210 + 211387 + 292674 + 193920 + 62217 + 8011 + 329 = 801466
nsol_all = 0 + 516960 + 23166000 + 151914900 + 209987340 + 139069920 + 44729640 + 5743080 + 236520 = 575364360
nsol_smin_sym = 0 + 718 + 29058 + 108330 + 43299 + 3216 + 39 = 184660
nsol_smin_all = 0 + 516960 + 20896560 + 77746620 + 30849420 + 2257680 + 28080 = 132295320
nsol_min_sym = 0 + 718 + 23394 + 40415 + 11469 + 1052 = 77048
nsol_min_all = 0 + 516960 + 16818480 + 28902180 + 8093220 + 752760 = 55083600
nsol_trans_sym = 0 + 528 + 28418 + 194749 + 259000 + 148572 + 32916 + 3788 + 247 = 668218
nsol_trans_all = 0 + 380160 + 20437560 + 139949580 + 185765100 + 106434120 + 23635800 + 2705400 + 177840 = 479485560
nsol_smin_trans_sym = 0 + 528 + 26087 + 103505 + 42151 + 3216 + 39 = 175526
nsol_smin_trans_all = 0 + 380160 + 18759240 + 74281980 + 30024300 + 2257680 + 28080 = 125731440
nsol_min_trans_sym = 0 + 528 + 20636 + 38463 + 11428 + 1052 = 72107
nsol_min_trans_all = 0 + 380160 + 14834520 + 27506100 + 8065140 + 752760 = 51538680
search calls = 1 + 70 + 39175 + 2186377 + 38600302 + 197871279 + 90316842 + 48036172 + 1067963 + 51 = 378118232
syncing_pairs_calls = 67991610079
sync_upper_bound_calls = 1361675601 + 429099304 = 1790774905
time = 70704.234320

N = 6, bound = 14, minimal
nsol_found = 0 + 3026 + 139135 + 923746 + 1676152 + 1771243 + 487998 + 81177 + 3873 = 5086350
nsol_bound = 0 + 1451 + 80189 + 592432 + 1283259 + 1547004 + 411780 + 66589 + 3035 = 3985739
nsol_sym = 0 + 1425 + 77884 + 579743 + 1260556 + 1509254 + 365388 + 43993 + 1500 = 3839743
nsol_all = 0 + 1025280 + 56035800 + 416777940 + 904796700 + 1078448280 + 259245360 + 31561560 + 1076040 = 2748966960
nsol_smin_sym = 0 + 1425 + 69274 + 277155 + 174543 + 16446 + 403 = 539246
nsol_smin_all = 0 + 1025280 + 49837320 + 199002060 + 124702440 + 11636400 + 283680 = 386487180
nsol_min_sym = 0 + 1425 + 54180 + 113216 + 44521 + 2935 = 216277
nsol_min_all = 0 + 1025280 + 38969640 + 81089100 + 31614900 + 2049000 = 154747920
nsol_trans_sym = 0 + 954 + 64945 + 501014 + 1094454 + 1273384 + 247012 + 33452 + 1128 = 3216343
nsol_trans_all = 0 + 686160 + 46728000 + 360191700 + 785470740 + 909058920 + 174236760 + 24058440 + 812160 = 2301242880
nsol_smin_trans_sym = 0 + 954 + 57903 + 242988 + 167480 + 16423 + 403 = 486151
nsol_smin_trans_all = 0 + 686160 + 41658480 + 174462300 + 119640480 + 11619840 + 283680 = 348350940
nsol_min_trans_sym = 0 + 954 + 44871 + 98340 + 41010 + 2925 = 188100
nsol_min_trans_all = 0 + 686160 + 32275440 + 70429860 + 29092740 + 2041800 = 134526000
search calls = 1 + 73 + 48912 + 2971117 + 61092672 + 411251722 + 339474491 + 212853288 + 6695624 + 764 = 1034388664
syncing_pairs_calls = 156611029124
sync_upper_bound_calls = 3181344898 + 850778636 = 4032123534
time = 166763.961320

N = 6, bound = 13, minimal
nsol_found = 0 + 5785 + 336330 + 2541147 + 5598990 + 8065303 + 2866212 + 585271 + 12028 + 264 = 20011330
nsol_bound = 0 + 2759 + 197195 + 1617401 + 3922838 + 6294060 + 2378214 + 504094 + 8155 + 264 = 14924980
nsol_sym = 0 + 2714 + 192267 + 1587807 + 3863302 + 6113553 + 2118463 + 355578 + 4349 + 62 = 14238095
nsol_all = 0 + 1954080 + 138348000 + 1141728120 + 2775855270 + 4392314070 + 1520379840 + 255893400 + 3120840 + 44640 = 10229638260
nsol_smin_sym = 0 + 2714 + 169860 + 719669 + 452259 + 61927 + 698 = 1407127
nsol_smin_all = 0 + 1954080 + 122214960 + 516907080 + 323973510 + 44069310 + 502200 = 1009621140
nsol_min_sym = 0 + 2714 + 126794 + 295249 + 115099 + 1165 = 541021
nsol_min_all = 0 + 1954080 + 91208160 + 211577760 + 82253370 + 816510 = 387809880
nsol_trans_sym = 0 + 1761 + 148790 + 1227140 + 3115148 + 5126656 + 1332757 + 224124 + 2385 = 11178761
nsol_trans_all = 0 + 1267920 + 107063280 + 882324360 + 2238189150 + 3682339350 + 954822360 + 161318160 + 1717200 = 8029041780
nsol_smin_trans_sym = 0 + 1761 + 129439 + 561254 + 399686 + 61176 + 698 = 1154014
nsol_smin_trans_all = 0 + 1267920 + 93130560 + 403063560 + 286289790 + 43533270 + 502200 = 827787300
nsol_min_trans_sym = 0 + 1761 + 92738 + 209987 + 96178 + 1128 = 401792
nsol_min_trans_all = 0 + 1267920 + 66706560 + 150374160 + 68749410 + 792030 = 287890080
search calls = 1 + 80 + 60398 + 4120334 + 89818653 + 783483971 + 1095100822 + 836829662 + 18282215 + 5453 = 2827701589
syncing_pairs_calls = 392560712297
sync_upper_bound_calls = 6602498721 + 1515190565 = 8117689286
time = 377119.068752

N = 6, bound = 12, minimal
nsol_found = 0 + 1754 + 61646 + 907879 + 4503740 + 9289087 + 5320002 + 1742738 + 183949 = 22010795
nsol_bound = 0 + 999 + 46026 + 696949 + 3562356 + 7480801 + 4442744 + 1493592 + 182899 = 17906366
nsol_sym = 0 + 999 + 45815 + 694320 + 3546983 + 7319160 + 4010745 + 1094698 + 64496 = 16777216
nsol_all = 0 + 719280 + 32973840 + 499464720 + 2539580400 + 5192908920 + 2879007840 + 787549680 + 46432080 = 11978636760
nsol_smin_sym = 0 + 999 + 41827 + 369613 + 588114 + 165996 + 487 = 1167036
nsol_smin_all = 0 + 719280 + 30102480 + 265744440 + 420597180 + 117318240 + 348120 = 834829740
nsol_min_sym = 0 + 999 + 29381 + 151332 + 135074 + 86 = 316872
nsol_min_all = 0 + 719280 + 21141360 + 108699120 + 96390540 + 61920 = 227012220
nsol_trans_sym = 0 + 479 + 29401 + 493042 + 2707018 + 5695253 + 2101262 + 439355 + 3184 = 11468994
nsol_trans_all = 0 + 344880 + 21160080 + 354627360 + 1936076760 + 4025344320 + 1504718280 + 316304640 + 2292480 = 8160868800
nsol_smin_trans_sym = 0 + 479 + 27038 + 275140 + 528700 + 162456 + 487 = 994300
nsol_smin_trans_all = 0 + 344880 + 19458720 + 197786520 + 378076140 + 114799680 + 348120 = 710814060
nsol_min_trans_sym = 0 + 479 + 19184 + 118830 + 122680 + 78 = 261251
nsol_min_trans_all = 0 + 344880 + 13803840 + 85325400 + 87506100 + 56160 = 187036380
search calls = 1 + 46 + 37624 + 2548195 + 25074482 + 149371834 + 443424499 + 124559170 + 420136 + 6289 = 745442276
syncing_pairs_calls = 123175061438
sync_upper_bound_calls = 1759669538 + 1266338891 = 3026008429
time = 109898.325119



==> anc/syncauto6max.log <==
N = 6, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.299063

N = 6, bound = 25, max only
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_test = 0 + 2 = 2
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
search calls = 1 + 40 + 3462 + 17458 + 27906 + 9046 + 5 = 57918
syncing_pairs_calls = 19112766
sync_upper_bound_calls = 1970312 + 1205194 = 3175506
time = 68.404603

N = 6, S = 6, bound = 25, max only
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_test = 0 + 2 = 2
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 40 + 3462 + 17458 + 27906 + 9046 + 5 = 57918
syncing_pairs_calls = 19112766
sync_upper_bound_calls = 1970312 + 1205194 = 3175506
time = 70.472195

N = 6, S = 5, bound = 24, max only
   a = [00,11,22,33,44,50]   b = [01,12,23,34,45,50]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_test = 0 + 2 = 2
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 166 + 14543 + 55270 + 54316 + 14140 + 41 = 138477
syncing_pairs_calls = 44141487
sync_upper_bound_calls = 6030298 + 4820101 = 10850399
time = 198.660416

N = 6, S = 4, bound = 22, max only
   a = [00,11,22,33,40,55]   b = [05,12,23,34,40,51]
   a = [00,11,23,34,43,55]   b = [01,13,24,30,45,52]
nsol_test = 0 + 2 = 2
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 444 + 29862 + 99141 + 104964 + 29037 + 167 = 263616
syncing_pairs_calls = 85718905
sync_upper_bound_calls = 12223538 + 11957203 = 24180741
time = 362.813214

N = 6, S = 3, bound = 20, max only
   a = [00,11,22,30,44,55]   b = [04,13,25,30,42,51]
nsol_test = 0 + 1 = 1
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
nsol_sym = 0 + 1 = 1
nsol_all = 0 + 720 = 720
nsol_smin_sym = 0 + 1 = 1
nsol_smin_all = 0 + 720 = 720
nsol_min_sym = 0 + 1 = 1
nsol_min_all = 0 + 720 = 720
nsol_trans_sym = 0 + 1 = 1
nsol_trans_all = 0 + 720 = 720
nsol_smin_trans_sym = 0 + 1 = 1
nsol_smin_trans_all = 0 + 720 = 720
nsol_min_trans_sym = 0 + 1 = 1
nsol_min_trans_all = 0 + 720 = 720
search calls = 1 + 362 + 18538 + 39800 + 15886 + 1873 + 33 = 76493
syncing_pairs_calls = 26294069
sync_upper_bound_calls = 5567536 + 7847333 = 13414869
time = 134.574385

N = 6, S = 2, bound = 15, max only
   a = [00,11,20,33,44,55]   b = [03,14,20,35,42,51]
nsol_test = 0 + 1 = 1
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
nsol_sym = 0 + 1 = 1
nsol_all = 0 + 720 = 720
nsol_smin_sym = 0 + 1 = 1
nsol_smin_all = 0 + 720 = 720
nsol_min_sym = 0 + 1 = 1
nsol_min_all = 0 + 720 = 720
nsol_trans_sym = 0 + 1 = 1
nsol_trans_all = 0 + 720 = 720
nsol_smin_trans_sym = 0 + 1 = 1
nsol_smin_trans_all = 0 + 720 = 720
nsol_min_trans_sym = 0 + 1 = 1
nsol_min_trans_all = 0 + 720 = 720
search calls = 1 + 150 + 474 + 175 = 800
syncing_pairs_calls = 1088943
sync_upper_bound_calls = 121110 + 681636 = 802746
time = 4.425410

N = 6, bound = 25, max only
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
nsol_test = 0 + 2 = 2
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 40 + 3462 + 17458 + 27906 + 9046 + 5 = 57918
syncing_pairs_calls = 19112766
sync_upper_bound_calls = 1970312 + 1205194 = 3175506
time = 68.346262

N = 6, bound = 24, max only
nsol_test = 0 + 2 = 2
nsol_found = 0 + 2 = 2
nsol_bound = 0
nsol_sym = 0
nsol_all = 0
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 40 + 4923 + 29994 + 60984 + 30991 + 50 = 126983
syncing_pairs_calls = 40964529
sync_upper_bound_calls = 3404268 + 1942281 = 5346549
time = 121.219882

N = 6, bound = 23, max only
   a = [00,10,22,33,44,55]   b = [02,10,21,34,45,53]   c = [03,13,22,30,44,55]
   a = [00,11,22,34,43,53]   b = [01,13,24,30,45,52]
nsol_test = 0 + 4 + 4 = 8
nsol_found = 0 + 4 + 4 = 8
nsol_bound = 0 + 2 + 4 = 6
nsol_sym = 0 + 2 + 4 = 6
nsol_all = 0 + 1440 + 2880 = 4320
nsol_smin_sym = 0 + 2 + 4 = 6
nsol_smin_all = 0 + 1440 + 2880 = 4320
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 1440 + 1440 = 2880
nsol_trans_sym = 0 + 2 + 4 = 6
nsol_trans_all = 0 + 1440 + 2880 = 4320
nsol_smin_trans_sym = 0 + 2 + 4 = 6
nsol_smin_trans_all = 0 + 1440 + 2880 = 4320
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 1440 + 1440 = 2880
search calls = 1 + 48 + 6791 + 56063 + 124899 + 105014 + 406 + 9 = 293231
syncing_pairs_calls = 92448418
sync_upper_bound_calls = 6068822 + 3351204 = 9420026
time = 222.670901

N = 6, bound = 22, max only
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,12,23,34,45,50]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [04,14,22,33,40,55]   d = [00,11,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = [03,13,22,30,44,55]   d = [00,11,22,34,43,55]   e = [00,11,22,33,45,54]   f = [02,11,20,33,44,55]   g = [01,10,22,33,44,55]
   a = [00,10,22,33,44,55]   b = [00,12,23,32,44,55]   c = [01,10,24,35,42,53]   d = [05,15,22,33,44,50]   e = [00,11,24,33,42,55]
   a = [00,10,22,33,44,55]   b = [00,12,23,34,42,55]   c = [01,10,22,33,45,54]   d = [05,15,22,33,44,50]   e = [00,10,23,32,44,55]   f = [00,11,23,32,44,55]
   a = [00,10,23,32,45,54]   b = [02,14,23,35,41,50]
   a = [00,11,23,34,42,52]   b = [03,15,20,32,41,54]   c = [03,14,20,32,41,55]   d = [03,14,22,30,41,55]   e = [00,11,23,32,44,55]   f = [02,11,20,33,44,55]   g = [02,11,20,33,45,54]   h = [02,11,23,30,44,55]   i = [03,11,20,32,44,55]   j = [03,11,20,32,45,54]   k = [03,11,22,30,44,55]
   a = [00,12,23,34,41,51]   b = [04,11,22,33,40,55]   c = [00,13,21,32,45,54]   d = [00,13,22,31,45,54]   e = [04,12,21,33,40,55]   f = [00,11,23,32,44,55]   g = [00,12,21,33,44,55]   h = [00,12,23,31,44,55]   i = [00,13,21,32,44,55]   j = [00,13,22,31,44,55]
nsol_test = 0 + 8 + 24 + 26 + 18 + 12 + 5 + 2 + 4 + 2 + 1 = 102
nsol_found = 0 + 7 + 16 + 11 + 5 + 4 + 5 + 0 + 0 + 1 + 1 = 50
nsol_bound = 0 + 3 + 12 + 11 + 5 + 4 + 5 + 0 + 0 + 1 + 1 = 42
nsol_sym = 0 + 3 + 10 + 11 + 5 + 4 + 5 + 0 + 0 + 1 + 1 = 40
nsol_all = 0 + 2160 + 7200 + 7920 + 3600 + 2880 + 3600 + 0 + 0 + 720 + 720 = 28800
nsol_smin_sym = 0 + 3 + 6 + 1 = 10
nsol_smin_all = 0 + 2160 + 4320 + 720 = 7200
nsol_min_sym = 0 + 3 + 5 = 8
nsol_min_all = 0 + 2160 + 3600 = 5760
nsol_trans_sym = 0 + 3 + 10 + 11 + 5 + 4 + 5 + 0 + 0 + 1 + 1 = 40
nsol_trans_all = 0 + 2160 + 7200 + 7920 + 3600 + 2880 + 3600 + 0 + 0 + 720 + 720 = 28800
nsol_smin_trans_sym = 0 + 3 + 6 + 1 = 10
nsol_smin_trans_all = 0 + 2160 + 4320 + 720 = 7200
nsol_min_trans_sym = 0 + 3 + 5 = 8
nsol_min_trans_all = 0 + 2160 + 3600 = 5760
search calls = 1 + 53 + 8663 + 104416 + 219502 + 231506 + 2610 + 30 = 566781
syncing_pairs_calls = 171144053
sync_upper_bound_calls = 10228550 + 5440580 = 15669130
time = 383.562925

N = 6, bound = 21, max only
   a = [00,10,21,34,45,53]   b = [03,11,23,32,44,55]   c = [00,12,21,34,45,53]
   a = [00,11,23,32,42,54]   b = [01,14,20,32,45,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,10,23,34,45,50]   d = [02,12,23,34,45,50]
   a = [00,10,22,33,44,55]   b = [02,13,24,31,40,55]   c = [02,14,20,34,43,55]   d = [05,15,22,33,44,50]   e = [02,13,20,33,44,55]   f = [02,12,20,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [04,14,22,33,45,50]   d = [05,15,22,33,40,54]   e = [04,14,22,33,40,55]   f = [05,15,22,33,44,50]   g = [02,10,23,31,45,54]   h = [00,10,22,33,45,54]   i = [00,11,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,31,44,55]   d = [00,11,22,34,43,55]   e = [00,11,22,33,45,54]   f = [01,12,20,33,44,55]   g = [01,11,22,33,44,55]   h = [01,10,22,33,44,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,31,45,54]   d = [00,11,22,34,43,55]   e = [01,12,20,33,44,55]   f = [00,11,22,33,45,54]   g = [01,10,22,33,44,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,45,54]   c = [04,14,22,35,41,53]   d = [00,11,22,33,45,54]   e = [01,10,22,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = [03,13,22,30,44,55]   d = [00,11,22,34,45,53]   e = [00,11,22,35,43,54]   f = [00,11,22,34,43,55]   g = [00,11,22,35,44,53]   h = [03,13,22,30,45,54]   i = [02,10,21,33,45,54]   j = [02,11,20,33,44,55]   k = [02,11,20,33,45,54]   l = [00,10,22,33,45,54]   m = [00,11,22,33,45,54]   n = [01,10,22,33,44,55]   o = [01,10,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,21,34,45,53]   c = [03,13,22,30,44,55]   d = [02,11,20,34,45,53]   e = [00,10,22,34,43,55]   f = [00,11,22,33,45,54]   g = [00,11,22,34,43,55]   h = [00,11,22,34,45,53]   i = [00,11,22,35,43,54]   j = [00,11,22,35,44,53]   k = [01,10,22,34,43,55]   l = [01,10,22,34,45,53]
   a = [00,10,22,33,44,55]   b = [00,12,23,32,44,55]   c = [01,10,24,35,42,53]   d = [05,15,22,33,44,50]   e = [05,15,24,33,42,50]   f = [01,10,22,35,44,53]   g = [00,12,24,32,43,55]   h = [00,14,22,34,43,55]   i = [00,14,23,34,42,55]   j = [00,10,24,33,42,55]   k = [00,11,24,33,42,55]
   a = [00,10,22,33,44,55]   b = [02,11,20,33,44,55]   c = [01,10,22,33,45,54]   d = [04,14,22,35,43,50]   e = [04,14,22,33,45,50]   f = [01,10,22,34,45,53]   g = [02,11,20,34,43,55]   h = [00,10,22,34,43,55]   i = [00,11,22,33,45,54]   j = [00,11,22,34,43,55]   k = [00,11,22,34,45,53]   l = [00,11,22,35,43,54]   m = [00,11,22,35,44,53]
   a = [00,10,22,33,45,54]   b = [00,12,21,33,44,55]   c = [04,14,22,35,43,51]   d = [00,12,21,34,43,55]   e = [00,10,22,34,45,53]   f = [00,11,22,33,45,54]   g = [00,11,22,34,43,55]   h = [00,11,22,34,45,53]   i = [00,11,22,35,43,54]   j = [00,11,22,35,44,53]
   a = [00,10,22,33,45,54]   b = [02,10,21,33,45,54]   c = [04,14,22,35,40,53]   d = [04,14,22,33,40,55]   e = [02,11,20,33,45,54]   f = [02,11,20,35,43,54]   g = [00,10,22,34,45,53]   h = [00,11,22,33,45,54]   i = [00,11,22,34,43,55]   j = [00,11,22,34,45,53]   k = [00,11,22,35,43,54]   l = [00,11,22,35,44,53]   m = [01,10,22,33,45,54]   n = [01,10,22,34,45,53]
nsol_test = 0 + 16 + 53 + 75 + 95 + 105 + 86 + 87 + 124 + 130 + 101 + 47 + 14 + 5 + 1 = 939
nsol_found = 0 + 13 + 37 + 34 + 23 + 35 + 14 + 6 + 3 + 11 + 22 + 15 + 2 + 2 + 1 = 218
nsol_bound = 0 + 6 + 21 + 23 + 18 + 31 + 9 + 6 + 3 + 10 + 21 + 15 + 2 + 2 + 1 = 168
nsol_sym = 0 + 6 + 21 + 22 + 18 + 27 + 9 + 5 + 3 + 10 + 21 + 15 + 2 + 2 + 1 = 162
nsol_all = 0 + 4320 + 15120 + 15840 + 12960 + 19440 + 6480 + 3600 + 1800 + 7200 + 14760 + 10800 + 1440 + 1440 + 360 = 115560
nsol_smin_sym = 0 + 6 + 13 + 5 = 24
nsol_smin_all = 0 + 4320 + 9360 + 3600 = 17280
nsol_min_sym = 0 + 6 + 7 + 1 = 14
nsol_min_all = 0 + 4320 + 5040 + 720 = 10080
nsol_trans_sym = 0 + 6 + 21 + 22 + 18 + 27 + 9 + 5 + 3 + 10 + 21 + 15 + 2 + 2 + 1 = 162
nsol_trans_all = 0 + 4320 + 15120 + 15840 + 12960 + 19440 + 6480 + 3600 + 1800 + 7200 + 14760 + 10800 + 1440 + 1440 + 360 = 115560
nsol_smin_trans_sym = 0 + 6 + 13 + 5 = 24
nsol_smin_trans_all = 0 + 4320 + 9360 + 3600 = 17280
nsol_min_trans_sym = 0 + 6 + 7 + 1 = 14
nsol_min_trans_all = 0 + 4320 + 5040 + 720 = 10080
search calls = 1 + 53 + 10708 + 189801 + 471125 + 595165 + 9660 + 209 = 1276722
syncing_pairs_calls = 368736178
sync_upper_bound_calls = 18461724 + 8979917 = 27441641
time = 727.565423

N = 6, bound = 20, max only
   a = [00,10,21,33,44,55]   b = [03,10,20,34,45,52]   c = [00,10,22,33,44,55]   d = [00,11,21,33,44,55]   e = [00,12,22,33,44,55]   f = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,32,44,55]   c = [00,11,22,34,43,55]   d = [00,11,22,33,45,54]   e = [00,11,20,33,44,55]   f = [02,11,22,33,44,55]   g = [00,12,21,33,44,55]   h = [02,10,21,33,44,55]   i = [02,11,20,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,14,23,32,41,55]   c = [00,11,22,35,44,53]   d = [00,11,20,33,44,55]   e = [00,12,21,33,44,55]
   a = [00,10,21,34,45,53]   b = [03,11,23,35,44,52]   c = [00,11,20,33,44,55]   d = [00,11,20,34,43,55]   e = [00,11,22,35,43,54]   f = [00,11,22,35,44,53]   g = [00,12,21,34,45,53]
   a = [00,10,21,34,45,53]   b = [03,11,23,35,44,52]   c = [00,11,20,34,45,53]   d = [00,11,22,33,45,54]   e = [00,11,22,34,43,55]   f = [00,11,22,34,45,53]   g = [00,12,21,33,45,54]   h = [00,11,20,34,43,55]   i = [00,11,22,35,43,54]   j = [00,11,22,35,44,53]   k = [00,12,21,34,45,53]
   a = [00,10,22,32,45,54]   b = [02,11,20,33,44,55]   c = [01,10,24,34,43,55]
   a = [00,10,22,34,43,53]   b = [04,15,23,32,41,54]
   a = [00,11,23,32,42,54]   b = [02,15,20,33,41,51]   c = [01,10,22,33,44,55]   d = [00,11,23,32,45,54]
   a = [00,10,22,33,44,55]   b = [02,13,24,31,40,55]   c = [02,14,25,34,43,50]   d = [02,14,20,34,43,55]   e = [02,13,25,33,44,50]   f = [00,10,25,33,44,52]   g = [02,12,25,33,44,50]   h = [05,15,20,33,44,52]   i = [05,15,22,33,44,50]   j = [00,11,25,33,44,52]   k = [02,13,20,33,44,55]   l = [02,12,20,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,13,24,31,40,55]   c = [05,14,20,34,43,52]   d = [02,13,25,33,44,50]   e = [05,13,20,33,44,52]   f = [05,13,22,33,44,50]   g = [00,11,25,33,44,52]   h = [02,13,20,33,44,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,34,41,55]   d = [00,10,22,33,45,54]   e = [00,10,22,34,45,53]   f = [00,11,22,33,45,54]   g = [00,11,22,34,45,53]   h = [00,11,22,35,43,54]   i = [00,11,22,35,44,53]   j = [01,10,22,33,45,54]   k = [01,10,22,34,45,53]   l = [01,12,20,33,44,55]   m = [00,10,22,34,43,55]   n = [00,11,22,34,43,55]   o = [01,10,22,33,44,55]   p = [01,10,22,34,43,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,34,41,55]   d = [00,10,22,33,45,54]   e = [01,11,22,34,45,53]   f = [01,11,22,34,43,55]   g = [00,11,22,33,45,54]   h = [00,11,22,34,45,53]   i = [00,11,22,35,43,54]   j = [00,11,22,35,44,53]   k = [01,10,22,33,45,54]   l = [01,12,20,33,44,55]   m = [00,11,22,34,43,55]   n = [01,10,22,33,44,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,31,44,55]   d = [00,11,22,34,45,53]   e = [00,11,22,35,43,54]   f = [00,11,22,34,43,55]   g = [00,11,22,35,44,53]   h = [03,13,22,31,45,54]   i = [00,12,21,33,45,54]   j = [01,12,20,33,44,55]   k = [01,12,20,33,45,54]   l = [00,10,22,33,45,54]   m = [01,11,22,33,44,55]   n = [01,11,22,33,45,54]   o = [00,11,22,33,45,54]   p = [01,10,22,33,44,55]   q = [01,10,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,30,44,55]   d = [00,11,22,34,45,53]   e = [01,12,20,33,44,55]   f = [01,12,20,33,45,54]   g = [01,10,22,33,44,55]   h = [01,10,22,33,45,54]   i = [00,11,22,35,43,54]   j = [00,11,22,34,43,55]   k = [00,11,22,35,44,53]   l = [03,13,22,30,45,54]   m = [00,12,21,33,45,54]   n = [00,10,22,33,45,54]   o = [00,11,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,45,54]   c = [04,14,22,31,45,53]   d = [01,11,22,34,45,53]   e = [01,11,22,35,44,53]   f = [00,10,22,35,44,53]   g = [00,11,22,33,45,54]   h = [00,11,22,34,43,55]   i = [00,11,22,34,45,53]   j = [00,11,22,35,43,54]   k = [00,11,22,35,44,53]   l = [01,10,22,33,44,55]   m = [01,10,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [00,12,23,32,44,55]   c = [01,10,22,34,45,53]   d = [05,15,22,33,44,50]   e = [05,15,22,34,43,50]   f = [00,10,23,32,44,55]   g = [00,10,23,34,42,55]   h = [00,12,24,32,43,55]   i = [00,11,24,33,42,55]   j = [00,10,22,34,43,55]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]   c = [03,10,25,31,42,54]   d = [00,13,25,31,42,54]   e = [03,11,25,30,42,54]   f = [00,13,24,31,42,55]   g = [03,10,24,31,42,55]   h = [03,11,24,30,42,55]   i = [01,10,22,34,43,53]   j = [00,11,22,33,45,54]   k = [00,13,22,31,44,55]   l = [00,13,22,31,45,54]   m = [01,10,22,33,45,54]   n = [03,10,22,31,44,55]   o = [03,10,22,31,45,54]   p = [03,11,22,30,44,55]   q = [03,11,22,30,45,54]   r = [01,10,22,33,44,55]   s = [01,13,22,30,44,55]   t = [01,13,22,30,45,54]   u = [01,13,24,30,42,55]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]   c = [00,13,25,31,42,54]   d = [01,13,22,34,40,50]   e = [03,11,22,34,40,50]   f = [00,13,24,31,42,55]   g = [01,10,22,34,43,53]   h = [00,11,22,33,45,54]   i = [00,13,22,31,44,55]   j = [00,13,22,31,45,54]   k = [01,10,22,33,45,54]   l = [03,10,22,31,44,55]   m = [03,10,22,31,45,54]   n = [03,11,22,30,44,55]   o = [03,11,22,30,45,54]   p = [01,10,22,33,44,55]   q = [01,13,22,30,44,55]   r = [01,13,22,30,45,54]   s = [01,13,24,30,42,55]
nsol_test = 0 + 30 + 107 + 204 + 286 + 337 + 391 + 435 + 601 + 1006 + 1223 + 742 + 424 + 251 + 155 + 86 + 43 + 23 + 12 + 5 + 2 = 6363
nsol_found = 0 + 24 + 73 + 75 + 69 + 82 + 37 + 39 + 43 + 90 + 334 + 149 + 42 + 16 + 12 + 16 + 5 + 0 + 4 + 0 + 2 = 1112
nsol_bound = 0 + 11 + 36 + 41 + 46 + 47 + 23 + 33 + 40 + 79 + 312 + 134 + 40 + 14 + 11 + 16 + 5 + 0 + 4 + 0 + 2 = 894
nsol_sym = 0 + 11 + 36 + 39 + 44 + 40 + 19 + 29 + 34 + 73 + 253 + 116 + 31 + 12 + 9 + 10 + 4 + 0 + 4 + 0 + 2 = 766
nsol_all = 0 + 7920 + 25920 + 28080 + 31680 + 28800 + 13320 + 20880 + 24480 + 52560 + 181800 + 83520 + 21960 + 8640 + 5760 + 7200 + 1800 + 0 + 2160 + 0 + 1080 = 547560
nsol_smin_sym = 0 + 11 + 19 + 7 = 37
nsol_smin_all = 0 + 7920 + 13680 + 5040 = 26640
nsol_min_sym = 0 + 11 + 10 + 2 = 23
nsol_min_all = 0 + 7920 + 7200 + 1440 = 16560
nsol_trans_sym = 0 + 11 + 36 + 39 + 44 + 40 + 19 + 29 + 34 + 73 + 253 + 116 + 31 + 12 + 9 + 10 + 4 + 0 + 4 + 0 + 2 = 766
nsol_trans_all = 0 + 7920 + 25920 + 28080 + 31680 + 28800 + 13320 + 20880 + 24480 + 52560 + 181800 + 83520 + 21960 + 8640 + 5760 + 7200 + 1800 + 0 + 2160 + 0 + 1080 = 547560
nsol_smin_trans_sym = 0 + 11 + 19 + 7 = 37
nsol_smin_trans_all = 0 + 7920 + 13680 + 5040 = 26640
nsol_min_trans_sym = 0 + 11 + 10 + 2 = 23
nsol_min_trans_all = 0 + 7920 + 7200 + 1440 = 16560
search calls = 1 + 59 + 13320 + 316720 + 971129 + 1245346 + 35016 + 2130 + 32 = 2583753
syncing_pairs_calls = 695215410
sync_upper_bound_calls = 29772877 + 15514430 = 45287307
time = 1284.349574

N = 6, bound = 19, max only
   a = [00,12,21,31,43,54]   b = [05,11,20,33,44,50]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [00,11,20,33,44,55]   d = [00,11,20,33,45,54]   e = [00,11,20,34,43,55]   f = [00,11,20,34,45,53]   g = [00,11,22,33,45,54]   h = [00,11,22,34,43,55]   i = [00,11,22,34,45,53]   j = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [00,11,20,35,43,54]   d = [00,11,20,35,44,53]   e = [00,11,22,35,43,54]   f = [00,11,22,35,44,53]   g = [00,11,20,33,44,55]   h = [00,11,20,34,43,55]   i = [00,11,22,33,45,54]   j = [00,11,22,34,43,55]   k = [00,11,22,34,45,53]   l = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,32,44,55]   c = [00,11,22,34,45,53]   d = [00,11,22,35,43,54]   e = [00,11,22,34,43,55]   f = [00,11,22,35,44,53]   g = [03,11,23,32,45,54]   h = [00,10,21,33,45,54]   i = [00,11,20,33,44,55]   j = [00,11,20,33,45,54]   k = [02,11,22,33,44,55]   l = [02,11,22,33,45,54]   m = [00,11,22,33,45,54]   n = [00,12,21,33,44,55]   o = [00,12,21,33,45,54]   p = [02,10,21,33,44,55]   q = [02,10,21,33,45,54]   r = [02,11,20,33,44,55]   s = [02,11,20,33,45,54]
   a = [00,10,21,33,44,55]   b = [03,14,23,32,41,55]   c = [00,11,20,35,44,53]   d = [00,11,22,35,44,53]   e = [00,11,20,33,44,55]   f = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,14,23,32,41,55]   c = [00,11,22,35,44,53]   d = [02,11,22,33,44,55]   e = [02,10,21,33,44,55]   f = [02,11,20,33,44,55]   g = [00,11,20,33,44,55]   h = [00,12,21,33,44,55]
   a = [00,10,21,33,45,54]   b = [03,11,23,34,45,52]   c = [05,11,25,34,43,52]   d = [00,11,20,33,45,54]   e = [00,11,20,34,45,53]   f = [00,11,22,33,45,54]   g = [00,11,22,34,43,55]   h = [00,11,22,34,45,53]   i = [00,11,22,35,43,54]   j = [00,11,22,35,44,53]   k = [00,12,21,33,45,54]
   a = [00,10,21,33,45,54]   b = [04,11,24,35,42,53]   c = [04,11,24,33,42,55]   d = [00,11,20,33,45,54]   e = [00,11,20,34,45,53]   f = [02,11,22,33,45,54]   g = [02,11,22,34,45,53]   h = [00,11,22,33,45,54]   i = [00,11,22,34,43,55]   j = [00,11,22,34,45,53]   k = [00,11,22,35,43,54]   l = [00,11,22,35,44,53]   m = [00,12,21,33,45,54]   n = [00,12,21,35,43,54]   o = [02,10,21,33,45,54]   p = [02,11,20,33,45,54]   q = [02,11,20,34,45,53]
   a = [00,10,21,33,45,54]   b = [04,11,24,35,42,53]   c = [00,11,20,33,44,55]   d = [00,11,20,35,44,53]   e = [00,11,22,34,43,55]   f = [00,11,22,35,44,53]   g = [00,12,21,33,45,54]
   a = [00,10,21,33,45,54]   b = [04,12,24,35,43,51]   c = [00,12,21,33,45,54]
   a = [00,10,21,33,45,54]   b = [04,13,24,31,42,55]   c = [00,11,20,33,45,54]   d = [00,11,22,33,45,54]   e = [00,12,21,33,45,54]
   a = [00,10,21,33,45,54]   b = [04,13,24,32,41,55]   c = [00,12,21,33,45,54]   d = [02,10,21,33,45,54]
   a = [00,10,21,33,45,54]   b = [04,14,22,35,43,50]   c = [00,12,22,33,44,55]   d = [01,10,20,33,45,54]   e = [01,10,20,34,45,53]   f = [00,12,22,34,43,55]   g = [04,14,22,33,45,50]   h = [00,10,22,33,45,54]   i = [00,10,22,35,43,54]   j = [00,11,21,33,45,54]   k = [00,11,21,34,45,53]   l = [00,11,22,33,45,54]   m = [00,11,22,34,43,55]   n = [00,11,22,34,45,53]   o = [00,11,22,35,43,54]   p = [00,11,22,35,44,53]
   a = [00,10,21,33,45,54]   b = [04,14,22,35,43,50]   c = [00,12,21,33,45,54]   d = [01,10,22,33,44,55]   e = [01,10,22,35,44,53]   f = [00,12,21,34,45,53]   g = [04,14,22,33,45,50]   h = [00,10,22,33,45,54]   i = [00,10,22,35,43,54]   j = [00,11,22,33,45,54]   k = [00,11,22,34,43,55]   l = [00,11,22,34,45,53]   m = [00,11,22,35,43,54]   n = [00,11,22,35,44,53]
   a = [00,10,21,34,45,53]   b = [03,11,23,32,44,55]   c = [00,11,20,34,43,55]   d = [02,11,22,33,44,55]   e = [02,11,22,34,43,55]   f = [02,11,20,34,43,55]   g = [00,11,22,34,43,55]   h = [00,11,22,35,43,54]   i = [00,11,22,35,44,53]   j = [00,11,20,34,45,53]   k = [00,11,22,33,45,54]   l = [00,11,22,34,45,53]   m = [00,12,21,34,45,53]
   a = [00,10,21,34,45,53]   b = [03,11,23,35,44,52]   c = [00,11,20,35,43,54]   d = [00,11,20,35,44,53]   e = [00,11,20,33,44,55]   f = [00,11,20,34,43,55]   g = [00,11,22,35,43,54]   h = [00,11,22,35,44,53]   i = [00,12,21,34,45,53]
   a = [00,10,21,34,45,53]   b = [03,13,22,34,45,50]   c = [00,12,22,33,44,55]   d = [01,10,20,34,43,55]   e = [00,12,22,34,43,55]   f = [00,12,21,34,43,55]   g = [00,10,22,33,45,54]   h = [00,10,22,34,45,53]   i = [00,11,21,34,43,55]   j = [00,11,21,34,45,53]   k = [00,11,22,33,45,54]   l = [00,11,22,34,43,55]   m = [00,11,22,34,45,53]   n = [00,11,22,35,43,54]   o = [00,11,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,34,45,51]   d = [03,13,22,35,41,54]   e = [03,13,22,34,41,55]   f = [03,13,22,35,44,51]   g = [00,12,21,33,45,54]   h = [01,12,20,33,45,54]   i = [01,10,22,33,45,54]   j = [01,10,22,34,45,53]   k = [01,10,22,35,43,54]   l = [00,10,22,33,45,54]   m = [00,10,22,34,45,53]   n = [00,10,22,35,43,54]   o = [00,10,22,35,44,53]   p = [01,10,22,35,44,53]   q = [01,12,20,33,44,55]   r = [00,10,22,34,43,55]   s = [00,11,22,33,45,54]   t = [00,11,22,34,43,55]   u = [00,11,22,34,45,53]   v = [00,11,22,35,43,54]   w = [00,11,22,35,44,53]   x = [01,10,22,33,44,55]   y = [01,10,22,34,43,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,34,45,51]   d = [03,13,22,35,44,51]   e = [00,12,21,33,45,54]   f = [00,12,21,34,45,53]   g = [01,12,20,33,45,54]   h = [01,12,20,34,45,53]   i = [00,12,21,34,43,55]   j = [01,12,20,34,43,55]   k = [01,10,22,33,45,54]   l = [01,10,22,34,45,53]   m = [01,10,22,35,43,54]   n = [00,10,22,33,45,54]   o = [00,10,22,34,45,53]   p = [00,10,22,35,43,54]   q = [00,10,22,35,44,53]   r = [01,10,22,35,44,53]   s = [01,12,20,33,44,55]   t = [00,10,22,34,43,55]   u = [00,11,22,33,45,54]   v = [00,11,22,34,43,55]   w = [00,11,22,34,45,53]   x = [00,11,22,35,43,54]   y = [00,11,22,35,44,53]   z = [01,10,22,33,44,55]   aa = [01,10,22,34,43,55]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = [03,13,22,34,45,50]   d = [03,13,22,35,40,54]   e = [04,14,22,30,45,53]   f = [04,14,22,35,43,50]   g = [05,15,22,30,43,54]   h = [05,15,22,34,40,53]   i = [03,13,22,34,40,55]   j = [03,13,22,35,44,50]   k = [04,14,22,30,43,55]   l = [04,14,22,33,45,50]   m = [05,15,22,30,44,53]   n = [05,15,22,33,40,54]   o = [03,13,22,30,44,55]   p = [03,13,22,30,45,54]   q = [04,14,22,33,40,55]   r = [04,14,22,35,40,53]   s = [05,15,22,33,44,50]   t = [05,15,22,34,43,50]   u = [02,10,21,33,45,54]   v = [02,10,21,34,43,55]   w = [02,10,21,34,45,53]   x = [02,10,21,35,43,54]   y = [02,10,21,35,44,53]   z = [02,11,20,33,44,55]   aa = [02,11,20,33,45,54]   ab = [02,11,20,34,43,55]   ac = [02,11,20,34,45,53]   ad = [02,11,20,35,43,54]   ae = [02,11,20,35,44,53]   af = [00,10,22,33,45,54]   ag = [00,10,22,34,43,55]   ah = [00,10,22,34,45,53]   ai = [00,10,22,35,43,54]   aj = [00,10,22,35,44,53]   ak = [00,11,22,33,45,54]   al = [00,11,22,34,43,55]   am = [00,11,22,34,45,53]   an = [00,11,22,35,43,54]   ao = [00,11,22,35,44,53]   ap = [01,10,22,33,44,55]   aq = [01,10,22,33,45,54]   ar = [01,10,22,34,43,55]   as = [01,10,22,34,45,53]   at = [01,10,22,35,43,54]   au = [01,10,22,35,44,53]
nsol_test = 0 + 40 + 213 + 480 + 823 + 1125 + 1404 + 1624 + 2007 + 3061 + 4393 + 4445 + 3630 + 2629 + 1805 + 1375 + 1172 + 1016 + 906 + 822 + 753 + 682 + 588 + 498 + 420 + 363 + 315 + 277 + 247 + 219 + 185 + 153 + 124 + 97 + 72 + 54 + 42 + 33 + 22 + 19 + 13 + 8 + 5 + 3 + 1 + 2 + 1 = 38166
nsol_found = 0 + 30 + 117 + 162 + 169 + 198 + 145 + 145 + 130 + 235 + 737 + 579 + 187 + 181 + 154 + 34 + 11 + 0 + 13 + 0 + 2 + 0 + 0 + 0 + 4 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 3236
nsol_bound = 0 + 6 + 44 + 87 + 100 + 116 + 108 + 106 + 87 + 145 + 403 + 430 + 145 + 165 + 142 + 18 + 6 + 0 + 9 + 0 + 0 + 0 + 0 + 0 + 4 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 2124
nsol_sym = 0 + 6 + 39 + 82 + 92 + 104 + 97 + 98 + 74 + 125 + 331 + 319 + 104 + 110 + 96 + 10 + 6 + 0 + 7 + 0 + 0 + 0 + 0 + 0 + 4 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1707
nsol_all = 0 + 4320 + 28080 + 59040 + 66240 + 74880 + 69480 + 70560 + 53280 + 90000 + 237960 + 229680 + 73080 + 79200 + 66960 + 7200 + 3240 + 0 + 2880 + 0 + 0 + 0 + 0 + 0 + 2160 + 0 + 1080 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 120 = 1219440
nsol_smin_sym = 0 + 6 + 22 + 9 + 2 = 39
nsol_smin_all = 0 + 4320 + 15840 + 6480 + 1440 = 28080
nsol_min_sym = 0 + 6 + 8 = 14
nsol_min_all = 0 + 4320 + 5760 = 10080
nsol_trans_sym = 0 + 6 + 39 + 82 + 92 + 104 + 97 + 98 + 74 + 125 + 331 + 319 + 104 + 110 + 96 + 10 + 6 + 0 + 7 + 0 + 0 + 0 + 0 + 0 + 4 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1707
nsol_trans_all = 0 + 4320 + 28080 + 59040 + 66240 + 74880 + 69480 + 70560 + 53280 + 90000 + 237960 + 229680 + 73080 + 79200 + 66960 + 7200 + 3240 + 0 + 2880 + 0 + 0 + 0 + 0 + 0 + 2160 + 0 + 1080 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 120 = 1219440
nsol_smin_trans_sym = 0 + 6 + 22 + 9 + 2 = 39
nsol_smin_trans_all = 0 + 4320 + 15840 + 6480 + 1440 = 28080
nsol_min_trans_sym = 0 + 6 + 8 = 14
nsol_min_trans_all = 0 + 4320 + 5760 = 10080
search calls = 1 + 63 + 16565 + 511949 + 2027230 + 2299378 + 175976 + 14336 + 176 = 5045674
syncing_pairs_calls = 1156316356
sync_upper_bound_calls = 53451695 + 27646373 = 81098068
time = 2298.972405

N = 6, bound = 18, max only
   a = [00,12,21,31,43,54]   b = [04,15,20,33,40,55]
   a = [00,12,21,31,43,54]   b = [05,11,20,33,44,50]   c = [00,11,25,33,44,55]   d = [00,12,21,34,43,51]
   a = [00,10,20,33,44,55]   b = [00,10,23,33,44,55]   c = [00,12,20,34,43,55]   d = [01,10,20,33,45,54]   e = [05,15,25,33,44,50]   f = [01,10,22,33,45,54]   g = [00,12,21,34,43,55]   h = [00,11,23,33,44,55]   i = [00,10,22,33,44,55]   j = [00,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [02,12,21,33,44,55]   d = [04,14,24,33,40,55]   e = [00,11,20,33,45,54]   f = [00,11,22,33,45,54]   g = [02,10,21,33,44,55]   h = [00,10,21,33,44,55]   i = [00,12,21,33,44,55]   j = [03,11,23,32,44,55]   k = [00,12,20,33,44,55]   l = [02,10,22,33,44,55]   m = [00,10,22,33,44,55]   n = [00,11,20,33,44,55]   o = [00,12,22,33,44,55]   p = [02,10,20,33,44,55]   q = [02,11,22,33,44,55]   r = [02,12,20,33,44,55]   s = [02,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [02,10,21,33,44,55]   d = [04,14,24,33,40,55]   e = [00,11,20,33,45,54]   f = [00,11,22,33,45,54]   g = [00,10,21,33,44,55]   h = [00,11,21,33,44,55]   i = [00,12,21,33,44,55]   j = [00,12,20,33,44,55]   k = [02,10,22,33,44,55]   l = [00,10,22,33,44,55]   m = [00,11,20,33,44,55]   n = [00,12,22,33,44,55]   o = [02,10,20,33,44,55]   p = [02,12,20,33,44,55]   q = [02,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [00,10,21,33,44,55]   d = [02,11,22,33,45,54]   e = [04,14,24,33,45,50]   f = [02,11,20,33,45,54]   g = [00,12,21,33,44,55]   h = [00,12,20,33,44,55]   i = [00,10,22,33,44,55]   j = [00,11,20,33,44,55]   k = [00,11,20,33,45,54]   l = [00,12,22,33,44,55]   m = [00,11,22,33,45,54]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [00,11,21,33,45,54]   d = [02,10,22,33,44,55]   e = [04,14,24,33,45,50]   f = [02,10,20,33,44,55]   g = [02,12,20,33,44,55]   h = [02,11,20,33,44,55]   i = [00,12,20,33,44,55]   j = [00,10,22,33,44,55]   k = [00,11,20,33,44,55]   l = [00,11,20,33,45,54]   m = [00,12,22,33,44,55]   n = [00,11,22,33,45,54]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [00,11,21,33,45,54]   d = [02,11,20,33,45,54]   e = [04,14,24,33,40,55]   f = [00,12,20,33,44,55]   g = [00,10,22,33,44,55]   h = [00,11,20,33,44,55]   i = [00,11,20,33,45,54]   j = [00,12,22,33,44,55]   k = [00,11,22,33,45,54]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,45,54]   c = [02,12,21,33,44,55]   d = [04,14,24,33,40,55]   e = [02,10,21,33,44,55]   f = [00,10,21,33,44,55]   g = [00,12,21,33,44,55]   h = [00,12,20,33,44,55]   i = [02,10,22,33,44,55]   j = [00,10,22,33,44,55]   k = [00,11,20,33,44,55]   l = [00,11,20,33,45,54]   m = [00,12,22,33,44,55]   n = [02,10,20,33,44,55]   o = [02,11,22,33,44,55]   p = [02,12,20,33,44,55]   q = [00,11,22,33,45,54]   r = [02,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,11,23,32,44,55]   c = [00,10,21,33,45,54]   d = [04,14,24,33,45,50]   e = [00,12,21,33,45,54]   f = [00,12,20,33,44,55]   g = [02,10,22,33,44,55]   h = [00,10,22,33,44,55]   i = [00,11,20,33,44,55]   j = [00,11,20,33,45,54]   k = [00,12,22,33,44,55]   l = [02,10,20,33,44,55]   m = [02,11,22,33,44,55]   n = [02,12,20,33,44,55]   o = [00,11,22,33,45,54]   p = [02,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,11,23,32,45,54]   c = [00,10,21,33,45,54]   d = [04,14,24,33,40,55]   e = [02,12,21,33,45,54]   f = [00,12,21,33,45,54]   g = [02,10,21,33,45,54]   h = [00,12,20,33,44,55]   i = [00,10,22,33,44,55]   j = [00,11,20,33,44,55]   k = [00,11,20,33,45,54]   l = [00,12,22,33,44,55]   m = [02,11,22,33,45,54]   n = [00,11,22,33,45,54]   o = [02,11,20,33,45,54]
   a = [00,10,20,33,45,54]   b = [04,11,24,33,40,55]   c = [00,10,21,33,45,54]   d = [04,11,24,33,42,55]   e = [03,13,23,30,45,54]   f = [00,12,21,33,45,54]   g = [00,12,20,33,45,54]   h = [00,11,20,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [03,11,23,35,44,52]   d = [00,10,21,33,45,54]   e = [00,10,21,34,45,53]   f = [00,12,21,33,45,54]   g = [00,12,21,34,45,53]   h = [00,10,21,34,43,55]   i = [00,12,21,34,43,55]   j = [00,11,20,35,43,54]   k = [00,11,20,35,44,53]   l = [00,11,22,35,43,54]   m = [00,11,22,35,44,53]   n = [00,11,20,33,44,55]   o = [00,11,20,33,45,54]   p = [00,11,20,34,43,55]   q = [00,11,20,34,45,53]   r = [00,11,22,33,45,54]   s = [00,11,22,34,43,55]   t = [00,11,22,34,45,53]   u = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [02,11,22,34,43,55]   d = [02,11,22,35,43,54]   e = [02,11,22,35,44,53]   f = [00,11,22,35,43,54]   g = [00,11,22,35,44,53]   h = [00,11,20,33,44,55]   i = [00,11,22,33,45,54]   j = [00,11,22,34,43,55]   k = [00,11,22,34,45,53]   l = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [00,13,23,32,45,54]   c = [04,14,24,33,42,55]   d = [00,10,22,33,44,55]   e = [00,11,21,33,44,55]   f = [00,12,22,33,44,55]   g = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,12,20,31,44,55]   c = [04,14,22,33,40,55]   d = [00,11,22,33,45,54]   e = [03,12,20,30,44,55]   f = [03,12,21,30,44,55]   g = [00,10,23,33,44,55]   h = [00,11,23,33,44,55]   i = [00,10,22,33,44,55]
   a = [00,10,21,33,45,54]   b = [03,12,23,34,41,55]   c = [00,12,21,33,45,54]
   a = [00,10,21,33,45,54]   b = [04,11,24,35,42,53]   c = [04,11,24,35,40,53]   d = [00,11,20,33,44,55]   e = [00,12,21,33,45,54]
   a = [00,10,21,33,45,54]   b = [04,13,24,31,45,52]   c = [00,11,20,33,44,55]   d = [00,11,20,33,45,54]   e = [00,11,22,33,45,54]   f = [00,12,21,33,45,54]
   a = [00,10,22,33,44,55]   b = [02,13,24,31,40,55]   c = [00,14,25,34,43,52]   d = [05,14,20,34,43,52]   e = [05,14,22,34,43,50]   f = [00,14,22,34,43,55]   g = [02,14,20,34,43,55]   h = [05,13,22,31,40,54]   i = [02,13,25,31,40,54]   j = [05,13,24,31,40,52]   k = [05,13,22,33,44,50]   l = [04,13,25,31,40,52]   m = [05,15,20,33,44,52]   n = [00,13,22,33,44,55]   o = [04,13,22,31,40,55]   p = [02,12,20,33,44,55]   q = [05,13,20,33,44,52]   r = [00,10,25,33,44,52]   s = [02,12,25,33,44,50]   t = [02,14,25,34,43,50]   u = [00,13,25,33,44,52]   v = [02,13,25,33,44,50]   w = [05,15,22,33,44,50]   x = [00,11,25,33,44,52]   y = [02,13,20,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,11,23,34,45,52]   c = [01,11,22,33,44,55]   d = [05,15,22,33,44,50]   e = [05,15,22,34,43,50]   f = [01,11,22,34,43,55]   g = [01,11,23,34,42,55]   h = [01,10,22,34,43,55]   i = [01,10,23,34,42,55]   j = [01,11,23,32,44,55]   k = [01,10,23,32,44,55]   l = [02,11,24,33,45,52]   m = [00,10,24,32,43,55]   n = [00,10,24,33,42,55]   o = [00,11,24,32,43,55]   p = [00,11,24,33,42,55]   q = [01,10,22,33,44,55]   r = [00,10,22,34,43,55]   s = [00,10,23,32,44,55]   t = [00,10,23,34,42,55]   u = [00,11,22,34,43,55]   v = [00,11,23,32,44,55]   w = [00,11,23,34,42,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,34,45,51]   d = [04,14,22,31,45,53]   e = [05,15,22,34,41,53]   f = [04,14,22,31,43,55]   g = [05,15,22,31,44,53]   h = [05,15,22,33,41,54]   i = [03,13,22,31,44,55]   j = [04,14,22,33,41,55]   k = [04,14,22,35,41,53]   l = [05,15,22,33,44,51]   m = [00,12,21,35,43,54]   n = [01,12,20,35,43,54]   o = [01,11,22,33,44,55]   p = [01,11,22,33,45,54]   q = [01,11,22,34,45,53]   r = [03,13,22,35,41,54]   s = [04,14,22,35,43,51]   t = [05,15,22,31,43,54]   u = [03,13,22,34,41,55]   v = [03,13,22,35,44,51]   w = [04,14,22,33,45,51]   x = [03,13,22,31,45,54]   y = [05,15,22,34,43,51]   z = [00,12,21,33,45,54]   aa = [00,12,21,34,43,55]   ab = [00,12,21,34,45,53]   ac = [00,12,21,35,44,53]   ad = [01,12,20,33,45,54]   ae = [01,12,20,34,43,55]   af = [01,12,20,34,45,53]   ag = [01,12,20,35,44,53]   ah = [01,11,22,34,43,55]   ai = [01,11,22,35,43,54]   aj = [01,11,22,35,44,53]   ak = [01,10,22,33,45,54]   al = [01,10,22,34,45,53]   am = [01,10,22,35,43,54]   an = [00,10,22,33,45,54]   ao = [00,10,22,34,45,53]   ap = [00,10,22,35,43,54]   aq = [00,10,22,35,44,53]   ar = [01,10,22,35,44,53]   as = [01,12,20,33,44,55]   at = [00,10,22,34,43,55]   au = [00,11,22,33,45,54]   av = [00,11,22,34,43,55]   aw = [00,11,22,34,45,53]   ax = [00,11,22,35,43,54]   ay = [00,11,22,35,44,53]   az = [01,10,22,33,44,55]   ba = [01,10,22,34,43,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,34,45,50]   d = [01,12,20,33,44,55]   e = [01,12,20,33,45,54]   f = [01,12,20,34,43,55]   g = [01,12,20,34,45,53]   h = [01,12,20,35,43,54]   i = [01,12,20,35,44,53]   j = [01,10,22,33,44,55]   k = [01,10,22,33,45,54]   l = [01,10,22,34,43,55]   m = [01,10,22,34,45,53]   n = [01,10,22,35,43,54]   o = [01,10,22,35,44,53]   p = [03,13,22,35,40,54]   q = [04,14,22,30,45,53]   r = [04,14,22,35,43,50]   s = [05,15,22,30,43,54]   t = [05,15,22,34,40,53]   u = [03,13,22,34,40,55]   v = [03,13,22,35,44,50]   w = [04,14,22,30,43,55]   x = [04,14,22,33,45,50]   y = [05,15,22,30,44,53]   z = [05,15,22,33,40,54]   aa = [03,13,22,30,44,55]   ab = [03,13,22,30,45,54]   ac = [04,14,22,33,40,55]   ad = [04,14,22,35,40,53]   ae = [05,15,22,33,44,50]   af = [05,15,22,34,43,50]   ag = [00,12,21,33,45,54]   ah = [00,12,21,34,43,55]   ai = [00,12,21,34,45,53]   aj = [00,12,21,35,43,54]   ak = [00,12,21,35,44,53]   al = [00,10,22,33,45,54]   am = [00,10,22,34,43,55]   an = [00,10,22,34,45,53]   ao = [00,10,22,35,43,54]   ap = [00,10,22,35,44,53]   aq = [00,11,22,33,45,54]   ar = [00,11,22,34,43,55]   as = [00,11,22,34,45,53]   at = [00,11,22,35,43,54]   au = [00,11,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = [03,13,22,34,45,50]   d = [03,13,20,35,44,52]   e = [02,12,20,35,43,54]   f = [02,12,20,35,44,53]   g = [03,13,22,35,44,50]   h = [02,10,21,33,45,54]   i = [02,11,20,33,44,55]   j = [02,11,20,33,45,54]   k = [00,10,22,33,45,54]   l = [00,10,22,34,43,55]   m = [00,10,22,34,45,53]   n = [00,10,22,35,43,54]   o = [00,10,22,35,44,53]   p = [00,11,22,33,45,54]   q = [00,11,22,34,43,55]   r = [00,11,22,34,45,53]   s = [00,11,22,35,43,54]   t = [00,11,22,35,44,53]   u = [01,10,22,33,44,55]   v = [01,10,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,45,54]   c = [04,14,20,35,42,53]   d = [04,14,22,30,43,55]   e = [04,14,22,30,45,53]   f = [04,14,22,35,40,53]   g = [04,14,22,35,43,50]   h = [04,14,20,33,42,55]   i = [04,14,22,33,40,55]   j = [04,14,22,33,45,50]   k = [02,11,20,33,45,54]   l = [02,11,20,35,43,54]   m = [00,10,22,33,45,54]   n = [00,10,22,34,43,55]   o = [00,10,22,34,45,53]   p = [00,10,22,35,43,54]   q = [00,10,22,35,44,53]   r = [00,11,22,33,45,54]   s = [00,11,22,34,43,55]   t = [00,11,22,34,45,53]   u = [00,11,22,35,43,54]   v = [00,11,22,35,44,53]   w = [01,10,22,33,45,54]   x = [01,10,22,34,45,53]
   a = [00,10,22,33,44,55]   b = [02,10,21,34,45,53]   c = [03,13,22,30,44,55]   d = [02,12,20,34,45,53]   e = [02,12,20,35,44,53]   f = [02,11,20,33,45,54]   g = [00,10,22,34,45,53]   h = [00,10,22,35,43,54]   i = [03,13,22,30,45,54]   j = [00,10,22,33,45,54]   k = [00,10,22,35,44,53]   l = [02,11,20,34,45,53]   m = [00,10,22,34,43,55]   n = [00,11,22,33,45,54]   o = [00,11,22,34,43,55]   p = [00,11,22,34,45,53]   q = [00,11,22,35,43,54]   r = [00,11,22,35,44,53]   s = [01,10,22,34,43,55]   t = [01,10,22,34,45,53]
nsol_test = 0 + 55 + 391 + 1096 + 2335 + 3687 + 4945 + 6312 + 7599 + 10063 + 13877 + 15817 + 14265 + 11663 + 9533 + 8112 + 7064 + 5837 + 4620 + 3680 + 3069 + 2702 + 2435 + 2204 + 1974 + 1774 + 1596 + 1434 + 1291 + 1155 + 1001 + 874 + 749 + 642 + 536 + 453 + 377 + 313 + 258 + 217 + 171 + 134 + 106 + 81 + 60 + 49 + 33 + 22 + 16 + 10 + 6 + 4 + 2 = 156699
nsol_found = 0 + 43 + 194 + 319 + 435 + 577 + 525 + 489 + 516 + 614 + 1093 + 1414 + 913 + 553 + 309 + 132 + 89 + 35 + 31 + 12 + 50 + 9 + 12 + 2 + 10 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 2 = 8382
nsol_bound = 0 + 13 + 77 + 157 + 266 + 379 + 380 + 344 + 386 + 379 + 356 + 835 + 726 + 372 + 155 + 98 + 78 + 35 + 18 + 12 + 48 + 9 + 12 + 2 + 6 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 2 = 5146
nsol_sym = 0 + 13 + 77 + 145 + 252 + 339 + 357 + 318 + 339 + 334 + 301 + 597 + 518 + 334 + 130 + 73 + 60 + 33 + 18 + 10 + 40 + 9 + 9 + 2 + 5 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 4315
nsol_all = 0 + 9360 + 55440 + 104400 + 181440 + 244080 + 255960 + 228960 + 242280 + 240480 + 214920 + 429840 + 370440 + 240480 + 88920 + 52560 + 41040 + 23760 + 10620 + 7200 + 24840 + 6480 + 5400 + 1440 + 1800 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 120 + 0 + 0 + 0 + 0 + 0 + 120 = 3082380
nsol_smin_sym = 0 + 13 + 52 + 9 + 2 = 76
nsol_smin_all = 0 + 9360 + 37440 + 6480 + 1440 = 54720
nsol_min_sym = 0 + 13 + 38 + 1 = 52
nsol_min_all = 0 + 9360 + 27360 + 720 = 37440
nsol_trans_sym = 0 + 13 + 77 + 145 + 252 + 339 + 357 + 318 + 339 + 334 + 301 + 597 + 518 + 334 + 130 + 73 + 60 + 33 + 18 + 10 + 40 + 9 + 9 + 2 + 5 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 4315
nsol_trans_all = 0 + 9360 + 55440 + 104400 + 181440 + 244080 + 255960 + 228960 + 242280 + 240480 + 214920 + 429840 + 370440 + 240480 + 88920 + 52560 + 41040 + 23760 + 10620 + 7200 + 24840 + 6480 + 5400 + 1440 + 1800 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 120 + 0 + 0 + 0 + 0 + 0 + 120 = 3082380
nsol_smin_trans_sym = 0 + 13 + 52 + 9 + 2 = 76
nsol_smin_trans_all = 0 + 9360 + 37440 + 6480 + 1440 = 54720
nsol_min_trans_sym = 0 + 13 + 38 + 1 = 52
nsol_min_trans_all = 0 + 9360 + 27360 + 720 = 37440
search calls = 1 + 63 + 20214 + 813768 + 5301584 + 6602154 + 837189 + 111398 + 1434 + 5 = 13687810
syncing_pairs_calls = 2760176071
sync_upper_bound_calls = 114159136 + 52104490 = 166263626
time = 5147.510808

N = 6, bound = 17, max only
   a = [00,10,21,32,45,54]   b = [04,13,24,33,42,55]   c = [04,13,24,31,42,55]   d = [00,12,21,32,45,54]
   a = [00,10,21,32,45,54]   b = [04,13,24,33,42,55]   c = [00,10,23,32,45,54]   d = [00,12,23,32,45,54]   e = [00,13,22,33,44,55]   f = [00,12,21,32,45,54]
   a = [00,10,21,34,43,53]   b = [03,12,21,35,41,53]
   a = [00,12,21,31,43,54]   b = [01,10,25,32,42,52]   c = [00,12,21,35,45,54]   d = [00,12,21,35,43,54]   e = [00,11,22,35,44,55]   f = [00,12,21,34,43,54]   g = [00,12,21,34,45,54]   h = [00,12,21,31,45,54]
   a = [00,12,21,31,43,54]   b = [04,15,20,33,40,55]   c = [00,15,24,33,44,55]
   a = [00,12,21,31,43,54]   b = [01,10,23,35,44,53]   c = [01,10,23,35,44,52]   d = [00,11,22,32,44,53]   e = [00,11,22,33,44,52]
   a = [00,12,21,31,43,54]   b = [00,11,23,35,45,52]   c = [01,10,22,33,40,55]   d = [00,11,23,32,45,55]   e = [00,11,22,32,44,55]   f = [00,12,21,31,45,54]   g = [00,11,22,35,44,53]
   a = [00,10,20,33,44,55]   b = [00,12,23,33,44,55]   c = [01,10,20,34,43,55]   d = [04,14,24,35,40,53]   e = [00,10,20,35,44,53]   f = [01,10,21,34,43,55]   g = [00,10,23,33,44,55]   h = [00,11,23,33,44,55]   i = [00,10,21,33,44,55]   j = [00,12,20,33,44,55]   k = [00,10,22,33,44,55]   l = [00,11,20,33,44,55]   m = [00,11,21,33,44,55]   n = [00,12,22,33,44,55]   o = [00,12,21,33,44,55]
   a = [00,10,20,33,44,55]   b = [00,12,23,34,43,55]   c = [01,10,24,35,44,53]   d = [05,15,25,33,44,50]   e = [01,10,20,35,44,53]   f = [01,10,22,35,44,53]   g = [00,10,24,33,44,55]   h = [00,11,24,33,44,55]   i = [00,12,20,34,43,55]   j = [00,10,22,33,44,55]   k = [00,11,20,33,44,55]   l = [00,12,21,34,43,55]
   a = [00,10,20,33,44,55]   b = [00,12,23,34,43,55]   c = [01,10,20,35,44,53]   d = [05,15,25,34,43,50]   e = [01,10,21,35,44,53]   f = [01,10,22,35,44,53]   g = [00,10,23,34,43,55]   h = [00,10,20,34,43,55]   i = [00,10,21,34,43,55]   j = [00,12,20,34,43,55]   k = [00,10,22,33,44,55]   l = [00,11,20,33,44,55]   m = [00,12,21,34,43,55]
   a = [00,10,20,33,44,55]   b = [00,12,23,34,43,55]   c = [01,12,20,34,45,53]   d = [05,15,25,33,44,50]   e = [00,10,23,34,43,55]   f = [00,10,20,34,43,55]   g = [00,10,21,34,43,55]   h = [00,12,20,34,43,55]   i = [00,10,22,33,44,55]   j = [00,11,20,33,44,55]   k = [00,12,21,34,43,55]
   a = [00,10,20,33,44,55]   b = [00,10,23,33,44,55]   c = [01,12,20,34,45,53]   d = [04,14,24,33,40,55]   e = [00,11,23,33,44,55]   f = [00,10,21,33,44,55]   g = [00,10,22,33,44,55]   h = [00,11,20,33,44,55]   i = [00,11,21,33,44,55]
   a = [00,10,20,33,44,55]   b = [00,10,23,33,44,55]   c = [00,12,20,34,43,55]   d = [01,10,23,33,45,54]   e = [05,15,25,33,44,50]   f = [01,10,20,33,45,54]   g = [01,10,21,33,45,54]   h = [01,10,22,33,45,54]   i = [00,12,21,34,43,55]   j = [00,11,23,33,44,55]   k = [00,10,20,34,43,55]   l = [00,10,21,34,43,55]   m = [00,10,22,33,44,55]   n = [00,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [00,10,23,34,43,55]   c = [01,12,20,34,45,53]   d = [05,15,25,33,44,50]   e = [00,10,21,33,44,55]   f = [00,11,21,33,44,55]   g = [00,10,20,34,43,55]   h = [00,10,21,34,43,55]   i = [00,10,22,33,44,55]   j = [00,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [01,11,20,33,44,55]   d = [04,14,24,33,42,55]   e = [02,11,22,33,45,54]   f = [00,11,22,33,45,54]   g = [01,12,22,33,44,55]   h = [01,10,20,33,44,55]   i = [01,11,22,33,44,55]   j = [01,10,22,33,44,55]   k = [01,12,20,33,44,55]   l = [03,11,23,32,44,55]   m = [00,12,20,33,44,55]   n = [02,10,22,33,44,55]   o = [02,12,22,33,44,55]   p = [00,10,22,33,44,55]   q = [00,11,20,33,44,55]   r = [00,12,22,33,44,55]   s = [02,10,20,33,44,55]   t = [02,11,22,33,44,55]   u = [02,12,20,33,44,55]   v = [02,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [01,12,22,33,45,54]   d = [04,14,24,33,45,52]   e = [01,11,22,33,45,54]   f = [01,10,22,33,45,54]   g = [00,12,20,33,44,55]   h = [02,10,22,33,44,55]   i = [02,12,22,33,44,55]   j = [00,10,22,33,44,55]   k = [00,11,20,33,44,55]   l = [00,12,22,33,44,55]   m = [02,10,20,33,44,55]   n = [02,11,22,33,44,55]   o = [02,11,22,33,45,54]   p = [02,12,20,33,44,55]   q = [00,11,22,33,45,54]   r = [02,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [01,11,22,33,45,54]   d = [04,14,24,33,45,52]   e = [03,11,23,32,44,55]   f = [00,12,20,33,44,55]   g = [02,10,22,33,44,55]   h = [02,12,22,33,44,55]   i = [00,10,22,33,44,55]   j = [00,11,20,33,44,55]   k = [00,12,22,33,44,55]   l = [02,10,20,33,44,55]   m = [02,11,22,33,44,55]   n = [02,11,22,33,45,54]   o = [02,12,20,33,44,55]   p = [00,11,22,33,45,54]   q = [02,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [02,12,21,33,44,55]   d = [04,14,24,33,45,50]   e = [05,15,25,33,40,54]   f = [04,14,24,33,40,55]   g = [05,15,25,33,44,50]   h = [02,12,21,33,45,54]   i = [02,10,21,33,44,55]   j = [02,10,21,33,45,54]   k = [00,10,21,33,44,55]   l = [00,10,21,33,45,54]   m = [00,12,21,33,44,55]   n = [00,12,21,33,45,54]   o = [03,11,23,30,45,54]   p = [03,11,23,32,44,55]   q = [03,11,23,32,45,54]   r = [00,10,20,33,45,54]   s = [00,12,20,33,44,55]   t = [00,12,20,33,45,54]   u = [02,10,22,33,44,55]   v = [02,10,22,33,45,54]   w = [00,10,22,33,44,55]   x = [00,10,22,33,45,54]   y = [00,11,20,33,44,55]   z = [00,11,20,33,45,54]   aa = [00,12,22,33,44,55]   ab = [00,12,22,33,45,54]   ac = [02,10,20,33,44,55]   ad = [02,10,20,33,45,54]   ae = [02,11,22,33,44,55]   af = [02,11,22,33,45,54]   ag = [02,12,20,33,44,55]   ah = [02,12,20,33,45,54]   ai = [00,11,22,33,45,54]   aj = [02,11,20,33,44,55]   ak = [02,11,20,33,45,54]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [02,10,21,33,44,55]   d = [04,14,24,33,45,50]   e = [05,15,25,33,40,54]   f = [04,14,24,33,40,55]   g = [05,15,25,33,44,50]   h = [02,10,21,33,45,54]   i = [00,10,21,33,44,55]   j = [00,10,21,33,45,54]   k = [00,11,21,33,44,55]   l = [00,11,21,33,45,54]   m = [00,12,21,33,44,55]   n = [00,12,21,33,45,54]   o = [03,11,23,30,45,54]   p = [00,10,20,33,45,54]   q = [00,12,20,33,44,55]   r = [00,12,20,33,45,54]   s = [02,10,22,33,44,55]   t = [02,10,22,33,45,54]   u = [00,10,22,33,44,55]   v = [00,10,22,33,45,54]   w = [00,11,20,33,44,55]   x = [00,11,20,33,45,54]   y = [00,12,22,33,44,55]   z = [00,12,22,33,45,54]   aa = [02,10,20,33,44,55]   ab = [02,10,20,33,45,54]   ac = [02,12,20,33,44,55]   ad = [02,12,20,33,45,54]   ae = [00,11,22,33,45,54]   af = [02,11,20,33,44,55]   ag = [02,11,20,33,45,54]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,45,54]   c = [02,11,21,33,44,55]   d = [04,14,24,33,40,55]   e = [02,12,21,33,44,55]   f = [02,10,21,33,44,55]   g = [00,10,21,33,44,55]   h = [00,11,21,33,44,55]   i = [00,12,21,33,44,55]   j = [00,12,20,33,44,55]   k = [02,10,22,33,44,55]   l = [02,12,22,33,44,55]   m = [00,10,22,33,44,55]   n = [00,11,20,33,44,55]   o = [00,11,20,33,45,54]   p = [00,12,22,33,44,55]   q = [02,10,20,33,44,55]   r = [02,11,22,33,44,55]   s = [02,12,20,33,44,55]   t = [00,11,22,33,45,54]   u = [02,11,20,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [04,11,24,32,45,53]   d = [05,11,25,34,42,53]   e = [04,11,24,32,43,55]   f = [05,11,25,32,44,53]   g = [05,11,25,33,42,54]   h = [03,11,23,32,44,55]   i = [04,11,24,33,42,55]   j = [04,11,24,35,42,53]   k = [05,11,25,33,44,52]   l = [00,10,21,35,43,54]   m = [02,11,22,33,44,55]   n = [02,11,22,33,45,54]   o = [02,11,22,34,45,53]   p = [00,12,21,35,43,54]   q = [02,10,21,33,44,55]   r = [02,10,21,33,45,54]   s = [02,10,21,34,43,55]   t = [02,10,21,34,45,53]   u = [02,10,21,35,43,54]   v = [02,10,21,35,44,53]   w = [02,11,20,33,44,55]   x = [02,11,20,33,45,54]   y = [02,11,20,34,43,55]   z = [02,11,20,34,45,53]   aa = [02,11,20,35,43,54]   ab = [02,11,20,35,44,53]   ac = [03,11,23,35,42,54]   ad = [04,11,24,35,43,52]   ae = [05,11,25,32,43,54]   af = [03,11,23,34,42,55]   ag = [03,11,23,35,44,52]   ah = [04,11,24,33,45,52]   ai = [03,11,23,32,45,54]   aj = [05,11,25,34,43,52]   ak = [00,10,21,33,45,54]   al = [00,10,21,34,43,55]   am = [00,10,21,34,45,53]   an = [00,10,21,35,44,53]   ao = [02,11,22,34,43,55]   ap = [02,11,22,35,43,54]   aq = [02,11,22,35,44,53]   ar = [00,12,21,33,45,54]   as = [00,12,21,34,43,55]   at = [00,12,21,34,45,53]   au = [00,12,21,35,44,53]   av = [00,11,20,35,43,54]   aw = [00,11,20,35,44,53]   ax = [00,11,22,35,43,54]   ay = [00,11,22,35,44,53]   az = [00,11,20,33,44,55]   ba = [00,11,20,33,45,54]   bb = [00,11,20,34,43,55]   bc = [00,11,20,34,45,53]   bd = [00,11,22,33,45,54]   be = [00,11,22,34,43,55]   bf = [00,11,22,34,45,53]   bg = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [00,12,20,34,43,55]   d = [00,12,20,34,45,53]   e = [00,12,20,35,43,54]   f = [00,12,20,35,44,53]   g = [00,10,22,34,43,55]   h = [00,10,22,34,45,53]   i = [00,11,20,33,44,55]   j = [00,11,20,33,45,54]   k = [00,11,20,34,43,55]   l = [00,11,20,34,45,53]   m = [00,11,22,33,45,54]   n = [00,11,22,34,43,55]   o = [00,11,22,34,45,53]   p = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [00,12,20,35,43,54]   d = [00,10,22,35,43,54]   e = [00,10,22,35,44,53]   f = [00,10,21,34,43,55]   g = [00,12,21,34,43,55]   h = [00,11,20,35,43,54]   i = [00,11,20,35,44,53]   j = [00,11,22,35,43,54]   k = [00,11,22,35,44,53]   l = [00,12,20,35,44,53]   m = [00,11,20,33,44,55]   n = [00,11,20,33,45,54]   o = [00,11,20,34,43,55]   p = [00,11,20,34,45,53]   q = [00,11,22,33,45,54]   r = [00,11,22,34,43,55]   s = [00,11,22,34,45,53]   t = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,12,20,31,44,55]   c = [04,14,22,33,45,50]   d = [05,15,22,33,40,54]   e = [04,14,22,33,40,55]   f = [05,15,22,33,44,50]   g = [03,12,20,31,45,54]   h = [03,12,20,30,44,55]   i = [03,12,20,30,45,54]   j = [03,12,21,30,44,55]   k = [03,12,21,30,45,54]   l = [00,10,23,33,44,55]   m = [00,10,23,33,45,54]   n = [00,11,23,33,44,55]   o = [00,11,23,33,45,54]   p = [00,10,21,33,45,54]   q = [00,10,22,33,44,55]   r = [00,10,22,33,45,54]   s = [00,11,22,33,45,54]
   a = [00,10,22,32,44,55]   b = [02,13,21,32,44,55]   c = [00,10,24,34,45,52]   d = [00,10,25,35,42,54]   e = [01,10,24,34,45,52]   f = [01,10,25,35,42,54]   g = [00,10,24,34,42,55]   h = [00,10,25,35,44,52]   i = [01,10,24,34,42,55]   j = [01,10,25,35,44,52]   k = [02,13,21,32,45,54]   l = [02,12,21,33,44,55]   m = [02,12,21,33,45,54]   n = [00,10,22,32,45,54]   o = [00,10,22,33,44,55]   p = [00,10,22,33,45,54]   q = [00,11,22,32,44,55]   r = [00,11,22,32,45,54]   s = [01,10,22,32,44,55]   t = [01,10,22,32,45,54]   u = [01,11,22,33,44,55]   v = [01,11,22,33,45,54]   w = [00,11,22,33,45,54]   x = [01,10,22,33,44,55]   y = [01,10,22,33,45,54]
   a = [00,10,22,32,44,55]   b = [02,13,21,32,44,55]   c = [00,10,24,34,45,52]   d = [02,12,20,33,44,55]   e = [02,12,20,33,45,54]   f = [00,10,25,35,42,54]   g = [00,10,24,34,42,55]   h = [00,10,25,35,44,52]   i = [02,13,21,32,45,54]   j = [02,12,21,33,44,55]   k = [02,12,21,33,45,54]   l = [00,10,22,32,45,54]   m = [00,10,22,33,44,55]   n = [00,10,22,33,45,54]   o = [00,11,22,32,44,55]   p = [00,11,22,32,45,54]   q = [01,10,22,32,44,55]   r = [01,10,22,32,45,54]   s = [01,11,22,33,44,55]   t = [01,11,22,33,45,54]   u = [00,11,22,33,45,54]   v = [01,10,22,33,44,55]   w = [01,10,22,33,45,54]
   a = [00,11,23,32,42,54]   b = [01,13,25,30,42,52]   c = [03,10,25,31,42,52]   d = [00,13,25,31,42,52]   e = [03,11,25,30,42,52]   f = [01,13,22,30,45,55]   g = [03,10,22,31,45,55]   h = [01,12,23,30,45,54]   i = [02,10,23,31,45,54]   j = [00,13,22,31,45,55]   k = [03,11,22,30,45,55]   l = [00,12,23,31,45,54]   m = [02,11,23,30,45,54]   n = [00,11,25,33,42,52]   o = [01,10,25,33,42,52]   p = [00,11,22,33,45,55]   q = [01,10,22,33,45,55]   r = [00,12,23,31,41,54]   s = [01,10,23,32,42,54]   t = [01,12,23,30,40,54]   u = [02,10,23,31,41,54]   v = [02,11,23,30,40,54]   w = [00,11,22,33,43,55]   x = [00,13,22,31,41,55]   y = [01,10,22,33,43,55]   z = [01,13,22,30,40,55]   aa = [03,10,22,31,41,55]   ab = [03,11,22,30,40,55]   ac = [00,11,23,32,45,54]   ad = [01,10,22,33,44,55]   ae = [01,10,23,32,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [04,14,22,30,45,53]   d = [04,14,23,30,45,52]   e = [04,14,23,32,45,50]   f = [05,15,23,32,40,54]   g = [04,14,23,32,40,55]   h = [05,15,23,32,44,50]   i = [02,10,23,31,45,54]   j = [02,11,23,30,44,55]   k = [02,11,23,30,45,54]   l = [00,10,23,32,44,55]   m = [00,10,23,32,45,54]   n = [03,13,22,30,44,55]   o = [03,13,22,30,45,54]   p = [00,11,23,32,44,55]   q = [00,11,23,32,45,54]   r = [04,14,22,33,45,50]   s = [05,15,22,33,40,54]   t = [05,15,22,30,44,53]   u = [05,15,22,33,44,50]   v = [00,10,22,33,45,54]   w = [00,11,22,33,45,54]   x = [04,14,22,33,40,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [04,14,22,33,45,50]   d = [03,10,21,32,44,55]   e = [03,10,21,32,45,54]   f = [02,10,21,33,44,55]   g = [02,10,21,33,45,54]   h = [03,10,22,31,44,55]   i = [03,10,22,31,45,54]   j = [03,11,20,32,44,55]   k = [03,11,20,32,45,54]   l = [02,11,20,33,44,55]   m = [02,11,20,33,45,54]   n = [01,10,22,33,44,55]   o = [01,10,22,33,45,54]   p = [03,11,22,30,44,55]   q = [03,11,22,30,45,54]   r = [00,10,23,32,44,55]   s = [01,10,23,32,44,55]   t = [05,15,23,32,40,54]   u = [05,15,23,32,44,50]   v = [02,11,23,30,44,55]   w = [02,11,23,30,45,54]   x = [00,10,23,32,45,54]   y = [00,11,23,32,44,55]   z = [00,11,23,32,45,54]   aa = [01,10,23,32,45,54]   ab = [04,14,23,32,45,50]   ac = [04,14,23,32,40,55]   ad = [05,15,22,33,40,54]   ae = [04,14,22,33,40,55]   af = [05,15,22,33,44,50]   ag = [02,10,23,31,45,54]   ah = [00,10,22,33,45,54]   ai = [00,11,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [02,11,23,34,40,55]   c = [02,10,21,33,44,55]   d = [00,11,22,33,45,54]   e = [00,11,22,34,45,53]   f = [00,11,22,35,43,54]   g = [00,11,22,35,44,53]   h = [05,15,22,30,43,54]   i = [05,15,22,30,44,53]   j = [05,15,22,33,40,54]   k = [05,15,22,33,44,50]   l = [05,15,22,34,40,53]   m = [05,15,22,34,43,50]   n = [02,10,21,34,43,55]   o = [02,11,24,30,43,55]   p = [02,11,23,30,44,55]   q = [02,11,24,33,40,55]   r = [02,11,20,33,44,55]   s = [02,11,20,34,43,55]   t = [00,10,22,34,43,55]   u = [03,13,22,30,44,55]   v = [03,13,22,34,40,55]   w = [04,14,22,30,43,55]   x = [04,14,22,33,40,55]   y = [00,11,22,34,43,55]   z = [00,11,23,32,44,55]   aa = [00,11,23,34,42,55]   ab = [00,11,24,32,43,55]   ac = [00,11,24,33,42,55]
   a = [00,10,22,33,44,55]   b = [02,11,23,34,40,55]   c = [04,15,23,30,42,51]   d = [00,13,25,34,42,53]   e = [02,13,25,34,40,53]   f = [03,15,24,30,42,51]   g = [00,15,22,33,44,55]   h = [00,15,22,34,43,55]   i = [00,15,23,34,42,55]   j = [00,15,24,33,42,55]   k = [02,15,20,33,44,55]   l = [02,15,20,34,43,55]   m = [02,15,23,34,40,55]   n = [02,15,24,33,40,55]   o = [03,15,20,34,42,55]   p = [03,15,22,34,40,55]   q = [04,15,20,33,42,55]   r = [04,15,22,33,40,55]   s = [02,11,24,33,40,55]   t = [02,11,20,33,44,55]   u = [02,11,20,34,43,55]   v = [00,10,22,34,43,55]   w = [03,13,22,34,40,55]   x = [04,14,22,33,40,55]   y = [00,11,22,34,43,55]   z = [00,11,23,34,42,55]   aa = [00,11,24,33,42,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,34,45,51]   d = [03,13,21,35,44,52]   e = [00,12,21,35,44,53]   f = [01,12,20,35,44,53]   g = [01,10,22,35,43,54]   h = [00,10,22,35,43,54]   i = [00,10,22,35,44,53]   j = [01,10,22,35,44,53]   k = [01,11,22,33,44,55]   l = [01,11,22,33,45,54]   m = [01,11,22,34,45,53]   n = [03,13,22,35,44,51]   o = [01,11,22,34,43,55]   p = [01,11,22,35,43,54]   q = [01,11,22,35,44,53]   r = [01,10,22,33,45,54]   s = [00,10,22,33,45,54]   t = [01,12,20,33,44,55]   u = [00,11,22,33,45,54]   v = [00,11,22,34,43,55]   w = [00,11,22,34,45,53]   x = [00,11,22,35,43,54]   y = [00,11,22,35,44,53]   z = [01,10,22,33,44,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,45,54]   c = [03,13,22,34,41,55]   d = [05,15,22,34,40,53]   e = [05,15,22,33,40,54]   f = [04,14,22,31,45,53]   g = [05,15,22,33,41,54]   h = [01,11,22,33,45,54]   i = [03,13,22,35,41,54]   j = [04,14,22,35,41,53]   k = [05,15,22,34,41,53]   l = [00,12,21,35,43,54]   m = [01,11,22,34,45,53]   n = [04,14,22,33,45,51]   o = [04,14,22,33,41,55]   p = [01,12,20,33,45,54]   q = [01,10,22,33,44,55]   r = [01,10,22,33,45,54]   s = [01,10,22,34,43,55]   t = [01,10,22,34,45,53]   u = [00,10,22,33,45,54]   v = [00,10,22,34,45,53]   w = [00,10,22,34,43,55]   x = [00,11,22,33,45,54]   y = [00,11,22,34,43,55]   z = [00,11,22,34,45,53]   aa = [00,11,22,35,43,54]   ab = [00,11,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = [03,13,20,34,45,52]   d = [03,13,20,35,42,54]   e = [03,13,22,35,40,54]   f = [04,14,22,35,43,50]   g = [05,15,22,34,40,53]   h = [03,13,20,34,42,55]   i = [03,13,20,35,44,52]   j = [03,13,22,34,40,55]   k = [03,13,22,35,44,50]   l = [04,14,22,33,45,50]   m = [05,15,22,33,40,54]   n = [04,14,22,33,40,55]   o = [04,14,22,35,40,53]   p = [05,15,22,33,44,50]   q = [02,10,21,33,45,54]   r = [02,10,21,34,45,53]   s = [02,10,21,35,43,54]   t = [02,11,20,33,45,54]   u = [02,11,20,34,45,53]   v = [02,11,20,35,43,54]   w = [00,10,22,33,45,54]   x = [00,10,22,34,45,53]   y = [01,10,22,33,45,54]   z = [01,10,22,34,45,53]   aa = [02,10,21,34,43,55]   ab = [02,11,20,34,43,55]   ac = [00,10,22,34,43,55]   ad = [00,10,22,35,43,54]   ae = [01,10,22,34,43,55]   af = [01,10,22,35,43,54]   ag = [03,13,22,34,45,50]   ah = [05,15,22,34,43,50]   ai = [02,10,21,35,44,53]   aj = [02,11,20,33,44,55]   ak = [02,11,20,35,44,53]   al = [00,10,22,35,44,53]   am = [00,11,22,33,45,54]   an = [00,11,22,34,43,55]   ao = [00,11,22,34,45,53]   ap = [00,11,22,35,43,54]   aq = [00,11,22,35,44,53]   ar = [01,10,22,33,44,55]   as = [01,10,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = [03,13,20,34,45,52]   d = [04,14,20,35,43,52]   e = [04,14,22,35,43,50]   f = [03,13,20,35,44,52]   g = [03,13,22,35,44,50]   h = [04,14,20,33,45,52]   i = [04,14,22,33,45,50]   j = [05,15,22,33,44,50]   k = [02,10,21,33,45,54]   l = [02,10,21,34,45,53]   m = [02,10,21,35,43,54]   n = [02,11,20,33,45,54]   o = [02,11,20,34,45,53]   p = [02,11,20,35,43,54]   q = [00,10,22,33,45,54]   r = [00,10,22,34,45,53]   s = [01,10,22,33,45,54]   t = [01,10,22,34,45,53]   u = [02,10,21,34,43,55]   v = [02,11,20,34,43,55]   w = [00,10,22,34,43,55]   x = [00,10,22,35,43,54]   y = [01,10,22,34,43,55]   z = [01,10,22,35,43,54]   aa = [03,13,22,34,45,50]   ab = [05,15,22,34,43,50]   ac = [02,10,21,35,44,53]   ad = [02,11,20,33,44,55]   ae = [02,11,20,35,44,53]   af = [00,10,22,35,44,53]   ag = [00,11,22,33,45,54]   ah = [00,11,22,34,43,55]   ai = [00,11,22,34,45,53]   aj = [00,11,22,35,43,54]   ak = [00,11,22,35,44,53]   al = [01,10,22,33,44,55]   am = [01,10,22,35,44,53]
   a = [00,10,22,33,45,54]   b = [04,10,23,35,42,51]   c = [04,11,23,30,45,52]   d = [04,11,25,30,42,53]   e = [04,11,22,30,45,53]   f = [04,11,23,30,42,55]   g = [04,11,22,30,43,55]   h = [04,11,25,30,43,52]   i = [04,10,25,33,42,51]   j = [04,11,23,35,42,50]   k = [04,11,25,32,43,50]   l = [04,11,22,35,43,50]   m = [04,11,25,33,42,50]   n = [04,11,22,33,45,50]   o = [04,11,23,32,45,50]   p = [00,10,22,34,45,53]   q = [00,10,23,32,45,54]   r = [00,10,23,34,45,52]   s = [00,10,24,32,45,53]   t = [00,10,24,33,45,52]   u = [00,11,22,33,45,54]   v = [00,11,22,34,43,55]   w = [00,11,22,34,45,53]   x = [00,11,22,35,43,54]   y = [00,11,22,35,44,53]   z = [00,11,23,32,44,55]   aa = [00,11,23,32,45,54]   ab = [00,11,23,34,42,55]   ac = [00,11,23,34,45,52]   ad = [00,11,23,35,42,54]   ae = [00,11,23,35,44,52]   af = [00,11,24,32,43,55]   ag = [00,11,24,32,45,53]   ah = [00,11,24,33,42,55]   ai = [00,11,24,33,45,52]   aj = [00,11,24,35,42,53]   ak = [00,11,24,35,43,52]   al = [00,11,25,32,43,54]   am = [00,11,25,32,44,53]   an = [00,11,25,33,42,54]   ao = [00,11,25,33,44,52]   ap = [00,11,25,34,42,53]   aq = [00,11,25,34,43,52]
   a = [00,12,23,34,41,51]   b = [01,12,24,30,43,55]   c = [00,11,23,32,45,54]   d = [00,13,21,32,45,54]   e = [01,13,20,32,45,54]   f = [02,10,21,33,45,54]   g = [02,10,23,31,45,54]   h = [02,11,20,33,45,54]   i = [02,11,23,30,45,54]   j = [02,13,20,31,45,54]   k = [02,13,21,30,45,54]   l = [03,10,21,32,45,54]   m = [03,11,20,32,45,54]   n = [00,12,24,31,43,55]   o = [02,11,24,30,43,55]   p = [00,11,24,32,43,55]   q = [03,12,20,34,41,51]   r = [00,12,23,31,44,55]   s = [00,13,22,31,44,55]   t = [02,10,23,31,44,55]   u = [02,11,23,30,44,55]   v = [02,13,20,31,44,55]   w = [02,13,21,30,44,55]   x = [03,10,22,31,44,55]   y = [03,11,22,30,44,55]   z = [03,12,20,31,44,55]   aa = [03,12,21,30,44,55]   ab = [01,10,23,32,45,54]   ac = [00,11,23,32,44,55]   ad = [00,12,21,33,44,55]   ae = [00,13,21,32,44,55]   af = [01,10,22,33,44,55]   ag = [01,10,23,32,44,55]   ah = [01,12,20,33,44,55]   ai = [01,12,23,30,44,55]   aj = [01,13,20,32,44,55]   ak = [01,13,22,30,44,55]   al = [02,10,21,33,44,55]   am = [02,11,20,33,44,55]   an = [03,10,21,32,44,55]   ao = [03,11,20,32,44,55]
   a = [00,12,23,34,41,51]   b = [01,12,24,30,43,55]   c = [00,11,23,32,45,54]   d = [00,13,21,32,45,54]   e = [01,10,24,32,43,55]   f = [04,12,21,30,43,55]   g = [02,11,23,30,45,54]   h = [02,13,21,30,45,54]   i = [03,12,20,34,41,51]   j = [00,12,23,31,44,55]   k = [00,13,22,31,44,55]   l = [02,10,23,31,44,55]   m = [02,11,23,30,44,55]   n = [02,13,20,31,44,55]   o = [02,13,21,30,44,55]   p = [03,10,22,31,44,55]   q = [03,11,22,30,44,55]   r = [03,12,20,31,44,55]   s = [03,12,21,30,44,55]   t = [00,11,23,32,44,55]   u = [00,12,21,33,44,55]   v = [00,13,21,32,44,55]   w = [01,10,22,33,44,55]   x = [01,10,23,32,44,55]   y = [01,12,20,33,44,55]   z = [01,12,23,30,44,55]   aa = [01,13,20,32,44,55]   ab = [01,13,22,30,44,55]   ac = [02,10,21,33,44,55]   ad = [02,11,20,33,44,55]   ae = [03,10,21,32,44,55]   af = [03,11,20,32,44,55]
nsol_test = 0 + 84 + 680 + 2397 + 6063 + 11787 + 18723 + 26956 + 36479 + 49197 + 65021 + 78581 + 89395 + 91581 + 88896 + 87874 + 84058 + 76107 + 67775 + 60854 + 54788 + 48599 + 42213 + 35806 + 30081 + 25286 + 21402 + 18096 + 15203 + 12745 + 10761 + 9159 + 7823 + 6725 + 5792 + 5036 + 4338 + 3709 + 3174 + 2698 + 2247 + 1848 + 1481 + 1169 + 899 + 687 + 514 + 375 + 273 + 195 + 141 + 108 + 72 + 47 + 34 + 24 + 15 + 10 + 4 = 1316085
nsol_found = 0 + 61 + 313 + 619 + 985 + 1462 + 1430 + 1630 + 1611 + 1846 + 3216 + 3274 + 2693 + 1992 + 1658 + 1231 + 1130 + 1153 + 782 + 499 + 348 + 178 + 164 + 142 + 138 + 32 + 57 + 6 + 38 + 0 + 31 + 6 + 31 + 0 + 14 + 0 + 13 + 0 + 12 + 0 + 3 + 0 + 1 + 0 + 1 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 4 = 28808
nsol_bound = 0 + 18 + 119 + 300 + 550 + 885 + 905 + 1141 + 1095 + 1232 + 2123 + 1860 + 1780 + 1439 + 1349 + 1099 + 1041 + 1118 + 751 + 487 + 298 + 169 + 152 + 140 + 128 + 32 + 55 + 6 + 38 + 0 + 31 + 6 + 31 + 0 + 14 + 0 + 13 + 0 + 12 + 0 + 3 + 0 + 1 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 4 = 20426
nsol_sym = 0 + 18 + 119 + 286 + 520 + 815 + 818 + 1015 + 975 + 1112 + 1874 + 1685 + 1510 + 1171 + 1127 + 919 + 851 + 969 + 654 + 409 + 239 + 132 + 123 + 120 + 101 + 27 + 45 + 6 + 25 + 0 + 27 + 6 + 27 + 0 + 11 + 0 + 12 + 0 + 10 + 0 + 3 + 0 + 1 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 4 = 17767
nsol_all = 0 + 12960 + 85680 + 205920 + 374400 + 586800 + 588600 + 730800 + 700200 + 800640 + 1345680 + 1213200 + 1085400 + 843120 + 803880 + 661680 + 604080 + 697680 + 465120 + 294480 + 164160 + 95040 + 84420 + 86400 + 69120 + 19440 + 27180 + 4320 + 14760 + 0 + 16560 + 4320 + 17640 + 0 + 5580 + 0 + 7560 + 0 + 4680 + 0 + 2160 + 0 + 720 + 0 + 360 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 480 = 12725220
nsol_smin_sym = 0 + 18 + 80 + 27 + 1 = 126
nsol_smin_all = 0 + 12960 + 57600 + 19440 + 720 = 90720
nsol_min_sym = 0 + 18 + 29 + 3 = 50
nsol_min_all = 0 + 12960 + 20880 + 2160 = 36000
nsol_trans_sym = 0 + 18 + 119 + 286 + 520 + 815 + 818 + 1013 + 975 + 1110 + 1874 + 1684 + 1510 + 1170 + 1127 + 919 + 851 + 968 + 654 + 409 + 239 + 132 + 123 + 120 + 101 + 27 + 45 + 6 + 25 + 0 + 27 + 6 + 27 + 0 + 11 + 0 + 12 + 0 + 10 + 0 + 3 + 0 + 1 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 4 = 17760
nsol_trans_all = 0 + 12960 + 85680 + 205920 + 374400 + 586800 + 588600 + 729360 + 700200 + 799200 + 1345680 + 1212480 + 1085400 + 842400 + 803880 + 661680 + 604080 + 696960 + 465120 + 294480 + 164160 + 95040 + 84420 + 86400 + 69120 + 19440 + 27180 + 4320 + 14760 + 0 + 16560 + 4320 + 17640 + 0 + 5580 + 0 + 7560 + 0 + 4680 + 0 + 2160 + 0 + 720 + 0 + 360 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 480 = 12720180
nsol_smin_trans_sym = 0 + 18 + 80 + 27 + 1 = 126
nsol_smin_trans_all = 0 + 12960 + 57600 + 19440 + 720 = 90720
nsol_min_trans_sym = 0 + 18 + 29 + 3 = 50
nsol_min_trans_all = 0 + 12960 + 20880 + 2160 = 36000
search calls = 1 + 64 + 25194 + 1166127 + 10965514 + 19268693 + 4490599 + 1044906 + 45945 + 1416 + 15 = 37008474
syncing_pairs_calls = 6604525949
sync_upper_bound_calls = 249448991 + 111920571 = 361369562
time = 12481.078610

N = 6, bound = 16, max only
   a = [00,10,21,32,44,55]   b = [04,11,21,34,45,53]   c = [00,10,22,32,44,55]   d = [00,12,22,30,44,55]   e = [00,12,22,30,45,54]   f = [00,11,21,33,44,55]   g = [00,11,21,33,45,54]   h = [00,12,21,30,44,55]   i = [00,12,21,30,45,54]   j = [00,13,21,31,44,55]   k = [00,11,22,33,45,54]   l = [00,13,22,31,44,55]
   a = [00,10,21,32,44,55]   b = [04,11,21,34,45,53]   c = [03,11,21,33,45,54]   d = [00,10,22,32,44,55]   e = [00,12,22,30,44,55]   f = [00,11,21,33,44,55]   g = [00,12,21,30,44,55]   h = [00,13,21,31,44,55]   i = [00,11,22,33,45,54]   j = [00,13,22,31,44,55]
   a = [00,10,21,32,44,55]   b = [04,11,21,34,43,55]   c = [00,11,22,33,45,54]   d = [00,10,22,32,44,55]   e = [00,12,22,30,44,55]   f = [03,11,21,33,44,55]   g = [00,11,21,33,44,55]   h = [00,12,21,30,44,55]   i = [00,13,21,31,44,55]   j = [00,13,22,31,44,55]   k = [03,10,21,32,44,55]
   a = [00,10,21,32,44,55]   b = [04,13,24,33,42,55]   c = [00,13,22,33,45,54]   d = [00,11,22,33,45,54]   e = [04,13,24,31,42,55]   f = [00,11,22,31,44,55]   g = [00,12,21,32,44,55]   h = [00,13,22,33,44,55]   i = [00,13,22,31,44,55]
   a = [00,10,21,32,44,55]   b = [04,13,24,33,42,55]   c = [00,13,22,33,45,54]   d = [02,11,22,31,44,55]   e = [02,13,22,33,44,55]   f = [00,10,23,32,44,55]   g = [00,12,23,32,44,55]   h = [02,11,22,33,44,55]   i = [02,13,22,31,44,55]   j = [00,11,22,33,45,54]   k = [00,11,22,31,44,55]   l = [00,12,21,32,44,55]   m = [00,13,22,33,44,55]   n = [00,13,22,31,44,55]
   a = [00,10,21,32,44,55]   b = [04,13,24,33,42,55]   c = [00,11,22,33,45,54]   d = [04,13,24,31,42,55]   e = [02,11,22,31,44,55]   f = [02,13,22,33,44,55]   g = [00,11,22,31,44,55]   h = [00,12,21,32,44,55]   i = [00,13,22,33,44,55]   j = [02,10,21,32,44,55]   k = [02,11,22,33,44,55]   l = [02,13,22,31,44,55]   m = [00,13,22,31,44,55]
   a = [00,10,21,32,44,55]   b = [04,14,22,34,40,55]   c = [00,11,22,30,45,54]   d = [01,13,22,31,44,55]   e = [01,13,20,32,44,55]   f = [01,13,22,30,44,55]   g = [00,13,22,30,44,55]   h = [00,13,21,32,44,55]   i = [00,13,22,31,44,55]   j = [00,11,22,33,45,54]   k = [00,10,22,30,44,55]   l = [00,10,22,31,44,55]   m = [01,10,20,32,44,55]   n = [00,10,22,33,44,55]   o = [00,11,22,30,44,55]   p = [00,11,22,31,44,55]   q = [01,10,22,30,44,55]   r = [01,10,22,31,44,55]   s = [01,10,22,33,44,55]
   a = [00,10,21,32,44,55]   b = [04,14,22,34,40,55]   c = [00,11,22,30,45,54]   d = [01,13,20,32,44,55]   e = [00,11,21,32,44,55]   f = [01,10,23,32,44,55]   g = [00,13,22,30,44,55]   h = [00,13,21,32,44,55]   i = [00,13,22,31,44,55]   j = [00,11,22,33,45,54]   k = [00,10,22,30,44,55]   l = [00,10,22,31,44,55]   m = [01,10,20,32,44,55]   n = [00,10,22,33,44,55]   o = [00,11,22,30,44,55]
   a = [00,10,21,32,44,55]   b = [04,14,22,34,40,55]   c = [00,11,22,30,45,54]   d = [00,13,22,30,44,55]   e = [01,10,20,32,44,55]   f = [00,13,22,33,44,55]   g = [01,10,22,30,44,55]   h = [01,10,22,31,44,55]   i = [01,10,22,33,44,55]   j = [00,11,22,31,45,54]   k = [00,11,22,31,44,55]   l = [00,13,22,31,44,55]   m = [00,11,22,33,45,54]   n = [00,10,22,30,44,55]   o = [00,10,22,31,44,55]   p = [00,10,22,33,44,55]   q = [00,11,22,30,44,55]
   a = [00,10,21,32,44,55]   b = [04,14,22,34,40,55]   c = [00,11,22,31,45,54]   d = [00,13,21,32,44,55]   e = [01,10,20,32,44,55]   f = [00,10,23,32,44,55]   g = [00,10,22,32,44,55]   h = [00,11,22,32,44,55]   i = [00,11,23,32,44,55]   j = [00,11,22,33,45,54]   k = [00,10,22,30,44,55]   l = [00,10,22,31,44,55]   m = [00,11,21,32,44,55]   n = [00,10,22,33,44,55]   o = [00,11,22,30,44,55]   p = [00,11,22,31,44,55]
   a = [00,10,21,32,44,55]   b = [04,14,22,34,40,55]   c = [00,11,22,33,45,54]   d = [01,13,20,32,44,55]   e = [01,13,22,30,44,55]   f = [00,13,22,30,44,55]   g = [00,13,21,32,44,55]   h = [00,13,22,31,44,55]   i = [00,10,22,30,44,55]   j = [00,10,22,31,44,55]   k = [01,10,20,32,44,55]   l = [00,10,22,33,44,55]   m = [00,10,23,32,44,55]   n = [00,11,22,30,44,55]   o = [00,11,22,31,44,55]   p = [01,10,22,30,44,55]   q = [00,11,23,32,44,55]   r = [01,10,22,33,44,55]
   a = [00,10,21,32,45,54]   b = [04,13,24,30,42,55]   c = [04,13,24,31,42,55]   d = [00,12,21,32,45,54]
   a = [00,10,21,32,45,54]   b = [04,13,24,33,42,55]   c = [00,11,22,31,45,54]   d = [04,13,24,31,42,55]   e = [02,11,22,33,44,55]   f = [00,11,22,33,45,54]   g = [00,12,21,32,45,54]
   a = [00,10,21,32,45,54]   b = [04,13,24,33,45,52]   c = [04,13,24,31,45,52]   d = [00,11,22,31,45,54]   e = [00,12,21,32,45,54]   f = [00,11,22,33,45,54]
   a = [00,10,21,34,43,53]   b = [05,12,21,33,41,55]
   a = [00,12,21,31,43,54]   b = [01,10,23,35,45,53]   c = [01,10,25,33,43,55]   d = [00,12,21,34,43,51]   e = [00,11,22,35,44,53]
   a = [00,12,21,31,43,54]   b = [01,10,23,35,45,53]   c = [01,10,22,33,44,55]
   a = [00,12,21,31,43,54]   b = [01,10,23,35,45,52]   c = [01,10,22,35,45,53]   d = [01,10,22,33,45,55]   e = [00,12,21,31,44,54]   f = [01,10,23,32,45,55]   g = [00,11,23,32,45,55]   h = [00,12,21,31,45,54]
   a = [00,10,20,33,44,55]   b = [00,12,23,33,44,55]   c = [01,10,24,34,45,53]   d = [05,15,25,33,44,50]   e = [05,15,25,34,43,50]   f = [01,10,20,34,45,53]   g = [01,10,21,34,45,53]   h = [01,10,25,35,44,53]   i = [01,10,20,35,44,53]   j = [01,10,21,35,44,53]   k = [00,10,21,34,43,55]   l = [00,10,23,33,44,55]   m = [00,10,24,34,43,55]   n = [00,11,23,33,44,55]   o = [00,10,20,34,43,55]   p = [00,10,21,33,44,55]   q = [00,12,20,33,44,55]   r = [00,10,22,33,44,55]   s = [00,11,20,33,44,55]   t = [00,11,21,33,44,55]   u = [00,12,22,33,44,55]   v = [00,12,21,33,44,55]
   a = [00,10,20,33,44,55]   b = [00,12,23,33,44,55]   c = [01,10,20,34,43,55]   d = [04,14,24,33,45,50]   e = [00,10,20,33,45,54]   f = [00,10,21,33,45,54]   g = [00,10,22,33,45,54]   h = [00,11,20,33,45,54]   i = [00,11,21,33,45,54]   j = [00,11,22,33,45,54]   k = [01,10,21,34,43,55]   l = [00,10,23,33,44,55]   m = [00,11,23,33,44,55]   n = [00,10,21,33,44,55]   o = [00,12,20,33,44,55]   p = [00,10,22,33,44,55]   q = [00,11,20,33,44,55]   r = [00,11,21,33,44,55]   s = [00,12,22,33,44,55]   t = [00,12,21,33,44,55]
   a = [00,10,20,33,44,55]   b = [00,12,23,33,45,54]   c = [01,10,20,34,43,55]   d = [04,14,24,33,45,50]   e = [01,10,21,34,43,55]   f = [01,10,22,34,43,55]   g = [00,10,23,33,45,54]   h = [00,11,23,33,45,54]   i = [00,10,20,33,45,54]   j = [00,10,21,33,44,55]   k = [00,10,21,33,45,54]   l = [00,12,20,33,45,54]   m = [00,10,22,33,44,55]   n = [00,10,22,33,45,54]   o = [00,11,20,33,44,55]   p = [00,11,20,33,45,54]   q = [00,11,21,33,44,55]   r = [00,11,21,33,45,54]   s = [00,12,22,33,45,54]   t = [00,11,22,33,45,54]   u = [00,12,21,33,45,54]
   a = [00,10,20,33,44,55]   b = [00,12,23,34,43,55]   c = [01,10,24,35,44,53]   d = [05,15,25,33,44,50]   e = [05,15,25,34,43,50]   f = [01,10,25,34,45,53]   g = [01,10,20,34,45,53]   h = [01,10,21,34,45,53]   i = [01,10,21,35,44,53]   j = [01,12,20,34,45,53]   k = [00,10,21,33,44,55]   l = [00,11,21,33,44,55]   m = [00,10,23,34,43,55]   n = [00,10,20,34,43,55]   o = [00,10,21,34,43,55]   p = [01,10,20,35,44,53]   q = [01,10,22,35,44,53]   r = [00,10,24,33,44,55]   s = [00,11,24,33,44,55]   t = [00,12,20,34,43,55]   u = [00,10,22,33,44,55]   v = [00,11,20,33,44,55]   w = [00,12,21,34,43,55]
   a = [00,10,20,33,44,55]   b = [00,12,23,34,45,53]   c = [01,11,20,33,44,55]   d = [04,14,24,35,40,53]   e = [01,10,20,33,44,55]   f = [01,10,21,33,44,55]   g = [01,10,22,33,44,55]   h = [00,10,21,33,44,55]   i = [00,10,21,34,45,53]   j = [00,10,22,34,45,53]   k = [00,11,21,33,44,55]   l = [00,11,21,34,45,53]   m = [00,11,21,35,44,53]   n = [00,12,22,34,45,53]   o = [00,11,22,34,45,53]   p = [00,12,21,34,45,53]   q = [00,11,23,34,45,53]   r = [00,10,21,35,44,53]   s = [00,11,20,34,45,53]   t = [00,10,23,34,45,53]   u = [00,10,20,34,45,53]   v = [00,10,20,35,44,53]   w = [00,12,20,34,45,53]   x = [00,10,22,33,44,55]   y = [00,11,20,33,44,55]   z = [00,11,20,35,44,53]
   a = [00,10,20,33,44,55]   b = [00,10,23,33,44,55]   c = [01,12,21,34,45,53]   d = [04,14,24,35,40,53]   e = [01,12,20,34,45,53]   f = [00,12,21,34,45,53]   g = [00,10,22,34,45,53]   h = [01,11,22,34,45,53]   i = [00,11,22,34,45,53]   j = [01,10,22,34,45,53]   k = [00,12,20,34,45,53]   l = [00,11,23,33,44,55]   m = [00,10,20,34,45,53]   n = [00,10,20,35,44,53]   o = [00,10,21,33,44,55]   p = [00,10,21,34,45,53]   q = [00,10,21,35,44,53]   r = [01,11,20,34,45,53]   s = [00,10,22,33,44,55]   t = [00,11,20,33,44,55]   u = [00,11,20,34,45,53]   v = [00,11,21,33,44,55]   w = [00,11,21,34,45,53]   x = [01,10,20,34,45,53]   y = [01,10,21,34,45,53]
   a = [00,10,20,33,44,55]   b = [00,10,23,33,44,55]   c = [01,12,20,34,45,53]   d = [04,14,24,35,40,53]   e = [00,12,22,34,45,53]   f = [00,12,21,34,45,53]   g = [00,10,22,34,45,53]   h = [00,11,22,34,45,53]   i = [01,10,22,34,45,53]   j = [00,12,20,34,45,53]   k = [00,10,20,34,45,53]   l = [00,10,21,34,45,53]   m = [01,11,20,34,45,53]   n = [00,11,20,34,45,53]   o = [00,11,21,34,45,53]   p = [01,10,20,34,45,53]   q = [01,10,21,34,45,53]   r = [00,10,21,33,44,55]   s = [00,11,21,33,44,55]   t = [00,11,23,33,44,55]   u = [00,10,20,35,44,53]   v = [00,10,21,35,44,53]   w = [00,10,22,33,44,55]   x = [00,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,10,23,32,44,55]   c = [00,10,21,33,44,55]   d = [04,14,24,30,43,55]   e = [00,10,20,33,45,54]   f = [02,12,21,33,44,55]   g = [03,11,23,32,44,55]   h = [02,11,22,33,44,55]   i = [00,12,20,33,45,54]   j = [00,10,22,33,45,54]   k = [00,11,20,33,45,54]   l = [00,12,22,33,45,54]   m = [00,11,22,33,45,54]   n = [04,14,24,33,40,55]   o = [00,12,21,33,44,55]   p = [02,10,21,33,44,55]   q = [03,12,23,30,44,55]   r = [03,11,23,30,44,55]   s = [00,12,20,33,44,55]   t = [02,10,22,33,44,55]   u = [03,13,23,30,44,55]   v = [00,10,22,33,44,55]   w = [00,11,20,33,44,55]   x = [00,12,22,33,44,55]   y = [02,10,20,33,44,55]   z = [02,12,20,33,44,55]   aa = [02,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [01,11,20,33,44,55]   d = [04,14,24,33,45,52]   e = [05,15,25,33,42,54]   f = [04,14,24,33,42,55]   g = [05,15,25,33,44,52]   h = [01,11,20,33,45,54]   i = [01,12,22,33,44,55]   j = [01,12,22,33,45,54]   k = [01,10,20,33,44,55]   l = [01,10,20,33,45,54]   m = [01,11,22,33,44,55]   n = [01,11,22,33,45,54]   o = [01,10,22,33,44,55]   p = [01,10,22,33,45,54]   q = [01,12,20,33,44,55]   r = [01,12,20,33,45,54]   s = [03,11,23,30,45,54]   t = [03,11,23,32,44,55]   u = [03,11,23,32,45,54]   v = [00,10,20,33,45,54]   w = [00,12,20,33,44,55]   x = [00,12,20,33,45,54]   y = [02,10,22,33,44,55]   z = [02,10,22,33,45,54]   aa = [02,12,22,33,44,55]   ab = [02,12,22,33,45,54]   ac = [00,10,22,33,44,55]   ad = [00,10,22,33,45,54]   ae = [00,11,20,33,44,55]   af = [00,11,20,33,45,54]   ag = [00,12,22,33,44,55]   ah = [00,12,22,33,45,54]   ai = [02,10,20,33,44,55]   aj = [02,10,20,33,45,54]   ak = [02,11,22,33,44,55]   al = [02,11,22,33,45,54]   am = [02,12,20,33,44,55]   an = [02,12,20,33,45,54]   ao = [00,11,22,33,45,54]   ap = [02,11,20,33,44,55]   aq = [02,11,20,33,45,54]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [02,12,21,33,44,55]   d = [04,14,24,30,45,53]   e = [04,14,24,33,45,50]   f = [05,15,25,33,44,50]   g = [02,12,21,33,45,54]   h = [02,10,21,33,44,55]   i = [02,10,21,33,45,54]   j = [00,10,21,33,44,55]   k = [00,10,21,33,45,54]   l = [00,12,21,33,44,55]   m = [00,12,21,33,45,54]   n = [03,11,23,30,45,54]   o = [03,11,23,32,44,55]   p = [03,11,23,32,45,54]   q = [00,10,20,33,45,54]   r = [00,12,20,33,44,55]   s = [00,12,20,33,45,54]   t = [02,10,22,33,44,55]   u = [02,10,22,33,45,54]   v = [00,10,22,33,44,55]   w = [00,10,22,33,45,54]   x = [00,11,20,33,44,55]   y = [00,11,20,33,45,54]   z = [00,12,22,33,44,55]   aa = [00,12,22,33,45,54]   ab = [02,10,20,33,44,55]   ac = [02,10,20,33,45,54]   ad = [02,11,22,33,44,55]   ae = [02,11,22,33,45,54]   af = [02,12,20,33,44,55]   ag = [02,12,20,33,45,54]   ah = [00,11,22,33,45,54]   ai = [02,11,20,33,44,55]   aj = [02,11,20,33,45,54]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [02,10,21,33,44,55]   d = [04,14,24,30,45,53]   e = [04,14,24,33,45,50]   f = [05,15,25,33,44,50]   g = [02,10,21,33,45,54]   h = [00,10,21,33,44,55]   i = [00,10,21,33,45,54]   j = [00,11,21,33,44,55]   k = [00,11,21,33,45,54]   l = [00,12,21,33,44,55]   m = [00,12,21,33,45,54]   n = [03,11,23,30,45,54]   o = [00,10,20,33,45,54]   p = [00,12,20,33,44,55]   q = [00,12,20,33,45,54]   r = [02,10,22,33,44,55]   s = [02,10,22,33,45,54]   t = [00,10,22,33,44,55]   u = [00,10,22,33,45,54]   v = [00,11,20,33,44,55]   w = [00,11,20,33,45,54]   x = [00,12,22,33,44,55]   y = [00,12,22,33,45,54]   z = [02,10,20,33,44,55]   aa = [02,10,20,33,45,54]   ab = [02,12,20,33,44,55]   ac = [02,12,20,33,45,54]   ad = [00,11,22,33,45,54]   ae = [02,11,20,33,44,55]   af = [02,11,20,33,45,54]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [03,12,23,35,44,51]   d = [02,10,21,35,44,53]   e = [02,11,20,35,43,54]   f = [02,11,20,35,44,53]   g = [00,10,21,35,44,53]   h = [00,12,21,35,44,53]   i = [00,11,20,35,43,54]   j = [00,11,20,35,44,53]   k = [02,11,22,33,44,55]   l = [02,11,22,33,45,54]   m = [02,11,22,34,45,53]   n = [02,10,21,33,44,55]   o = [02,11,20,33,44,55]   p = [02,11,20,33,45,54]   q = [03,11,23,35,44,52]   r = [02,11,22,34,43,55]   s = [02,11,22,35,43,54]   t = [02,11,22,35,44,53]   u = [00,11,22,35,43,54]   v = [00,11,22,35,44,53]   w = [00,11,20,33,44,55]   x = [00,11,20,33,45,54]   y = [00,11,22,33,45,54]   z = [00,11,22,34,43,55]   aa = [00,11,22,34,45,53]   ab = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [03,12,23,31,44,55]   d = [03,12,23,31,45,54]   e = [03,11,23,32,44,55]   f = [02,11,22,33,44,55]   g = [02,11,22,33,45,54]   h = [02,11,22,34,45,53]   i = [02,10,21,33,44,55]   j = [02,10,21,33,45,54]   k = [02,11,20,33,44,55]   l = [02,11,20,33,45,54]   m = [03,11,23,35,42,54]   n = [03,11,23,34,42,55]   o = [03,11,23,35,44,52]   p = [03,11,23,32,45,54]   q = [00,10,21,33,45,54]   r = [02,11,22,34,43,55]   s = [02,11,22,35,43,54]   t = [02,11,22,35,44,53]   u = [00,12,21,33,45,54]   v = [00,11,22,35,43,54]   w = [00,11,22,35,44,53]   x = [00,11,20,33,44,55]   y = [00,11,20,33,45,54]   z = [00,11,22,33,45,54]   aa = [00,11,22,34,43,55]   ab = [00,11,22,34,45,53]   ac = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [02,10,22,34,45,53]   d = [00,12,20,34,43,55]   e = [00,12,20,34,45,53]   f = [00,10,22,34,43,55]   g = [00,10,22,34,45,53]   h = [02,11,22,33,45,54]   i = [02,11,22,34,45,53]   j = [02,10,21,33,44,55]   k = [02,10,21,34,43,55]   l = [02,11,20,33,44,55]   m = [02,11,20,33,45,54]   n = [02,11,20,34,43,55]   o = [02,11,20,34,45,53]   p = [02,11,20,35,43,54]   q = [02,11,20,35,44,53]   r = [00,10,21,34,43,55]   s = [00,12,21,34,43,55]   t = [00,11,20,35,43,54]   u = [00,11,20,35,44,53]   v = [00,11,22,35,43,54]   w = [00,11,22,35,44,53]   x = [00,11,20,33,44,55]   y = [00,11,20,33,45,54]   z = [00,11,20,34,43,55]   aa = [00,11,20,34,45,53]   ab = [00,11,22,33,45,54]   ac = [00,11,22,34,43,55]   ad = [00,11,22,34,45,53]   ae = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [00,10,21,35,43,54]   d = [00,12,20,35,43,54]   e = [00,12,20,35,44,53]   f = [00,10,22,35,43,54]   g = [00,10,22,35,44,53]   h = [00,12,21,35,43,54]   i = [02,10,21,33,44,55]   j = [02,10,21,33,45,54]   k = [02,10,21,34,43,55]   l = [02,10,21,34,45,53]   m = [02,10,21,35,43,54]   n = [02,10,21,35,44,53]   o = [02,11,20,33,44,55]   p = [02,11,20,33,45,54]   q = [02,11,20,34,43,55]   r = [02,11,20,34,45,53]   s = [02,11,20,35,43,54]   t = [02,11,20,35,44,53]   u = [03,11,23,35,44,52]   v = [00,10,21,33,45,54]   w = [00,10,21,34,43,55]   x = [00,10,21,34,45,53]   y = [00,10,21,35,44,53]   z = [00,12,21,33,45,54]   aa = [00,12,21,34,43,55]   ab = [00,12,21,34,45,53]   ac = [00,12,21,35,44,53]   ad = [00,11,20,35,43,54]   ae = [00,11,20,35,44,53]   af = [00,11,22,35,43,54]   ag = [00,11,22,35,44,53]   ah = [00,11,20,33,44,55]   ai = [00,11,20,33,45,54]   aj = [00,11,20,34,43,55]   ak = [00,11,20,34,45,53]   al = [00,11,22,33,45,54]   am = [00,11,22,34,43,55]   an = [00,11,22,34,45,53]   ao = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,42,55]   c = [00,10,21,35,44,53]   d = [00,12,20,33,45,54]   e = [02,11,22,34,45,53]   f = [02,11,22,34,43,55]   g = [00,10,22,33,45,54]   h = [00,12,20,33,44,55]   i = [00,10,22,33,44,55]   j = [02,10,21,35,44,53]   k = [02,11,20,33,45,54]   l = [02,11,20,34,45,53]   m = [02,11,20,35,43,54]   n = [02,11,20,35,44,53]   o = [02,10,21,33,44,55]   p = [02,11,20,33,44,55]   q = [02,11,20,34,43,55]   r = [00,11,20,33,45,54]   s = [00,11,20,34,45,53]   t = [00,11,20,35,43,54]   u = [00,11,20,35,44,53]   v = [00,11,22,33,45,54]   w = [00,11,22,34,45,53]   x = [00,11,22,35,43,54]   y = [00,11,22,35,44,53]   z = [00,12,21,35,44,53]   aa = [00,11,20,33,44,55]   ab = [00,11,20,34,43,55]   ac = [00,11,22,34,43,55]   ad = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,50]   c = [02,10,20,35,43,54]   d = [00,12,20,33,44,55]   e = [00,12,20,33,45,54]   f = [00,12,20,34,43,55]   g = [00,12,20,35,43,54]   h = [00,11,20,33,44,55]   i = [00,11,20,33,45,54]   j = [00,11,20,34,43,55]   k = [00,11,20,35,43,54]   l = [00,11,21,33,44,55]   m = [00,11,21,34,43,55]   n = [00,12,22,33,45,54]   o = [00,12,22,34,45,53]   p = [00,12,22,35,43,54]   q = [00,12,22,35,44,53]   r = [02,10,20,35,44,53]   s = [03,11,23,35,44,50]   t = [00,12,20,34,45,53]   u = [00,12,20,35,44,53]   v = [00,10,22,33,44,55]   w = [00,10,22,33,45,54]   x = [00,11,20,34,45,53]   y = [00,11,20,35,44,53]   z = [00,12,22,33,44,55]   aa = [00,12,22,34,43,55]   ab = [00,11,22,33,45,54]   ac = [00,11,22,34,43,55]   ad = [00,11,22,34,45,53]   ae = [00,11,22,35,43,54]   af = [00,11,22,35,44,53]   ag = [00,12,21,33,44,55]   ah = [00,12,21,34,43,55]
   a = [00,10,21,33,44,55]   b = [03,12,22,34,45,50]   c = [03,10,20,32,44,55]   d = [03,10,20,32,45,54]   e = [03,12,22,35,40,54]   f = [03,11,22,34,45,50]   g = [03,11,22,35,40,54]   h = [03,12,22,34,40,55]   i = [03,12,22,35,44,50]   j = [03,11,22,34,40,55]   k = [03,11,22,35,44,50]   l = [03,12,22,30,44,55]   m = [03,12,22,30,45,54]   n = [03,11,22,30,44,55]   o = [03,11,22,30,45,54]   p = [00,10,21,33,45,54]   q = [00,10,22,33,44,55]   r = [00,10,22,33,45,54]   s = [00,11,21,33,44,55]   t = [00,11,21,33,45,54]   u = [00,12,22,33,44,55]   v = [00,12,22,33,45,54]   w = [00,12,22,34,43,55]   x = [00,12,22,34,45,53]   y = [00,12,22,35,43,54]   z = [00,12,22,35,44,53]   aa = [00,11,22,33,45,54]   ab = [00,11,22,34,43,55]   ac = [00,11,22,34,45,53]   ad = [00,11,22,35,43,54]   ae = [00,11,22,35,44,53]   af = [00,12,21,33,44,55]   ag = [00,12,21,33,45,54]
   a = [00,10,21,33,44,55]   b = [03,13,22,34,45,50]   c = [01,12,20,33,44,55]   d = [01,10,22,33,44,55]   e = [00,11,21,33,45,54]   f = [01,10,22,34,43,55]   g = [01,12,20,35,44,53]   h = [00,12,21,35,44,53]   i = [04,14,22,30,45,53]   j = [04,14,22,33,45,50]   k = [03,13,22,30,45,54]   l = [00,11,21,35,43,54]   m = [00,12,21,33,44,55]   n = [00,10,21,33,45,54]   o = [00,10,21,34,43,55]   p = [00,10,21,34,45,53]   q = [00,10,21,35,43,54]   r = [00,10,21,35,44,53]   s = [00,10,22,33,44,55]   t = [00,10,22,33,45,54]   u = [00,10,22,34,43,55]   v = [00,10,22,34,45,53]   w = [00,10,22,35,43,54]   x = [00,10,22,35,44,53]   y = [01,10,20,33,44,55]   z = [01,10,20,33,45,54]   aa = [01,10,20,34,43,55]   ab = [01,10,20,34,45,53]   ac = [01,10,20,35,43,54]   ad = [01,10,20,35,44,53]   ae = [00,11,22,33,45,54]   af = [00,11,22,34,43,55]   ag = [00,11,22,34,45,53]   ah = [00,11,22,35,43,54]   ai = [00,11,22,35,44,53]
   a = [00,11,23,32,42,54]   b = [01,12,20,34,45,53]   c = [01,12,20,33,45,54]   d = [02,10,21,33,45,54]   e = [00,12,21,33,45,54]   f = [02,11,20,33,45,54]   g = [01,12,23,30,40,55]   h = [02,10,23,31,41,55]   i = [00,12,23,31,41,55]   j = [02,11,23,30,40,55]   k = [00,11,22,33,45,54]   l = [01,10,22,33,45,54]   m = [00,11,23,32,42,55]   n = [01,10,23,32,42,55]   o = [02,10,21,34,45,53]   p = [00,12,21,34,45,53]   q = [02,11,20,34,45,53]   r = [00,11,22,34,45,53]   s = [01,10,22,34,45,53]   t = [00,11,22,34,43,53]   u = [00,12,21,34,43,53]   v = [01,10,22,34,43,53]   w = [01,12,20,34,43,53]   x = [02,10,21,34,43,53]   y = [02,11,20,34,43,53]   z = [01,12,20,33,44,55]   aa = [01,12,20,34,43,55]   ab = [02,10,21,33,44,55]   ac = [02,10,21,34,43,55]   ad = [00,12,21,33,44,55]   ae = [00,12,21,34,43,55]   af = [02,11,20,33,44,55]   ag = [02,11,20,34,43,55]   ah = [01,10,23,32,42,54]   ai = [00,11,22,34,43,55]   aj = [01,10,22,33,44,55]   ak = [01,10,22,34,43,55]
   a = [00,10,22,33,44,55]   b = [02,13,24,31,40,55]   c = [00,14,22,34,45,53]   d = [00,14,23,34,45,52]   e = [00,14,23,34,42,55]   f = [02,11,25,33,44,50]   g = [02,11,25,33,40,54]   h = [05,11,24,33,40,52]   i = [05,11,22,33,40,54]   j = [02,11,24,33,40,55]   k = [05,11,24,33,42,50]   l = [02,11,24,33,45,50]   m = [05,11,22,33,44,50]   n = [05,13,22,33,40,54]   o = [05,13,24,33,40,52]   p = [05,13,24,33,42,50]   q = [00,10,25,33,42,54]   r = [00,10,25,33,44,52]   s = [00,14,25,34,42,53]   t = [02,13,25,31,40,54]   u = [00,13,25,33,42,54]   v = [05,13,20,33,42,54]   w = [00,10,22,33,45,54]   x = [00,10,24,33,45,52]   y = [00,11,25,33,42,54]   z = [00,13,24,33,42,55]   aa = [00,10,24,33,42,55]   ab = [00,11,24,33,42,55]   ac = [00,14,25,34,43,52]   ad = [00,14,22,34,43,55]   ae = [02,13,24,33,45,50]   af = [02,13,25,33,40,54]   ag = [05,13,22,33,44,50]   ah = [02,13,24,33,40,55]   ai = [00,13,24,33,45,52]   aj = [05,13,20,33,44,52]   ak = [00,11,24,33,45,52]   al = [00,13,22,33,45,54]   am = [00,13,25,33,44,52]   an = [02,13,20,33,45,54]   ao = [02,13,25,33,44,50]   ap = [00,11,22,33,45,54]   aq = [00,11,25,33,44,52]   ar = [00,13,22,33,44,55]   as = [02,13,20,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,13,24,31,40,55]   c = [02,14,20,34,45,53]   d = [02,14,25,34,40,53]   e = [04,13,25,31,40,52]   f = [04,11,20,33,45,52]   g = [04,13,25,33,40,52]   h = [04,13,25,33,42,50]   i = [05,11,20,33,42,54]   j = [05,11,20,33,44,52]   k = [04,13,22,33,45,50]   l = [02,11,20,33,45,54]   m = [04,11,20,33,42,55]   n = [04,13,20,33,42,55]   o = [04,13,22,33,40,55]   p = [02,11,20,33,44,55]   q = [04,13,20,33,45,52]   r = [02,13,25,31,40,54]   s = [02,14,25,34,43,50]   t = [05,13,24,31,40,52]   u = [02,13,25,33,40,54]   v = [00,10,25,33,42,54]   w = [00,10,25,33,44,52]   x = [00,13,25,33,42,54]   y = [05,13,20,33,42,54]   z = [05,13,22,33,40,54]   aa = [05,13,22,33,44,50]   ab = [00,11,25,33,42,54]   ac = [02,14,20,34,43,55]   ad = [00,13,22,33,45,54]   ae = [00,13,25,33,44,52]   af = [02,13,25,33,44,50]   ag = [05,13,20,33,44,52]   ah = [00,10,22,33,45,54]   ai = [00,11,25,33,44,52]   aj = [00,13,22,33,44,55]   ak = [02,13,20,33,45,54]   al = [00,11,22,33,45,54]   am = [02,13,20,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [02,11,24,30,45,53]   d = [02,11,25,30,43,54]   e = [03,11,24,30,45,52]   f = [03,11,25,30,42,54]   g = [04,14,22,33,45,50]   h = [04,14,23,32,45,50]   i = [05,15,22,33,40,54]   j = [05,15,23,32,40,54]   k = [00,11,22,34,45,53]   l = [00,11,22,35,43,54]   m = [00,11,23,34,45,52]   n = [00,11,23,35,42,54]   o = [00,11,24,32,45,53]   p = [00,11,24,33,45,52]   q = [00,11,24,35,42,53]   r = [00,11,24,35,43,52]   s = [00,11,25,32,43,54]   t = [00,11,25,33,42,54]   u = [00,11,25,34,42,53]   v = [00,11,25,34,43,52]   w = [02,11,24,30,43,55]   x = [02,11,25,30,44,53]   y = [03,11,24,30,42,55]   z = [03,11,25,30,44,52]   aa = [04,14,22,33,40,55]   ab = [04,14,23,32,40,55]   ac = [05,15,22,33,44,50]   ad = [05,15,23,32,44,50]   ae = [00,11,22,34,43,55]   af = [00,11,22,35,44,53]   ag = [00,11,23,34,42,55]   ah = [00,11,23,35,44,52]   ai = [00,11,24,32,43,55]   aj = [00,11,24,33,42,55]   ak = [00,11,25,32,44,53]   al = [00,11,25,33,44,52]   am = [02,10,23,31,45,54]   an = [02,11,23,30,44,55]   ao = [02,11,23,30,45,54]   ap = [03,11,22,30,44,55]   aq = [03,11,22,30,45,54]   ar = [00,10,22,33,45,54]   as = [00,10,23,32,44,55]   at = [00,10,23,32,45,54]   au = [00,11,22,33,45,54]   av = [00,11,23,32,44,55]   aw = [00,11,23,32,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [02,11,24,30,45,53]   d = [00,10,22,34,45,53]   e = [00,10,22,35,43,54]   f = [00,10,23,34,45,52]   g = [00,10,23,35,42,54]   h = [02,12,23,34,45,50]   i = [02,12,23,35,40,54]   j = [03,13,22,34,45,50]   k = [03,13,22,35,40,54]   l = [04,14,22,30,45,53]   m = [04,14,22,35,40,53]   n = [04,14,22,35,43,50]   o = [04,14,23,30,45,52]   p = [04,14,23,35,40,52]   q = [04,14,23,35,42,50]   r = [05,15,22,30,43,54]   s = [05,15,22,34,40,53]   t = [05,15,22,34,43,50]   u = [05,15,23,30,42,54]   v = [05,15,23,34,40,52]   w = [05,15,23,34,42,50]   x = [00,10,22,34,43,55]   y = [00,10,22,35,44,53]   z = [00,10,23,34,42,55]   aa = [00,10,23,35,44,52]   ab = [02,12,23,34,40,55]   ac = [02,12,23,35,44,50]   ad = [03,13,22,34,40,55]   ae = [03,13,22,35,44,50]   af = [04,14,22,30,43,55]   ag = [04,14,23,30,42,55]   ah = [05,15,22,30,44,53]   ai = [05,15,23,30,44,52]   aj = [02,12,23,30,44,55]   ak = [02,12,23,30,45,54]   al = [03,13,22,30,44,55]   am = [03,13,22,30,45,54]   an = [02,11,25,30,43,54]   ao = [04,14,22,33,45,50]   ap = [04,14,23,32,45,50]   aq = [05,15,22,33,40,54]   ar = [05,15,23,32,40,54]   as = [00,11,22,34,45,53]   at = [00,11,22,35,43,54]   au = [00,11,23,34,45,52]   av = [00,11,23,35,42,54]   aw = [00,11,24,32,45,53]   ax = [00,11,24,33,45,52]   ay = [00,11,24,35,42,53]   az = [00,11,24,35,43,52]   ba = [00,11,25,32,43,54]   bb = [00,11,25,33,42,54]   bc = [00,11,25,34,42,53]   bd = [00,11,25,34,43,52]   be = [02,11,24,30,43,55]   bf = [02,11,25,30,44,53]   bg = [04,14,22,33,40,55]   bh = [04,14,23,32,40,55]   bi = [05,15,22,33,44,50]   bj = [05,15,23,32,44,50]   bk = [00,11,22,34,43,55]   bl = [00,11,22,35,44,53]   bm = [00,11,23,34,42,55]   bn = [00,11,23,35,44,52]   bo = [00,11,24,32,43,55]   bp = [00,11,24,33,42,55]   bq = [00,11,25,32,44,53]   br = [00,11,25,33,44,52]   bs = [02,10,23,31,45,54]   bt = [02,11,23,30,44,55]   bu = [02,11,23,30,45,54]   bv = [00,10,22,33,45,54]   bw = [00,10,23,32,44,55]   bx = [00,10,23,32,45,54]   by = [00,11,22,33,45,54]   bz = [00,11,23,32,44,55]   ca = [00,11,23,32,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [02,11,24,30,45,53]   d = [00,10,22,34,45,53]   e = [01,10,23,34,45,52]   f = [01,10,23,35,42,54]   g = [01,10,23,34,42,55]   h = [01,10,23,35,44,52]   i = [01,10,23,32,44,55]   j = [01,10,23,32,45,54]   k = [00,10,22,35,43,54]   l = [03,13,22,34,45,50]   m = [03,13,22,35,40,54]   n = [04,14,22,30,45,53]   o = [04,14,22,35,40,53]   p = [04,14,22,35,43,50]   q = [05,15,22,30,43,54]   r = [05,15,22,34,40,53]   s = [05,15,22,34,43,50]   t = [00,10,22,34,43,55]   u = [00,10,22,35,44,53]   v = [03,13,22,34,40,55]   w = [03,13,22,35,44,50]   x = [04,14,22,30,43,55]   y = [05,15,22,30,44,53]   z = [03,13,22,30,44,55]   aa = [03,13,22,30,45,54]   ab = [02,11,25,30,43,54]   ac = [04,14,22,33,45,50]   ad = [05,15,22,33,40,54]   ae = [00,11,22,34,45,53]   af = [00,11,22,35,43,54]   ag = [00,11,23,34,45,52]   ah = [00,11,23,35,42,54]   ai = [00,11,24,32,45,53]   aj = [00,11,24,33,45,52]   ak = [00,11,24,35,42,53]   al = [00,11,24,35,43,52]   am = [00,11,25,32,43,54]   an = [00,11,25,33,42,54]   ao = [00,11,25,34,42,53]   ap = [00,11,25,34,43,52]   aq = [02,11,24,30,43,55]   ar = [02,11,25,30,44,53]   as = [04,14,22,33,40,55]   at = [05,15,22,33,44,50]   au = [00,11,22,34,43,55]   av = [00,11,22,35,44,53]   aw = [00,11,23,34,42,55]   ax = [00,11,23,35,44,52]   ay = [00,11,24,32,43,55]   az = [00,11,24,33,42,55]   ba = [00,11,25,32,44,53]   bb = [00,11,25,33,44,52]   bc = [02,10,23,31,45,54]   bd = [02,11,23,30,44,55]   be = [02,11,23,30,45,54]   bf = [00,10,22,33,45,54]   bg = [00,11,22,33,45,54]   bh = [00,11,23,32,44,55]   bi = [00,11,23,32,45,54]
   a = [00,10,22,33,44,55]   b = [02,11,23,34,45,50]   c = [02,10,21,33,44,55]   d = [02,10,21,33,45,54]   e = [02,10,21,34,43,55]   f = [02,10,21,34,45,53]   g = [02,10,21,35,43,54]   h = [02,10,21,35,44,53]   i = [02,11,23,35,40,54]   j = [02,11,24,30,45,53]   k = [02,11,24,35,43,50]   l = [02,11,25,30,43,54]   m = [02,11,25,34,40,53]   n = [02,11,23,34,40,55]   o = [02,11,23,35,44,50]   p = [02,11,24,30,43,55]   q = [02,11,24,33,45,50]   r = [02,11,25,30,44,53]   s = [02,11,25,33,40,54]   t = [02,11,23,30,44,55]   u = [02,11,23,30,45,54]   v = [02,11,24,33,40,55]   w = [02,11,24,35,40,53]   x = [02,11,25,33,44,50]   y = [02,11,25,34,43,50]   z = [02,11,20,33,44,55]   aa = [02,11,20,33,45,54]   ab = [02,11,20,34,43,55]   ac = [02,11,20,34,45,53]   ad = [02,11,20,35,43,54]   ae = [02,11,20,35,44,53]   af = [00,10,22,33,45,54]   ag = [00,10,22,34,43,55]   ah = [00,10,22,34,45,53]   ai = [00,10,22,35,43,54]   aj = [00,10,22,35,44,53]   ak = [03,13,22,30,44,55]   al = [03,13,22,30,45,54]   am = [03,13,22,34,40,55]   an = [03,13,22,34,45,50]   ao = [03,13,22,35,40,54]   ap = [03,13,22,35,44,50]   aq = [04,14,22,30,43,55]   ar = [04,14,22,30,45,53]   as = [04,14,22,33,40,55]   at = [04,14,22,33,45,50]   au = [04,14,22,35,40,53]   av = [04,14,22,35,43,50]   aw = [05,15,22,30,43,54]   ax = [05,15,22,30,44,53]   ay = [05,15,22,33,40,54]   az = [05,15,22,33,44,50]   ba = [05,15,22,34,40,53]   bb = [05,15,22,34,43,50]   bc = [00,11,22,33,45,54]   bd = [00,11,22,34,43,55]   be = [00,11,22,34,45,53]   bf = [00,11,22,35,43,54]   bg = [00,11,22,35,44,53]   bh = [00,11,23,32,44,55]   bi = [00,11,23,32,45,54]   bj = [00,11,23,34,42,55]   bk = [00,11,23,34,45,52]   bl = [00,11,23,35,42,54]   bm = [00,11,23,35,44,52]   bn = [00,11,24,32,43,55]   bo = [00,11,24,32,45,53]   bp = [00,11,24,33,42,55]   bq = [00,11,24,33,45,52]   br = [00,11,24,35,42,53]   bs = [00,11,24,35,43,52]   bt = [00,11,25,32,43,54]   bu = [00,11,25,32,44,53]   bv = [00,11,25,33,42,54]   bw = [00,11,25,33,44,52]   bx = [00,11,25,34,42,53]   by = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,11,23,34,45,50]   c = [01,10,25,32,43,54]   d = [01,10,25,32,44,53]   e = [01,10,25,33,42,54]   f = [01,10,25,33,44,52]   g = [01,10,25,34,42,53]   h = [01,10,25,34,43,52]   i = [02,11,24,35,43,50]   j = [02,11,23,35,44,50]   k = [02,11,24,33,45,50]   l = [02,11,25,33,44,50]   m = [02,11,25,34,43,50]   n = [00,10,22,33,45,54]   o = [00,10,22,34,43,55]   p = [00,10,22,34,45,53]   q = [00,10,22,35,43,54]   r = [00,10,22,35,44,53]   s = [02,12,20,33,44,55]   t = [02,12,20,33,45,54]   u = [02,12,20,34,43,55]   v = [02,12,20,34,45,53]   w = [02,12,20,35,43,54]   x = [02,12,20,35,44,53]   y = [03,13,20,32,44,55]   z = [03,13,20,32,45,54]   aa = [03,13,20,34,42,55]   ab = [03,13,20,34,45,52]   ac = [03,13,20,35,42,54]   ad = [03,13,20,35,44,52]   ae = [03,13,22,30,44,55]   af = [03,13,22,30,45,54]   ag = [03,13,22,34,40,55]   ah = [03,13,22,34,45,50]   ai = [03,13,22,35,40,54]   aj = [03,13,22,35,44,50]   ak = [04,14,20,32,43,55]   al = [04,14,20,32,45,53]   am = [04,14,20,33,42,55]   an = [04,14,20,33,45,52]   ao = [04,14,20,35,42,53]   ap = [04,14,20,35,43,52]   aq = [04,14,22,30,43,55]   ar = [04,14,22,30,45,53]   as = [04,14,22,33,40,55]   at = [04,14,22,33,45,50]   au = [04,14,22,35,40,53]   av = [04,14,22,35,43,50]   aw = [05,15,20,32,43,54]   ax = [05,15,20,32,44,53]   ay = [05,15,20,33,42,54]   az = [05,15,20,33,44,52]   ba = [05,15,20,34,42,53]   bb = [05,15,20,34,43,52]   bc = [05,15,22,30,43,54]   bd = [05,15,22,30,44,53]   be = [05,15,22,33,40,54]   bf = [05,15,22,33,44,50]   bg = [05,15,22,34,40,53]   bh = [05,15,22,34,43,50]   bi = [00,11,22,33,45,54]   bj = [00,11,22,34,43,55]   bk = [00,11,22,34,45,53]   bl = [00,11,22,35,43,54]   bm = [00,11,22,35,44,53]   bn = [00,11,23,32,44,55]   bo = [00,11,23,32,45,54]   bp = [00,11,23,34,42,55]   bq = [00,11,23,34,45,52]   br = [00,11,23,35,42,54]   bs = [00,11,23,35,44,52]   bt = [00,11,24,32,43,55]   bu = [00,11,24,32,45,53]   bv = [00,11,24,33,42,55]   bw = [00,11,24,33,45,52]   bx = [00,11,24,35,42,53]   by = [00,11,24,35,43,52]   bz = [00,11,25,32,43,54]   ca = [00,11,25,32,44,53]   cb = [00,11,25,33,42,54]   cc = [00,11,25,33,44,52]   cd = [00,11,25,34,42,53]   ce = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,11,23,34,40,55]   c = [00,15,22,33,44,51]   d = [02,10,23,34,45,50]   e = [02,10,23,35,44,50]   f = [02,11,24,30,43,55]   g = [04,11,23,30,42,55]   h = [02,11,23,30,44,55]   i = [04,11,22,30,43,55]   j = [03,11,22,30,44,55]   k = [03,11,24,30,42,55]   l = [02,10,24,33,45,50]   m = [02,10,24,35,43,50]   n = [00,15,22,34,43,51]   o = [02,15,23,30,44,55]   p = [02,15,24,30,43,55]   q = [02,15,24,33,40,55]   r = [03,15,22,30,44,55]   s = [03,15,22,34,40,55]   t = [03,15,24,30,42,55]   u = [03,15,24,32,40,55]   v = [04,15,22,30,43,55]   w = [04,15,22,33,40,55]   x = [04,15,23,30,42,55]   y = [03,11,24,32,40,55]   z = [02,11,24,33,40,55]   aa = [03,11,22,34,40,55]   ab = [04,11,22,33,40,55]   ac = [00,10,22,34,43,55]   ad = [00,10,23,32,44,55]   ae = [00,10,23,34,42,55]   af = [00,10,24,32,43,55]   ag = [00,15,22,33,44,55]   ah = [00,15,22,34,43,55]   ai = [00,15,23,32,44,55]   aj = [00,15,23,34,42,55]   ak = [00,15,24,32,43,55]   al = [00,15,24,33,42,55]   am = [02,15,23,34,40,55]   an = [04,15,23,32,40,55]   ao = [04,11,23,32,40,55]   ap = [00,10,24,33,42,55]   aq = [00,11,22,34,43,55]   ar = [00,11,23,32,44,55]   as = [00,11,23,34,42,55]   at = [00,11,24,32,43,55]   au = [00,11,24,33,42,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,21,34,45,52]   d = [03,13,21,35,42,54]   e = [03,13,22,35,41,54]   f = [04,14,22,35,43,51]   g = [05,15,22,34,41,53]   h = [03,13,21,34,42,55]   i = [03,13,21,35,44,52]   j = [03,13,22,34,41,55]   k = [03,13,22,35,44,51]   l = [04,14,22,33,45,51]   m = [05,15,22,33,41,54]   n = [04,14,22,33,41,55]   o = [04,14,22,35,41,53]   p = [05,15,22,33,44,51]   q = [01,11,22,33,45,54]   r = [01,11,22,34,45,53]   s = [03,13,22,34,45,51]   t = [05,15,22,34,43,51]   u = [00,12,21,33,45,54]   v = [00,12,21,34,43,55]   w = [00,12,21,34,45,53]   x = [00,12,21,35,43,54]   y = [01,12,20,33,45,54]   z = [01,12,20,34,43,55]   aa = [01,12,20,34,45,53]   ab = [01,12,20,35,43,54]   ac = [00,10,22,33,45,54]   ad = [00,10,22,34,43,55]   ae = [00,10,22,34,45,53]   af = [00,10,22,35,43,54]   ag = [00,10,22,35,44,53]   ah = [01,11,22,33,44,55]   ai = [01,11,22,34,43,55]   aj = [01,11,22,35,43,54]   ak = [00,11,22,33,45,54]   al = [00,11,22,34,43,55]   am = [00,11,22,34,45,53]   an = [00,11,22,35,43,54]   ao = [01,10,22,33,45,54]   ap = [01,10,22,34,43,55]   aq = [01,10,22,34,45,53]   ar = [01,10,22,35,43,54]   as = [01,10,22,35,44,53]   at = [01,11,22,35,44,53]   au = [00,11,22,35,44,53]   av = [00,12,21,35,44,53]   aw = [01,12,20,33,44,55]   ax = [01,12,20,35,44,53]   ay = [01,10,22,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = [03,13,20,34,45,52]   d = [04,14,20,32,45,53]   e = [04,14,22,30,45,53]   f = [05,15,20,34,42,53]   g = [00,11,23,34,45,52]   h = [00,11,23,35,42,54]   i = [00,11,24,32,45,53]   j = [00,11,24,35,43,52]   k = [00,11,25,32,43,54]   l = [00,11,25,34,42,53]   m = [04,14,20,32,43,55]   n = [04,14,22,30,43,55]   o = [05,15,20,32,44,53]   p = [05,15,20,33,42,54]   q = [00,11,23,34,42,55]   r = [00,11,23,35,44,52]   s = [00,11,24,32,43,55]   t = [00,11,24,33,45,52]   u = [00,11,25,32,44,53]   v = [00,11,25,33,42,54]   w = [03,13,20,32,44,55]   x = [03,13,22,30,44,55]   y = [04,14,20,33,42,55]   z = [04,14,20,35,42,53]   aa = [05,15,20,33,44,52]   ab = [00,11,23,32,44,55]   ac = [00,11,23,32,45,54]   ad = [00,11,24,33,42,55]   ae = [00,11,24,35,42,53]   af = [02,12,20,33,44,55]   ag = [02,12,20,33,45,54]   ah = [02,12,20,34,45,53]   ai = [03,13,20,35,42,54]   aj = [03,13,22,35,40,54]   ak = [04,14,20,35,43,52]   al = [04,14,22,35,43,50]   am = [05,15,20,32,43,54]   an = [05,15,22,30,43,54]   ao = [05,15,22,34,40,53]   ap = [03,13,20,34,42,55]   aq = [03,13,20,35,44,52]   ar = [03,13,22,34,40,55]   as = [03,13,22,35,44,50]   at = [04,14,20,33,45,52]   au = [04,14,22,33,45,50]   av = [05,15,22,30,44,53]   aw = [05,15,22,33,40,54]   ax = [03,13,20,32,45,54]   ay = [03,13,22,30,45,54]   az = [04,14,22,33,40,55]   ba = [04,14,22,35,40,53]   bb = [05,15,20,34,43,52]   bc = [05,15,22,33,44,50]   bd = [00,11,25,33,44,52]   be = [00,11,25,34,43,52]   bf = [02,10,21,33,45,54]   bg = [02,10,21,34,45,53]   bh = [02,10,21,35,43,54]   bi = [02,11,20,33,45,54]   bj = [02,11,20,34,45,53]   bk = [02,11,20,35,43,54]   bl = [00,10,22,33,45,54]   bm = [00,10,22,34,45,53]   bn = [02,12,20,34,43,55]   bo = [02,12,20,35,43,54]   bp = [01,10,22,33,45,54]   bq = [01,10,22,34,45,53]   br = [02,10,21,34,43,55]   bs = [02,11,20,34,43,55]   bt = [00,10,22,34,43,55]   bu = [00,10,22,35,43,54]   bv = [02,12,20,35,44,53]   bw = [01,10,22,34,43,55]   bx = [01,10,22,35,43,54]   by = [03,13,22,34,45,50]   bz = [05,15,22,34,43,50]   ca = [02,10,21,35,44,53]   cb = [02,11,20,33,44,55]   cc = [02,11,20,35,44,53]   cd = [00,10,22,35,44,53]   ce = [00,11,22,33,45,54]   cf = [00,11,22,34,43,55]   cg = [00,11,22,34,45,53]   ch = [00,11,22,35,43,54]   ci = [00,11,22,35,44,53]   cj = [01,10,22,33,44,55]   ck = [01,10,22,35,44,53]
   a = [00,10,22,33,45,54]   b = [04,10,21,32,45,53]   c = [04,11,20,32,43,55]   d = [04,11,22,30,45,53]   e = [00,10,24,33,42,55]   f = [00,10,24,35,42,53]   g = [00,11,24,35,42,53]   h = [00,11,25,34,43,52]   i = [00,10,22,34,43,55]   j = [00,10,22,35,43,54]   k = [00,10,23,34,42,55]   l = [00,10,23,35,42,54]   m = [00,11,23,35,42,54]   n = [00,11,23,34,45,52]   o = [00,11,24,32,45,53]   p = [00,11,25,32,43,54]   q = [00,11,23,32,45,54]   r = [04,11,22,30,43,55]   s = [00,10,25,34,42,53]   t = [00,11,23,34,42,55]   u = [00,11,24,33,42,55]   v = [00,11,25,33,42,54]   w = [00,11,25,34,42,53]   x = [00,10,22,34,45,53]   y = [00,10,25,33,42,54]   z = [00,11,24,35,43,52]   aa = [00,11,22,34,43,55]   ab = [00,11,22,34,45,53]   ac = [00,11,22,35,43,54]   ad = [00,11,23,35,44,52]   ae = [00,11,24,32,43,55]   af = [00,11,24,33,45,52]   ag = [00,11,25,32,44,53]   ah = [00,11,25,33,44,52]   ai = [04,11,20,32,45,53]   aj = [00,11,22,33,45,54]   ak = [00,11,22,35,44,53]   al = [00,11,23,32,44,55]
   a = [00,10,22,33,45,54]   b = [04,10,23,35,42,51]   c = [04,10,22,33,45,51]   d = [01,10,22,33,44,55]   e = [01,10,22,34,43,55]   f = [01,10,23,32,44,55]   g = [01,10,23,34,42,55]   h = [01,10,24,32,43,55]   i = [01,10,24,33,42,55]   j = [04,10,23,32,45,51]   k = [02,12,20,33,45,54]   l = [02,12,20,34,45,53]   m = [02,12,23,30,45,54]   n = [02,12,23,34,45,50]   o = [02,12,24,30,45,53]   p = [02,12,24,33,45,50]   q = [03,13,20,32,45,54]   r = [03,13,20,34,45,52]   s = [03,13,22,30,45,54]   t = [03,13,22,34,45,50]   u = [03,13,24,30,45,52]   v = [03,13,24,32,45,50]   w = [04,14,20,32,45,53]   x = [04,14,20,33,45,52]   y = [04,14,22,30,45,53]   z = [04,14,22,33,45,50]   aa = [04,14,23,30,45,52]   ab = [04,14,23,32,45,50]   ac = [04,10,25,32,43,51]   ad = [04,10,22,35,43,51]   ae = [04,10,25,33,42,51]   af = [04,11,23,35,42,50]   ag = [04,11,25,32,43,50]   ah = [04,11,22,35,43,50]   ai = [04,11,25,33,42,50]   aj = [04,11,22,33,45,50]   ak = [04,11,23,32,45,50]   al = [00,10,22,34,45,53]   am = [00,10,23,32,45,54]   an = [00,10,23,34,45,52]   ao = [00,10,24,32,45,53]   ap = [00,10,24,33,45,52]   aq = [00,11,22,33,45,54]   ar = [00,11,22,34,43,55]   as = [00,11,22,34,45,53]   at = [00,11,22,35,43,54]   au = [00,11,22,35,44,53]   av = [00,11,23,32,44,55]   aw = [00,11,23,32,45,54]   ax = [00,11,23,34,42,55]   ay = [00,11,23,34,45,52]   az = [00,11,23,35,42,54]   ba = [00,11,23,35,44,52]   bb = [00,11,24,32,43,55]   bc = [00,11,24,32,45,53]   bd = [00,11,24,33,42,55]   be = [00,11,24,33,45,52]   bf = [00,11,24,35,42,53]   bg = [00,11,24,35,43,52]   bh = [00,11,25,32,43,54]   bi = [00,11,25,32,44,53]   bj = [00,11,25,33,42,54]   bk = [00,11,25,33,44,52]   bl = [00,11,25,34,42,53]   bm = [00,11,25,34,43,52]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]   c = [01,12,24,30,43,55]   d = [02,10,24,31,43,55]   e = [00,12,24,31,43,55]   f = [02,11,24,30,43,55]   g = [00,11,24,32,43,55]   h = [01,10,24,32,43,55]   i = [00,11,24,32,43,53]   j = [01,10,24,32,43,53]   k = [00,11,23,32,44,55]   l = [03,10,21,32,44,55]   m = [00,13,24,32,41,51]   n = [03,10,24,32,41,51]   o = [00,12,21,33,44,55]   p = [00,13,21,32,44,55]   q = [01,10,23,32,44,55]   r = [01,13,20,32,44,55]   s = [02,10,23,31,44,55]   t = [02,11,23,30,44,55]   u = [03,12,20,31,44,55]   v = [03,12,21,30,44,55]   w = [01,13,24,32,40,50]   x = [03,11,24,32,40,50]   y = [00,12,23,31,44,55]   z = [01,12,20,33,44,55]   aa = [01,12,23,30,44,55]   ab = [02,11,20,33,44,55]   ac = [02,13,20,31,44,55]   ad = [02,13,21,30,44,55]   ae = [03,11,20,32,44,55]   af = [00,11,25,33,42,54]   ag = [01,10,25,33,42,54]   ah = [00,11,24,33,42,55]   ai = [01,10,24,33,42,55]   aj = [00,13,22,34,41,51]   ak = [03,10,22,34,41,51]   al = [02,10,21,33,44,55]   am = [03,10,25,31,42,54]   an = [00,13,25,31,42,54]   ao = [03,11,25,30,42,54]   ap = [00,13,24,31,42,55]   aq = [03,10,24,31,42,55]   ar = [03,11,24,30,42,55]   as = [01,10,22,34,43,53]   at = [01,13,22,34,40,50]   au = [00,11,22,33,45,54]   av = [03,11,22,34,40,50]   aw = [00,13,22,31,44,55]   ax = [00,13,22,31,45,54]   ay = [01,10,22,33,45,54]   az = [03,10,22,31,44,55]   ba = [03,10,22,31,45,54]   bb = [03,11,22,30,44,55]   bc = [03,11,22,30,45,54]   bd = [01,10,22,33,44,55]   be = [01,13,22,30,44,55]   bf = [01,13,22,30,45,54]   bg = [01,13,24,30,42,55]
   a = [00,11,22,34,43,53]   b = [01,12,23,34,40,55]   c = [03,10,21,32,45,54]   d = [03,10,22,31,45,54]   e = [03,11,20,32,45,54]   f = [03,11,22,30,45,54]   g = [03,12,20,31,45,54]   h = [03,12,21,30,45,54]   i = [02,13,21,34,40,55]   j = [01,13,22,34,40,55]   k = [02,11,23,34,40,55]   l = [03,11,22,34,40,55]   m = [03,12,21,34,40,55]   n = [00,11,22,34,43,55]   o = [00,12,21,34,43,55]   p = [01,10,22,34,43,55]   q = [01,12,20,34,43,55]   r = [02,10,21,34,43,55]   s = [02,11,20,34,43,55]   t = [00,11,23,34,42,52]   u = [00,12,21,34,43,53]   v = [00,12,23,34,41,51]   w = [00,13,21,34,42,52]   x = [00,13,22,34,41,51]   y = [04,11,22,30,43,53]   z = [04,11,23,30,42,52]   aa = [04,12,21,30,43,53]   ab = [04,12,23,30,41,51]   ac = [04,13,21,30,42,52]   ad = [04,13,22,30,41,51]   ae = [00,11,23,32,44,55]   af = [00,12,21,33,44,55]   ag = [00,12,23,31,44,55]   ah = [00,13,21,32,44,55]   ai = [00,13,22,31,44,55]   aj = [01,10,22,33,44,55]   ak = [01,10,23,32,44,55]   al = [01,12,20,33,44,55]   am = [01,12,23,30,44,55]   an = [01,13,20,32,44,55]   ao = [01,13,22,30,44,55]   ap = [02,10,21,33,44,55]   aq = [02,10,23,31,44,55]   ar = [02,11,20,33,44,55]   as = [02,11,23,30,44,55]   at = [02,13,20,31,44,55]   au = [02,13,21,30,44,55]   av = [03,10,21,32,44,55]   aw = [03,10,22,31,44,55]   ax = [03,11,20,32,44,55]   ay = [03,11,22,30,44,55]   az = [03,12,20,31,44,55]   ba = [03,12,21,30,44,55]
   a = [00,11,22,34,43,53]   b = [01,12,24,30,43,55]   c = [00,11,22,33,45,54]   d = [00,11,23,32,45,54]   e = [00,12,21,33,45,54]   f = [00,12,23,31,45,54]   g = [00,13,21,32,45,54]   h = [00,13,22,31,45,54]   i = [01,10,22,33,45,54]   j = [01,10,23,32,45,54]   k = [01,12,20,33,45,54]   l = [01,12,23,30,45,54]   m = [01,13,20,32,45,54]   n = [01,13,22,30,45,54]   o = [02,10,21,33,45,54]   p = [02,10,23,31,45,54]   q = [02,11,20,33,45,54]   r = [02,11,23,30,45,54]   s = [02,13,20,31,45,54]   t = [02,13,21,30,45,54]   u = [03,10,21,32,45,54]   v = [03,10,22,31,45,54]   w = [03,11,20,32,45,54]   x = [03,11,22,30,45,54]   y = [03,12,20,31,45,54]   z = [03,12,21,30,45,54]   aa = [01,14,20,32,43,55]   ab = [02,10,24,31,43,55]   ac = [02,14,21,30,43,55]   ad = [04,10,21,32,43,55]   ae = [04,12,20,31,43,55]   af = [00,12,24,31,43,55]   ag = [00,14,21,32,43,55]   ah = [01,14,22,30,43,55]   ai = [02,11,24,30,43,55]   aj = [04,10,22,31,43,55]   ak = [04,11,20,32,43,55]   al = [00,11,24,32,43,55]   am = [00,14,22,31,43,55]   an = [01,10,24,32,43,55]   ao = [02,14,20,31,43,55]   ap = [04,11,22,30,43,55]   aq = [04,12,21,30,43,55]   ar = [00,11,22,34,43,55]   as = [00,12,21,34,43,55]   at = [01,10,22,34,43,55]   au = [01,12,20,34,43,55]   av = [02,10,21,34,43,55]   aw = [02,11,20,34,43,55]   ax = [00,11,23,34,42,52]   ay = [00,12,21,34,43,53]   az = [00,12,23,34,41,51]   ba = [00,13,21,34,42,52]   bb = [00,13,22,34,41,51]   bc = [01,10,22,34,43,53]   bd = [01,10,23,34,42,52]   be = [01,12,20,34,43,53]   bf = [01,12,23,34,40,50]   bg = [01,13,20,34,42,52]   bh = [01,13,22,34,40,50]   bi = [02,10,21,34,43,53]   bj = [02,10,23,34,41,51]   bk = [02,11,20,34,43,53]   bl = [02,11,23,34,40,50]   bm = [02,13,20,34,41,51]   bn = [02,13,21,34,40,50]   bo = [03,10,21,34,42,52]   bp = [03,10,22,34,41,51]   bq = [03,11,20,34,42,52]   br = [03,11,22,34,40,50]   bs = [03,12,20,34,41,51]   bt = [03,12,21,34,40,50]   bu = [00,11,23,32,44,55]   bv = [00,12,21,33,44,55]   bw = [00,12,23,31,44,55]   bx = [00,13,21,32,44,55]   by = [00,13,22,31,44,55]   bz = [01,10,22,33,44,55]   ca = [01,10,23,32,44,55]   cb = [01,12,20,33,44,55]   cc = [01,12,23,30,44,55]   cd = [01,13,20,32,44,55]   ce = [01,13,22,30,44,55]   cf = [02,10,21,33,44,55]   cg = [02,10,23,31,44,55]   ch = [02,11,20,33,44,55]   ci = [02,11,23,30,44,55]   cj = [02,13,20,31,44,55]   ck = [02,13,21,30,44,55]   cl = [03,10,21,32,44,55]   cm = [03,10,22,31,44,55]   cn = [03,11,20,32,44,55]   co = [03,11,22,30,44,55]   cp = [03,12,20,31,44,55]   cq = [03,12,21,30,44,55]
   a = [00,12,23,34,41,51]   b = [01,13,20,34,42,55]   c = [00,11,22,33,45,54]   d = [03,10,21,34,42,55]   e = [01,10,24,32,43,55]   f = [02,10,24,33,41,51]   g = [01,10,24,33,42,55]   h = [01,10,22,33,45,54]   i = [03,11,20,34,42,55]   j = [00,11,23,34,42,55]   k = [00,11,24,32,43,55]   l = [01,10,23,34,42,55]   m = [00,11,22,34,43,55]   n = [00,11,24,33,42,55]   o = [01,10,22,34,43,55]   p = [02,10,21,34,43,55]   q = [02,11,20,34,43,55]   r = [00,13,21,34,42,55]   s = [00,12,21,34,43,55]   t = [01,12,20,34,43,55]   u = [02,10,23,34,41,51]   v = [00,11,23,32,44,55]   w = [00,12,21,33,44,55]   x = [00,12,23,31,44,55]   y = [00,13,21,32,44,55]   z = [00,13,22,31,44,55]   aa = [01,10,22,33,44,55]   ab = [01,10,23,32,44,55]   ac = [01,12,20,33,44,55]   ad = [01,12,23,30,44,55]   ae = [01,13,20,32,44,55]   af = [01,13,22,30,44,55]   ag = [02,10,21,33,44,55]   ah = [02,10,23,31,44,55]   ai = [02,11,20,33,44,55]   aj = [02,11,23,30,44,55]   ak = [03,10,21,32,44,55]   al = [03,10,22,31,44,55]   am = [03,11,20,32,44,55]   an = [03,11,22,30,44,55]
nsol_test = 0 + 103 + 1095 + 4605 + 13397 + 31042 + 61036 + 106699 + 168903 + 247861 + 345231 + 453658 + 561903 + 652487 + 725053 + 788967 + 838704 + 854352 + 836613 + 798865 + 751799 + 701824 + 643924 + 575021 + 504409 + 435578 + 372404 + 319137 + 270286 + 224094 + 185494 + 153974 + 128682 + 108026 + 91245 + 77726 + 66871 + 58011 + 50815 + 44920 + 40082 + 36143 + 32837 + 29953 + 27396 + 25186 + 23240 + 21449 + 19811 + 18292 + 16909 + 15626 + 14388 + 13277 + 12253 + 11270 + 10325 + 9423 + 8510 + 7635 + 6837 + 6078 + 5373 + 4722 + 4139 + 3601 + 3102 + 2615 + 2195 + 1820 + 1470 + 1168 + 930 + 745 + 592 + 469 + 372 + 290 + 225 + 172 + 132 + 99 + 71 + 48 + 37 + 28 + 21 + 17 + 12 + 7 + 5 + 3 + 2 + 2 + 1 = 13696219
nsol_found = 0 + 74 + 478 + 1093 + 2028 + 3243 + 3746 + 4677 + 5150 + 5925 + 7812 + 8600 + 8721 + 7754 + 9819 + 6896 + 6260 + 7058 + 5970 + 4976 + 4473 + 3007 + 2862 + 2517 + 2155 + 1307 + 1210 + 978 + 1114 + 1735 + 771 + 743 + 402 + 166 + 280 + 203 + 103 + 48 + 75 + 6 + 29 + 0 + 27 + 0 + 8 + 0 + 7 + 0 + 2 + 0 + 4 + 0 + 9 + 0 + 0 + 0 + 0 + 0 + 5 + 0 + 2 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 3 + 0 + 0 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 124541
nsol_bound = 0 + 13 + 165 + 474 + 1043 + 1781 + 2316 + 3047 + 3539 + 4079 + 4596 + 5326 + 6028 + 5762 + 8161 + 5665 + 5130 + 5905 + 5188 + 4477 + 4125 + 2829 + 2698 + 2375 + 2017 + 1275 + 1153 + 972 + 1076 + 1735 + 740 + 737 + 371 + 166 + 266 + 203 + 90 + 48 + 63 + 6 + 26 + 0 + 26 + 0 + 7 + 0 + 5 + 0 + 2 + 0 + 4 + 0 + 7 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 2 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 3 + 0 + 0 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 95733
nsol_sym = 0 + 13 + 163 + 442 + 973 + 1650 + 2086 + 2739 + 3202 + 3553 + 3925 + 4564 + 5081 + 4911 + 6303 + 4595 + 4266 + 4766 + 4195 + 3620 + 3262 + 2229 + 2073 + 1866 + 1593 + 1032 + 954 + 785 + 870 + 1500 + 592 + 567 + 287 + 127 + 162 + 95 + 60 + 30 + 41 + 3 + 18 + 0 + 19 + 0 + 4 + 0 + 2 + 0 + 2 + 0 + 3 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 2 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 2 + 0 + 0 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 79243
nsol_all = 0 + 9360 + 117360 + 318240 + 700560 + 1188000 + 1501200 + 1972080 + 2300760 + 2557800 + 2821680 + 3286080 + 3648600 + 3535920 + 4527900 + 3308400 + 3059280 + 3431160 + 3004560 + 2606400 + 2336400 + 1604880 + 1467540 + 1343520 + 1128960 + 743040 + 671940 + 565200 + 611640 + 1080000 + 414900 + 408240 + 198720 + 91440 + 111600 + 68400 + 39240 + 21600 + 25560 + 2160 + 11880 + 0 + 11520 + 0 + 2160 + 0 + 720 + 0 + 1080 + 0 + 1440 + 0 + 2520 + 0 + 0 + 0 + 0 + 0 + 360 + 0 + 1080 + 0 + 0 + 0 + 360 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 480 + 0 + 1080 + 0 + 0 + 0 + 1920 + 0 + 0 + 0 + 0 + 0 + 120 + 0 + 0 + 0 + 0 + 0 + 120 = 56867160
nsol_smin_sym = 0 + 13 + 106 + 45 + 1 + 2 = 167
nsol_smin_all = 0 + 9360 + 76320 + 32400 + 720 + 1440 = 120240
nsol_min_sym = 0 + 13 + 46 + 3 = 62
nsol_min_all = 0 + 9360 + 33120 + 2160 = 44640
nsol_trans_sym = 0 + 13 + 163 + 442 + 973 + 1650 + 2086 + 2737 + 3201 + 3547 + 3922 + 4560 + 5078 + 4910 + 6301 + 4594 + 4262 + 4756 + 4195 + 3619 + 3262 + 2224 + 2070 + 1865 + 1590 + 1032 + 954 + 785 + 870 + 1500 + 589 + 567 + 287 + 127 + 162 + 93 + 60 + 30 + 41 + 3 + 18 + 0 + 19 + 0 + 4 + 0 + 2 + 0 + 2 + 0 + 3 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 2 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 2 + 0 + 0 + 0 + 5 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 = 79188
nsol_trans_all = 0 + 9360 + 117360 + 318240 + 700560 + 1188000 + 1501200 + 1970640 + 2300040 + 2553480 + 2819520 + 3283200 + 3646440 + 3535200 + 4526460 + 3307680 + 3056400 + 3423960 + 3004560 + 2605680 + 2336400 + 1601280 + 1465380 + 1342800 + 1126800 + 743040 + 671940 + 565200 + 611640 + 1080000 + 412740 + 408240 + 198720 + 91440 + 111600 + 66960 + 39240 + 21600 + 25560 + 2160 + 11880 + 0 + 11520 + 0 + 2160 + 0 + 720 + 0 + 1080 + 0 + 1440 + 0 + 2520 + 0 + 0 + 0 + 0 + 0 + 360 + 0 + 1080 + 0 + 0 + 0 + 360 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 480 + 0 + 1080 + 0 + 0 + 0 + 1920 + 0 + 0 + 0 + 0 + 0 + 120 + 0 + 0 + 0 + 0 + 0 + 120 = 56827560
nsol_smin_trans_sym = 0 + 13 + 106 + 45 + 1 + 2 = 167
nsol_smin_trans_all = 0 + 9360 + 76320 + 32400 + 720 + 1440 = 120240
nsol_min_trans_sym = 0 + 13 + 46 + 3 = 62
nsol_min_trans_all = 0 + 9360 + 33120 + 2160 = 44640
search calls = 1 + 68 + 31862 + 1666070 + 25354842 + 79154151 + 27186431 + 12042934 + 1494112 + 174112 + 11464 + 186 = 147116233
syncing_pairs_calls = 24682727809
sync_upper_bound_calls = 725822132 + 300427537 = 1026249669
time = 44199.780394

N = 6, bound = 15, max only
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,12,23,33,45,54]   d = [01,10,20,30,44,55]   e = [00,11,23,33,45,54]   f = [00,12,20,33,45,54]   g = [00,11,20,33,45,54]   h = [00,11,21,33,45,54]   i = [00,12,22,33,45,54]   j = [00,11,22,33,45,54]   k = [00,12,21,33,45,54]   l = [00,10,21,31,44,55]   m = [00,10,20,33,44,55]   n = [00,10,21,33,44,55]   o = [00,10,22,31,44,55]   p = [00,11,21,31,44,55]   q = [00,11,20,31,44,55]   r = [00,10,22,33,44,55]   s = [00,11,20,33,44,55]   t = [00,11,21,33,44,55]   u = [00,11,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,12,23,33,45,54]   d = [01,10,20,30,44,55]   e = [00,10,20,32,44,55]   f = [00,10,21,32,44,55]   g = [00,11,20,32,44,55]   h = [00,11,21,32,44,55]   i = [00,10,22,32,44,55]   j = [00,11,22,32,44,55]   k = [00,11,23,33,45,54]   l = [00,11,21,33,45,54]   m = [00,12,22,33,45,54]   n = [00,11,22,33,45,54]   o = [00,12,21,33,45,54]   p = [00,10,21,31,44,55]   q = [00,10,20,33,44,55]   r = [00,10,21,33,44,55]   s = [00,10,22,31,44,55]   t = [00,11,21,31,44,55]   u = [00,11,20,31,44,55]   v = [00,10,22,33,44,55]   w = [00,11,20,33,44,55]   x = [00,11,21,33,44,55]   y = [00,11,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,13,20,33,45,54]   d = [00,12,21,33,45,54]   e = [02,10,20,31,44,55]   f = [02,11,20,31,44,55]   g = [00,12,20,33,45,54]   h = [00,11,20,33,45,54]   i = [00,11,22,33,45,54]   j = [00,12,20,31,44,55]   k = [00,10,20,33,44,55]   l = [00,10,22,31,44,55]   m = [00,12,20,33,44,55]   n = [00,11,20,31,44,55]   o = [00,10,22,33,44,55]   p = [00,11,20,33,44,55]   q = [00,11,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [01,12,23,32,44,55]   d = [00,11,20,33,45,54]   e = [00,11,22,33,45,54]   f = [01,12,23,30,44,55]   g = [00,12,23,31,44,55]   h = [00,10,23,31,44,55]   i = [01,10,23,30,44,55]   j = [01,10,23,32,44,55]   k = [00,10,21,31,44,55]   l = [00,12,20,31,44,55]   m = [00,10,20,33,44,55]   n = [00,10,21,33,44,55]   o = [00,10,22,31,44,55]   p = [00,12,20,33,44,55]   q = [01,10,20,30,44,55]   r = [00,11,20,31,44,55]   s = [01,10,20,32,44,55]   t = [01,10,21,30,44,55]   u = [01,10,21,32,44,55]   v = [01,12,21,30,44,55]   w = [01,12,21,32,44,55]   x = [00,10,22,33,44,55]   y = [00,11,20,33,44,55]   z = [00,11,22,31,44,55]   aa = [00,12,21,31,44,55]   ab = [01,10,22,30,44,55]   ac = [01,12,20,30,44,55]   ad = [01,12,20,32,44,55]   ae = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,11,23,33,45,54]   d = [00,12,20,33,45,54]   e = [01,10,20,30,44,55]   f = [01,10,22,30,44,55]   g = [00,12,21,33,45,54]   h = [00,11,20,33,45,54]   i = [00,11,21,33,45,54]   j = [00,11,22,33,45,54]   k = [00,10,21,31,44,55]   l = [00,10,20,33,44,55]   m = [00,10,21,33,44,55]   n = [00,10,22,31,44,55]   o = [00,11,21,31,44,55]   p = [00,11,20,31,44,55]   q = [00,10,22,33,44,55]   r = [00,11,20,33,44,55]   s = [00,11,21,33,44,55]   t = [00,11,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,11,23,33,45,54]   d = [00,12,20,31,44,55]   e = [01,10,23,33,45,54]   f = [01,10,20,33,45,54]   g = [01,10,21,33,45,54]   h = [01,10,22,33,45,54]   i = [00,12,21,31,44,55]   j = [00,11,20,33,45,54]   k = [00,11,22,33,45,54]   l = [00,10,21,31,44,55]   m = [00,10,20,33,44,55]   n = [00,10,21,33,44,55]   o = [00,10,22,31,44,55]   p = [00,10,22,33,44,55]   q = [00,11,20,33,44,55]   r = [00,11,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,11,23,33,45,54]   d = [00,12,20,31,44,55]   e = [01,10,23,33,45,54]   f = [00,10,20,32,44,55]   g = [00,10,21,32,44,55]   h = [00,11,20,32,44,55]   i = [00,11,21,32,44,55]   j = [00,10,22,32,44,55]   k = [00,11,22,32,44,55]   l = [01,10,20,33,45,54]   m = [01,10,22,33,45,54]   n = [00,12,21,31,44,55]   o = [00,11,22,33,45,54]   p = [00,10,21,31,44,55]   q = [00,10,20,33,44,55]   r = [00,10,21,33,44,55]   s = [00,10,22,31,44,55]   t = [00,10,22,33,44,55]   u = [00,11,20,33,44,55]   v = [00,11,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [01,12,23,30,44,55]   d = [00,11,20,33,45,54]   e = [00,11,22,33,45,54]   f = [00,12,23,31,44,55]   g = [00,10,23,31,44,55]   h = [00,11,23,31,44,55]   i = [01,10,23,30,44,55]   j = [01,10,23,32,44,55]   k = [00,10,21,31,44,55]   l = [00,12,20,31,44,55]   m = [00,10,20,33,44,55]   n = [00,10,21,33,44,55]   o = [00,10,22,31,44,55]   p = [00,12,20,33,44,55]   q = [01,10,20,30,44,55]   r = [00,11,20,31,44,55]   s = [01,10,20,32,44,55]   t = [01,10,21,30,44,55]   u = [01,10,21,32,44,55]   v = [01,12,21,30,44,55]   w = [00,10,22,33,44,55]   x = [00,11,20,33,44,55]   y = [00,11,22,31,44,55]   z = [00,12,21,31,44,55]   aa = [01,10,22,30,44,55]   ab = [01,12,20,30,44,55]   ac = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [01,12,23,30,44,55]   d = [00,11,20,33,45,54]   e = [00,11,21,31,44,55]   f = [00,11,21,33,44,55]   g = [00,11,22,33,45,54]   h = [00,12,23,31,44,55]   i = [00,10,23,31,44,55]   j = [00,11,23,31,44,55]   k = [01,10,23,30,44,55]   l = [00,10,21,31,44,55]   m = [00,12,20,31,44,55]   n = [00,10,20,33,44,55]   o = [00,10,21,33,44,55]   p = [00,10,22,31,44,55]   q = [00,12,20,33,44,55]   r = [01,10,20,30,44,55]   s = [00,11,20,31,44,55]   t = [01,10,21,30,44,55]   u = [01,12,21,30,44,55]   v = [00,10,22,33,44,55]   w = [00,11,20,33,44,55]   x = [00,11,22,31,44,55]   y = [00,12,21,31,44,55]   z = [01,10,22,30,44,55]   aa = [01,12,20,30,44,55]   ab = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [01,12,23,30,44,55]   d = [00,11,22,33,45,54]   e = [00,12,23,31,44,55]   f = [00,10,23,31,44,55]   g = [00,11,23,31,44,55]   h = [01,10,23,30,44,55]   i = [00,10,23,32,44,55]   j = [00,11,23,32,44,55]   k = [01,10,23,32,44,55]   l = [00,10,20,32,44,55]   m = [00,10,21,31,44,55]   n = [00,10,21,32,44,55]   o = [00,12,20,31,44,55]   p = [00,10,20,33,44,55]   q = [00,10,21,33,44,55]   r = [00,10,22,31,44,55]   s = [00,11,20,32,44,55]   t = [00,12,20,33,44,55]   u = [01,10,20,30,44,55]   v = [00,11,20,31,44,55]   w = [01,10,20,32,44,55]   x = [00,10,22,33,44,55]   y = [00,11,20,33,44,55]   z = [00,11,22,31,44,55]   aa = [00,12,21,31,44,55]   ab = [01,10,22,30,44,55]   ac = [01,12,20,30,44,55]   ad = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [01,12,23,30,44,55]   d = [00,11,22,33,45,54]   e = [00,11,21,31,44,55]   f = [00,11,21,32,44,55]   g = [00,10,22,32,44,55]   h = [00,11,21,33,44,55]   i = [00,11,22,32,44,55]   j = [00,12,23,31,44,55]   k = [00,10,23,31,44,55]   l = [00,11,23,31,44,55]   m = [01,10,23,30,44,55]   n = [00,10,23,32,44,55]   o = [00,11,23,32,44,55]   p = [00,10,20,32,44,55]   q = [00,10,21,31,44,55]   r = [00,10,21,32,44,55]   s = [00,12,20,31,44,55]   t = [00,10,20,33,44,55]   u = [00,10,21,33,44,55]   v = [00,10,22,31,44,55]   w = [00,11,20,32,44,55]   x = [00,12,20,33,44,55]   y = [01,10,20,30,44,55]   z = [00,11,20,31,44,55]   aa = [00,10,22,33,44,55]   ab = [00,11,20,33,44,55]   ac = [00,11,22,31,44,55]   ad = [00,12,21,31,44,55]   ae = [01,10,22,30,44,55]   af = [01,12,20,30,44,55]   ag = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,12,23,33,44,55]   d = [00,11,21,33,45,54]   e = [01,10,20,30,44,55]   f = [00,12,23,32,44,55]   g = [00,10,23,32,44,55]   h = [00,11,23,32,44,55]   i = [00,10,20,32,44,55]   j = [00,10,21,32,44,55]   k = [00,12,20,32,44,55]   l = [00,11,20,32,44,55]   m = [00,11,21,32,44,55]   n = [00,12,22,32,44,55]   o = [00,10,22,32,44,55]   p = [00,11,22,32,44,55]   q = [00,12,21,32,44,55]   r = [00,11,22,33,45,54]   s = [00,12,23,31,44,55]   t = [00,10,23,31,44,55]   u = [00,11,23,31,44,55]   v = [00,10,23,33,44,55]   w = [00,11,23,33,44,55]   x = [00,10,21,31,44,55]   y = [00,12,20,31,44,55]   z = [00,10,20,33,44,55]   aa = [00,10,21,33,44,55]   ab = [00,10,22,31,44,55]   ac = [00,11,21,31,44,55]   ad = [00,12,20,33,44,55]   ae = [00,12,22,31,44,55]   af = [00,11,20,31,44,55]   ag = [00,10,22,33,44,55]   ah = [00,11,20,33,44,55]   ai = [00,11,21,33,44,55]   aj = [00,11,22,31,44,55]   ak = [00,12,21,31,44,55]   al = [00,12,22,33,44,55]   am = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,12,23,32,44,55]   d = [00,11,22,33,45,54]   e = [01,10,20,30,44,55]   f = [00,11,23,31,44,55]   g = [01,10,22,30,44,55]   h = [01,12,20,30,44,55]   i = [00,11,23,32,44,55]   j = [00,11,21,31,44,55]   k = [00,11,21,32,44,55]   l = [00,10,22,32,44,55]   m = [00,11,21,33,44,55]   n = [00,11,22,32,44,55]   o = [00,12,23,31,44,55]   p = [00,10,23,31,44,55]   q = [00,10,23,32,44,55]   r = [00,10,20,32,44,55]   s = [00,10,21,31,44,55]   t = [00,10,21,32,44,55]   u = [00,12,20,31,44,55]   v = [00,12,20,32,44,55]   w = [00,10,20,33,44,55]   x = [00,10,21,33,44,55]   y = [00,10,22,31,44,55]   z = [00,11,20,32,44,55]   aa = [00,12,20,33,44,55]   ab = [00,11,20,31,44,55]   ac = [00,10,22,33,44,55]   ad = [00,11,20,33,44,55]   ae = [00,11,22,31,44,55]   af = [00,12,21,31,44,55]   ag = [00,12,21,32,44,55]   ah = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,13,21,31,44,55]   d = [00,11,20,33,45,54]   e = [02,10,22,31,44,55]   f = [02,10,20,31,44,55]   g = [02,10,21,31,44,55]   h = [00,11,22,33,45,54]   i = [00,13,20,31,44,55]   j = [00,10,21,31,44,55]   k = [00,12,20,31,44,55]   l = [00,10,20,33,44,55]   m = [00,10,21,33,44,55]   n = [00,10,22,31,44,55]   o = [00,12,20,33,44,55]   p = [00,10,22,33,44,55]   q = [00,11,20,33,44,55]   r = [00,12,21,31,44,55]   s = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,12,23,31,44,55]   d = [00,11,21,33,45,54]   e = [01,10,23,30,44,55]   f = [00,10,23,32,44,55]   g = [00,11,23,32,44,55]   h = [00,10,20,32,44,55]   i = [00,10,21,32,44,55]   j = [00,11,20,32,44,55]   k = [00,11,21,32,44,55]   l = [00,10,22,32,44,55]   m = [00,11,22,32,44,55]   n = [01,10,20,30,44,55]   o = [00,11,22,33,45,54]   p = [00,10,23,31,44,55]   q = [00,11,23,31,44,55]   r = [00,10,23,33,44,55]   s = [00,11,23,33,44,55]   t = [00,10,21,31,44,55]   u = [00,12,20,31,44,55]   v = [00,10,20,33,44,55]   w = [00,10,21,33,44,55]   x = [00,10,22,31,44,55]   y = [00,11,21,31,44,55]   z = [00,12,22,31,44,55]   aa = [00,11,20,31,44,55]   ab = [00,10,22,33,44,55]   ac = [00,11,20,33,44,55]   ad = [00,11,21,33,44,55]   ae = [00,11,22,31,44,55]   af = [00,12,21,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,10,23,31,44,55]   d = [01,12,21,33,45,54]   e = [01,12,20,33,45,54]   f = [00,11,20,33,45,54]   g = [01,10,20,33,45,54]   h = [01,10,21,33,45,54]   i = [00,11,22,33,45,54]   j = [01,10,22,33,45,54]   k = [00,10,20,33,44,55]   l = [00,10,21,33,44,55]   m = [00,10,22,31,44,55]   n = [00,10,22,33,44,55]   o = [00,11,20,33,44,55]   p = [00,11,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,10,23,31,44,55]   d = [00,12,20,33,45,54]   e = [01,10,20,33,45,54]   f = [00,12,22,33,45,54]   g = [00,12,21,33,45,54]   h = [00,11,20,33,45,54]   i = [00,11,21,33,45,54]   j = [00,11,22,33,45,54]   k = [00,10,20,33,44,55]   l = [00,10,21,33,44,55]   m = [00,10,22,33,44,55]   n = [00,11,20,33,44,55]   o = [00,11,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,10,23,31,44,55]   d = [00,11,20,33,45,54]   e = [01,12,21,30,44,55]   f = [00,11,23,33,44,55]   g = [01,10,23,33,44,55]   h = [00,11,21,33,44,55]   i = [01,10,20,33,44,55]   j = [01,10,21,33,44,55]   k = [01,10,22,33,44,55]   l = [01,12,20,30,44,55]   m = [00,12,20,31,44,55]   n = [00,12,21,31,44,55]   o = [00,11,22,33,45,54]   p = [00,10,23,33,44,55]   q = [01,10,23,30,44,55]   r = [00,10,21,31,44,55]   s = [00,10,20,33,44,55]   t = [00,10,21,33,44,55]   u = [00,10,22,31,44,55]   v = [01,10,20,30,44,55]   w = [01,10,21,30,44,55]   x = [00,10,22,33,44,55]   y = [00,11,20,33,44,55]   z = [01,10,22,30,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,10,23,31,44,55]   d = [00,11,20,33,45,54]   e = [00,12,20,33,44,55]   f = [01,10,23,30,44,55]   g = [00,12,22,33,44,55]   h = [01,10,20,33,44,55]   i = [01,10,21,33,44,55]   j = [01,10,22,33,44,55]   k = [00,11,21,33,45,54]   l = [00,11,21,33,44,55]   m = [01,10,20,30,44,55]   n = [01,10,21,30,44,55]   o = [01,10,22,30,44,55]   p = [00,12,21,33,44,55]   q = [00,11,22,33,45,54]   r = [00,10,21,31,44,55]   s = [00,10,20,33,44,55]   t = [00,10,21,33,44,55]   u = [00,10,22,31,44,55]   v = [00,10,22,33,44,55]   w = [00,11,20,33,44,55]
   a = [00,10,21,32,44,55]   b = [04,10,20,30,45,53]   c = [00,10,21,33,44,55]   d = [00,11,21,32,44,55]   e = [00,12,22,32,44,55]   f = [00,12,23,33,44,55]   g = [00,13,21,33,44,55]   h = [00,13,22,32,44,55]   i = [00,13,23,33,44,55]   j = [00,10,22,32,44,55]   k = [00,10,23,33,44,55]   l = [00,10,22,33,44,55]   m = [00,10,23,32,44,55]   n = [00,11,21,33,44,55]   o = [00,11,22,32,44,55]   p = [00,11,23,33,44,55]   q = [00,12,21,32,44,55]   r = [00,12,22,33,44,55]   s = [00,12,23,32,44,55]   t = [00,13,22,33,44,55]   u = [00,13,23,32,44,55]   v = [00,11,23,32,44,55]   w = [00,12,21,33,44,55]   x = [00,13,21,32,44,55]
   a = [00,10,21,32,44,55]   b = [04,11,21,34,45,53]   c = [03,11,21,33,44,55]   d = [00,11,23,33,45,54]   e = [03,10,21,32,44,55]   f = [00,11,21,33,44,55]   g = [00,11,21,33,45,54]   h = [00,12,21,30,44,55]   i = [00,13,21,31,44,55]   j = [00,11,22,33,45,54]   k = [00,13,22,31,44,55]
   a = [00,10,21,32,44,55]   b = [04,11,21,34,45,53]   c = [00,11,23,33,44,55]   d = [03,11,21,33,45,54]   e = [00,11,21,33,44,55]   f = [00,11,21,33,45,54]   g = [00,12,21,30,44,55]   h = [00,13,21,31,44,55]   i = [00,11,22,33,45,54]   j = [00,13,22,31,44,55]
   a = [00,10,21,32,44,55]   b = [04,12,24,32,45,53]   c = [00,10,23,32,44,55]   d = [00,11,22,31,44,55]   e = [00,12,21,32,44,55]   f = [00,12,23,32,44,55]   g = [00,13,22,33,44,55]   h = [00,13,22,31,44,55]
   a = [00,10,21,32,44,55]   b = [04,13,24,33,45,52]   c = [05,13,25,33,42,54]   d = [00,10,23,32,45,54]   e = [00,12,23,32,45,54]   f = [00,10,23,32,44,55]   g = [00,12,23,32,44,55]   h = [04,13,24,33,42,55]   i = [05,13,25,33,44,52]   j = [00,10,21,32,45,54]   k = [02,11,22,31,44,55]   l = [02,11,22,31,45,54]   m = [02,13,22,33,44,55]   n = [00,12,21,32,45,54]   o = [02,11,22,33,44,55]   p = [02,13,22,31,44,55]   q = [02,13,22,31,45,54]   r = [00,11,22,31,45,54]   s = [00,13,22,31,45,54]   t = [02,13,22,33,45,54]   u = [00,11,22,31,44,55]   v = [00,12,21,32,44,55]   w = [00,13,22,33,44,55]   x = [00,13,22,33,45,54]   y = [02,11,22,33,45,54]   z = [00,11,22,33,45,54]   aa = [00,13,22,31,44,55]
   a = [00,10,21,32,44,55]   b = [04,13,24,33,45,52]   c = [04,13,24,31,45,52]   d = [02,13,20,33,45,54]   e = [02,11,20,33,45,54]   f = [00,11,22,31,45,54]   g = [00,13,22,31,45,54]   h = [00,11,22,31,44,55]   i = [00,12,21,32,44,55]   j = [00,13,22,33,44,55]   k = [00,13,22,33,45,54]   l = [00,11,22,33,45,54]   m = [00,13,22,31,44,55]
   a = [00,10,21,32,44,55]   b = [04,14,22,34,45,50]   c = [01,13,22,31,44,55]   d = [01,13,22,31,45,54]   e = [01,13,20,32,44,55]   f = [01,13,20,32,45,54]   g = [01,13,22,30,44,55]   h = [01,13,22,30,45,54]   i = [00,13,22,30,44,55]   j = [00,13,22,30,45,54]   k = [00,13,21,32,44,55]   l = [00,13,21,32,45,54]   m = [00,13,22,31,44,55]   n = [00,13,22,31,45,54]   o = [05,15,22,35,40,54]   p = [04,14,22,34,40,55]   q = [05,15,22,35,44,50]   r = [00,10,21,32,45,54]   s = [00,10,22,30,44,55]   t = [00,10,22,30,45,54]   u = [00,10,22,31,44,55]   v = [00,10,22,31,45,54]   w = [01,10,20,32,44,55]   x = [01,10,20,32,45,54]   y = [00,10,22,33,44,55]   z = [00,10,22,33,45,54]   aa = [00,11,22,30,44,55]   ab = [00,11,22,30,45,54]   ac = [00,11,22,31,44,55]   ad = [00,11,22,31,45,54]   ae = [01,10,22,30,44,55]   af = [01,10,22,30,45,54]   ag = [01,10,22,31,44,55]   ah = [01,10,22,31,45,54]   ai = [00,11,22,33,45,54]   aj = [01,10,22,33,44,55]   ak = [01,10,22,33,45,54]
   a = [00,10,21,32,44,55]   b = [04,14,22,34,45,50]   c = [00,13,22,30,44,55]   d = [01,10,20,32,44,55]   e = [00,13,22,32,44,55]   f = [00,13,22,32,45,54]   g = [00,13,22,33,44,55]   h = [00,13,22,33,45,54]   i = [00,11,21,32,44,55]   j = [00,11,21,32,45,54]   k = [00,10,22,32,44,55]   l = [00,10,22,32,45,54]   m = [00,11,22,31,44,55]   n = [00,11,22,31,45,54]   o = [00,11,22,32,44,55]   p = [00,11,22,32,45,54]   q = [01,10,20,32,45,54]   r = [00,13,22,30,45,54]   s = [00,13,21,32,44,55]   t = [00,13,21,32,45,54]   u = [00,13,22,31,44,55]   v = [00,13,22,31,45,54]   w = [05,15,22,35,40,54]   x = [04,14,22,34,40,55]   y = [05,15,22,35,44,50]   z = [00,10,21,32,45,54]   aa = [00,10,22,30,44,55]   ab = [00,10,22,30,45,54]   ac = [00,10,22,31,44,55]   ad = [00,10,22,31,45,54]   ae = [00,10,22,33,44,55]   af = [00,10,22,33,45,54]   ag = [00,11,22,30,44,55]   ah = [00,11,22,30,45,54]   ai = [00,11,22,33,45,54]
   a = [00,10,21,32,44,55]   b = [04,11,21,34,43,55]   c = [00,11,21,33,45,54]   d = [03,11,20,33,44,55]   e = [00,11,23,33,44,55]   f = [00,11,22,33,45,54]   g = [03,11,21,33,44,55]   h = [00,11,21,33,44,55]   i = [00,12,21,30,44,55]   j = [00,13,21,31,44,55]   k = [00,13,22,31,44,55]   l = [03,10,21,32,44,55]
   a = [00,10,21,32,44,55]   b = [04,14,21,32,40,55]   c = [01,13,23,31,45,54]   d = [04,14,22,32,40,55]   e = [00,10,22,32,44,55]   f = [00,11,21,33,44,55]
   a = [00,10,21,32,44,55]   b = [04,14,24,33,45,50]   c = [02,13,20,30,44,55]   d = [00,13,22,33,44,55]   e = [00,10,22,32,45,54]   f = [00,11,22,32,45,54]   g = [02,11,20,31,44,55]   h = [02,13,20,31,44,55]   i = [02,10,21,30,44,55]   j = [02,11,20,30,44,55]   k = [00,10,22,33,45,54]   l = [00,12,21,32,44,55]   m = [00,10,22,33,44,55]   n = [00,11,22,33,45,54]
   a = [00,10,21,32,44,55]   b = [04,14,23,32,40,55]   c = [01,12,20,32,45,54]   d = [00,10,23,32,44,55]   e = [00,11,23,32,44,55]   f = [00,10,21,32,45,54]   g = [00,10,22,32,44,55]   h = [00,10,22,33,44,55]   i = [00,11,22,32,44,55]
   a = [00,10,21,32,45,54]   b = [04,13,24,30,42,55]   c = [00,11,20,34,44,55]   d = [00,11,20,35,45,54]   e = [00,11,22,31,45,54]   f = [04,13,24,31,42,55]   g = [00,12,21,32,45,54]
   a = [00,10,21,33,43,55]   b = [05,15,22,30,41,53]   c = [00,12,21,34,44,55]   d = [00,12,21,34,43,55]
   a = [00,10,21,34,43,53]   b = [03,12,21,35,41,53]   c = [01,12,21,35,43,53]
   a = [00,10,21,34,43,53]   b = [04,14,22,33,40,51]   c = [00,12,21,35,43,53]   d = [00,11,20,34,43,53]   e = [04,15,22,33,40,51]
   a = [00,12,21,31,43,54]   b = [03,14,25,30,45,54]
   a = [00,10,20,33,44,55]   b = [03,10,24,31,44,55]   c = [04,14,25,33,40,55]   d = [00,11,24,33,45,54]   e = [00,11,22,33,45,54]   f = [00,11,23,33,45,54]   g = [00,11,25,33,45,54]   h = [00,11,20,33,45,54]   i = [00,11,21,33,45,54]   j = [04,14,20,33,40,55]   k = [04,14,21,33,40,55]   l = [04,14,23,33,40,55]   m = [04,14,22,33,40,55]   n = [04,14,24,33,40,55]   o = [03,10,25,31,44,55]   p = [03,11,25,30,44,55]   q = [00,10,25,33,44,55]   r = [00,11,25,33,44,55]   s = [01,10,25,33,44,55]   t = [03,10,20,31,44,55]   u = [03,10,21,31,44,55]   v = [03,10,23,31,44,55]   w = [03,10,22,31,44,55]   x = [03,11,20,30,44,55]   y = [03,11,21,30,44,55]   z = [03,11,24,30,44,55]   aa = [03,11,22,30,44,55]   ab = [00,10,23,33,44,55]   ac = [00,10,24,33,44,55]   ad = [00,11,23,33,44,55]   ae = [00,11,24,33,44,55]   af = [01,10,23,33,44,55]   ag = [01,10,24,33,44,55]   ah = [03,11,23,30,44,55]   ai = [00,10,21,33,44,55]   aj = [01,11,20,33,44,55]   ak = [00,10,22,33,44,55]   al = [00,11,20,33,44,55]   am = [00,11,21,33,44,55]   an = [01,10,20,33,44,55]   ao = [01,10,21,33,44,55]   ap = [01,10,22,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,10,23,31,44,55]   c = [04,14,24,33,40,55]   d = [02,11,21,33,45,54]   e = [00,11,20,33,45,54]   f = [00,11,21,33,45,54]   g = [02,11,22,33,45,54]   h = [00,11,22,33,45,54]   i = [02,11,20,33,45,54]   j = [03,12,23,31,44,55]   k = [03,11,23,30,44,55]   l = [03,11,23,32,44,55]   m = [00,10,21,33,44,55]   n = [00,12,20,33,44,55]   o = [01,11,20,33,44,55]   p = [01,12,22,33,44,55]   q = [02,10,22,33,44,55]   r = [02,11,21,33,44,55]   s = [02,12,22,33,44,55]   t = [00,10,22,33,44,55]   u = [00,11,20,33,44,55]   v = [00,11,21,33,44,55]   w = [00,12,22,33,44,55]   x = [01,10,20,33,44,55]   y = [01,10,21,33,44,55]   z = [01,11,22,33,44,55]   aa = [01,12,21,33,44,55]   ab = [02,10,20,33,44,55]   ac = [02,11,22,33,44,55]   ad = [02,12,20,33,44,55]   ae = [02,12,21,33,44,55]   af = [00,12,21,33,44,55]   ag = [01,10,22,33,44,55]   ah = [01,12,20,33,44,55]   ai = [02,10,21,33,44,55]   aj = [02,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,10,23,31,44,55]   c = [04,14,24,33,42,55]   d = [01,11,20,33,45,54]   e = [01,12,22,33,45,54]   f = [00,11,20,33,45,54]   g = [01,10,20,33,45,54]   h = [01,11,22,33,45,54]   i = [02,11,22,33,45,54]   j = [00,11,22,33,45,54]   k = [01,10,22,33,45,54]   l = [01,12,20,33,45,54]   m = [02,11,20,33,45,54]   n = [03,11,23,30,44,55]   o = [00,10,21,33,44,55]   p = [00,12,20,33,44,55]   q = [01,11,20,33,44,55]   r = [01,12,22,33,44,55]   s = [02,10,22,33,44,55]   t = [02,11,21,33,44,55]   u = [02,12,22,33,44,55]   v = [00,10,22,33,44,55]   w = [00,11,20,33,44,55]   x = [00,11,21,33,44,55]   y = [00,12,22,33,44,55]   z = [01,10,20,33,44,55]   aa = [01,10,21,33,44,55]   ab = [01,11,22,33,44,55]   ac = [01,12,21,33,44,55]   ad = [02,10,20,33,44,55]   ae = [02,11,22,33,44,55]   af = [02,12,20,33,44,55]   ag = [02,12,21,33,44,55]   ah = [00,12,21,33,44,55]   ai = [01,10,22,33,44,55]   aj = [01,12,20,33,44,55]   ak = [02,10,21,33,44,55]   al = [02,11,20,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,11,23,34,45,50]   c = [02,10,21,34,45,53]   d = [00,10,21,33,45,54]   e = [00,12,21,33,45,54]   f = [00,12,21,34,45,53]   g = [03,11,23,35,44,50]   h = [00,10,20,33,45,54]   i = [00,12,20,33,44,55]   j = [00,12,20,33,45,54]   k = [00,12,20,34,43,55]   l = [00,12,20,34,45,53]   m = [00,12,20,35,43,54]   n = [00,12,20,35,44,53]   o = [03,13,23,30,44,55]   p = [03,13,23,30,45,54]   q = [04,14,24,30,43,55]   r = [04,14,24,30,45,53]   s = [04,14,24,33,40,55]   t = [04,14,24,33,45,50]   u = [05,15,25,30,43,54]   v = [05,15,25,30,44,53]   w = [05,15,25,33,40,54]   x = [05,15,25,33,44,50]   y = [00,10,22,33,44,55]   z = [00,10,22,33,45,54]   aa = [00,11,20,33,44,55]   ab = [00,11,20,33,45,54]   ac = [00,11,20,34,43,55]   ad = [00,11,20,34,45,53]   ae = [00,11,20,35,43,54]   af = [00,11,20,35,44,53]   ag = [00,12,22,33,44,55]   ah = [00,12,22,33,45,54]   ai = [00,12,22,34,43,55]   aj = [00,12,22,34,45,53]   ak = [00,12,22,35,43,54]   al = [00,12,22,35,44,53]   am = [02,10,20,34,43,55]   an = [02,10,20,34,45,53]   ao = [00,11,22,33,45,54]   ap = [00,11,22,34,43,55]   aq = [00,11,22,34,45,53]   ar = [00,11,22,35,43,54]   as = [00,11,22,35,44,53]
   a = [00,10,20,33,44,55]   b = [03,11,23,34,45,50]   c = [02,10,21,34,45,53]   d = [02,11,20,34,43,55]   e = [02,11,20,34,45,53]   f = [00,10,21,33,45,54]   g = [00,12,21,33,45,54]   h = [00,12,21,34,45,53]   i = [03,11,23,35,44,50]   j = [00,10,20,33,45,54]   k = [00,12,20,33,44,55]   l = [00,12,20,33,45,54]   m = [00,12,20,34,43,55]   n = [00,12,20,34,45,53]   o = [00,12,20,35,43,54]   p = [00,12,20,35,44,53]   q = [03,13,23,30,44,55]   r = [03,13,23,30,45,54]   s = [04,14,24,30,43,55]   t = [04,14,24,30,45,53]   u = [04,14,24,33,40,55]   v = [04,14,24,33,45,50]   w = [05,15,25,30,43,54]   x = [05,15,25,30,44,53]   y = [05,15,25,33,40,54]   z = [05,15,25,33,44,50]   aa = [00,10,22,33,44,55]   ab = [00,10,22,33,45,54]   ac = [00,11,20,33,44,55]   ad = [00,11,20,33,45,54]   ae = [00,11,20,34,43,55]   af = [00,11,20,34,45,53]   ag = [00,11,20,35,43,54]   ah = [00,11,20,35,44,53]   ai = [00,12,22,33,44,55]   aj = [00,12,22,35,44,53]   ak = [02,10,20,34,43,55]   al = [02,10,20,34,45,53]   am = [00,11,22,33,45,54]   an = [00,11,22,34,43,55]   ao = [00,11,22,34,45,53]   ap = [00,11,22,35,43,54]   aq = [00,11,22,35,44,53]
   a = [00,10,20,33,44,55]   b = [03,11,23,34,45,50]   c = [00,10,21,33,44,55]   d = [02,10,20,35,43,54]   e = [00,11,21,33,44,55]   f = [00,11,21,34,43,55]   g = [00,12,22,33,45,54]   h = [00,12,22,34,45,53]   i = [00,12,22,35,43,54]   j = [00,12,22,35,44,53]   k = [02,10,20,35,44,53]   l = [00,12,21,33,44,55]   m = [00,12,21,34,43,55]   n = [03,11,23,35,44,50]   o = [00,10,20,33,45,54]   p = [00,12,20,33,44,55]   q = [00,12,20,33,45,54]   r = [00,12,20,34,43,55]   s = [00,12,20,34,45,53]   t = [00,12,20,35,43,54]   u = [00,12,20,35,44,53]   v = [03,13,23,30,44,55]   w = [03,13,23,30,45,54]   x = [04,14,24,30,43,55]   y = [04,14,24,30,45,53]   z = [04,14,24,33,40,55]   aa = [04,14,24,33,45,50]   ab = [05,15,25,30,43,54]   ac = [05,15,25,30,44,53]   ad = [05,15,25,33,40,54]   ae = [05,15,25,33,44,50]   af = [00,10,22,33,44,55]   ag = [00,10,22,33,45,54]   ah = [00,11,20,33,44,55]   ai = [00,11,20,33,45,54]   aj = [00,11,20,34,43,55]   ak = [00,11,20,34,45,53]   al = [00,11,20,35,43,54]   am = [00,11,20,35,44,53]   an = [00,12,22,33,44,55]   ao = [00,12,22,34,43,55]   ap = [00,11,22,33,45,54]   aq = [00,11,22,34,43,55]   ar = [00,11,22,34,45,53]   as = [00,11,22,35,43,54]   at = [00,11,22,35,44,53]
   a = [00,10,20,33,44,55]   b = [03,11,23,34,45,50]   c = [00,12,21,35,43,54]   d = [02,10,20,33,44,55]   e = [02,10,20,33,45,54]   f = [02,11,20,33,44,55]   g = [02,11,20,33,45,54]   h = [00,12,21,35,44,53]   i = [03,11,23,35,44,50]   j = [00,10,20,33,45,54]   k = [00,12,20,33,44,55]   l = [00,12,20,33,45,54]   m = [00,12,20,34,43,55]   n = [00,12,20,34,45,53]   o = [00,12,20,35,43,54]   p = [00,12,20,35,44,53]   q = [03,13,23,30,44,55]   r = [03,13,23,30,45,54]   s = [04,14,24,30,43,55]   t = [04,14,24,30,45,53]   u = [04,14,24,33,40,55]   v = [04,14,24,33,45,50]   w = [05,15,25,30,43,54]   x = [05,15,25,30,44,53]   y = [05,15,25,33,40,54]   z = [05,15,25,33,44,50]   aa = [00,10,22,33,44,55]   ab = [00,10,22,33,45,54]   ac = [00,11,20,33,44,55]   ad = [00,11,20,33,45,54]   ae = [00,11,20,34,43,55]   af = [00,11,20,34,45,53]   ag = [00,11,20,35,43,54]   ah = [00,11,20,35,44,53]   ai = [00,12,22,33,44,55]   aj = [00,12,22,33,45,54]   ak = [00,11,22,33,45,54]   al = [00,11,22,34,43,55]   am = [00,11,22,34,45,53]   an = [00,11,22,35,43,54]   ao = [00,11,22,35,44,53]
   a = [00,10,20,33,44,55]   b = [00,12,23,33,44,55]   c = [00,10,21,34,45,53]   d = [01,10,23,33,44,55]   e = [03,13,23,34,45,50]   f = [01,10,23,33,45,54]   g = [01,11,20,33,44,55]   h = [01,11,20,33,45,54]   i = [01,10,20,33,44,55]   j = [01,10,20,33,45,54]   k = [01,10,21,33,44,55]   l = [01,10,21,33,45,54]   m = [01,10,22,33,44,55]   n = [01,10,22,33,45,54]   o = [01,12,20,33,44,55]   p = [01,12,20,33,45,54]   q = [00,10,21,35,44,53]   r = [00,12,23,33,45,54]   s = [00,10,23,33,44,55]   t = [00,10,23,33,45,54]   u = [00,11,23,33,44,55]   v = [00,11,23,33,45,54]   w = [00,10,20,33,45,54]   x = [00,10,20,34,45,53]   y = [00,10,20,35,44,53]   z = [00,10,21,33,44,55]   aa = [00,10,21,33,45,54]   ab = [00,12,20,33,44,55]   ac = [00,12,20,33,45,54]   ad = [00,10,22,33,44,55]   ae = [00,10,22,33,45,54]   af = [00,11,20,33,44,55]   ag = [00,11,20,33,45,54]   ah = [00,11,21,33,44,55]   ai = [00,11,21,33,45,54]   aj = [00,12,22,33,44,55]   ak = [00,12,22,33,45,54]   al = [00,11,22,33,45,54]   am = [00,12,21,33,44,55]   an = [00,12,21,33,45,54]
   a = [00,10,20,33,44,55]   b = [03,10,23,32,44,55]   c = [00,10,21,33,44,55]   d = [04,14,24,30,45,53]   e = [02,12,21,33,44,55]   f = [02,12,21,33,45,54]   g = [03,11,23,32,44,55]   h = [03,11,23,32,45,54]   i = [02,11,22,33,44,55]   j = [02,11,22,33,45,54]   k = [04,14,24,33,45,50]   l = [05,15,25,30,43,54]   m = [05,15,25,33,40,54]   n = [04,14,24,30,43,55]   o = [04,14,24,33,40,55]   p = [05,15,25,30,44,53]   q = [05,15,25,33,44,50]   r = [00,10,21,33,45,54]   s = [00,12,21,33,44,55]   t = [00,12,21,33,45,54]   u = [02,10,21,33,44,55]   v = [02,10,21,33,45,54]   w = [03,10,23,32,45,54]   x = [03,12,23,30,44,55]   y = [03,12,23,30,45,54]   z = [03,11,23,30,44,55]   aa = [03,11,23,30,45,54]   ab = [00,10,20,33,45,54]   ac = [00,12,20,33,44,55]   ad = [00,12,20,33,45,54]   ae = [02,10,22,33,44,55]   af = [02,10,22,33,45,54]   ag = [03,13,23,30,44,55]   ah = [03,13,23,30,45,54]   ai = [00,10,22,33,44,55]   aj = [00,10,22,33,45,54]   ak = [00,11,20,33,44,55]   al = [00,11,20,33,45,54]   am = [00,12,22,33,44,55]   an = [00,12,22,33,45,54]   ao = [02,10,20,33,44,55]   ap = [02,10,20,33,45,54]   aq = [02,12,20,33,44,55]   ar = [02,12,20,33,45,54]   as = [00,11,22,33,45,54]   at = [02,11,20,33,44,55]   au = [02,11,20,33,45,54]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,44,55]   c = [02,10,21,34,43,55]   d = [00,12,21,35,43,54]   e = [00,12,22,33,45,54]   f = [00,12,22,34,45,53]   g = [00,12,22,35,43,54]   h = [00,12,22,34,43,55]   i = [00,11,20,34,45,53]   j = [00,11,20,35,43,54]   k = [00,11,22,34,45,53]   l = [00,11,22,35,43,54]   m = [00,11,20,35,44,53]   n = [00,11,22,35,44,53]   o = [03,11,23,30,45,54]   p = [00,10,20,33,45,54]   q = [00,12,20,33,45,54]   r = [00,12,20,34,45,53]   s = [00,12,20,35,43,54]   t = [00,12,20,35,44,53]   u = [03,13,23,30,45,54]   v = [04,14,24,30,45,53]   w = [04,14,24,33,45,50]   x = [05,15,25,30,43,54]   y = [05,15,25,30,44,53]   z = [05,15,25,33,40,54]   aa = [05,15,25,33,44,50]   ab = [00,10,22,33,45,54]   ac = [00,11,20,33,45,54]   ad = [00,12,22,35,44,53]   ae = [02,10,20,34,45,53]   af = [00,11,22,33,45,54]   ag = [00,11,20,34,43,55]   ah = [00,11,22,34,43,55]   ai = [00,12,21,34,43,55]   aj = [00,12,20,33,44,55]   ak = [00,12,20,34,43,55]   al = [03,13,23,30,44,55]   am = [04,14,24,30,43,55]   an = [04,14,24,33,40,55]   ao = [00,10,22,33,44,55]   ap = [00,11,20,33,44,55]   aq = [00,12,22,33,44,55]   ar = [02,10,20,34,43,55]
   a = [00,10,21,33,44,55]   b = [03,10,20,34,45,52]   c = [03,10,20,35,42,54]   d = [03,10,20,34,42,55]   e = [03,10,20,35,44,52]   f = [03,12,22,35,40,54]   g = [04,12,22,35,43,50]   h = [05,12,22,34,40,53]   i = [03,11,22,35,40,54]   j = [04,11,22,35,43,50]   k = [05,11,22,34,40,53]   l = [03,12,22,34,40,55]   m = [03,12,22,35,44,50]   n = [04,12,22,33,45,50]   o = [05,12,22,33,40,54]   p = [03,11,22,34,40,55]   q = [03,11,22,35,44,50]   r = [04,11,22,33,45,50]   s = [05,11,22,33,40,54]   t = [04,12,22,33,40,55]   u = [04,12,22,35,40,53]   v = [05,12,22,33,44,50]   w = [04,11,22,33,40,55]   x = [04,11,22,35,40,53]   y = [05,11,22,33,44,50]   z = [03,12,22,34,45,50]   aa = [03,11,22,34,45,50]   ab = [05,12,22,34,43,50]   ac = [05,11,22,34,43,50]   ad = [00,10,21,33,45,54]   ae = [00,10,22,33,45,54]   af = [00,10,22,34,43,55]   ag = [00,10,22,34,45,53]   ah = [00,10,22,35,43,54]   ai = [00,10,22,35,44,53]   aj = [00,11,21,33,45,54]   ak = [00,12,22,33,45,54]   al = [00,12,22,34,43,55]   am = [00,12,22,34,45,53]   an = [00,12,22,35,43,54]   ao = [00,11,22,33,45,54]   ap = [00,11,22,34,43,55]   aq = [00,11,22,34,45,53]   ar = [00,11,22,35,43,54]   as = [00,12,21,33,45,54]   at = [00,12,22,35,44,53]   au = [00,11,22,35,44,53]   av = [00,10,22,33,44,55]   aw = [00,11,21,33,44,55]   ax = [00,12,22,33,44,55]   ay = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [03,12,23,35,41,54]   d = [03,12,23,34,41,55]   e = [03,12,23,34,45,51]   f = [03,12,23,35,44,51]   g = [05,11,25,34,42,53]   h = [05,11,25,33,42,54]   i = [04,11,24,33,42,55]   j = [05,11,25,33,44,52]   k = [00,10,21,35,43,54]   l = [00,12,21,35,43,54]   m = [02,10,21,33,45,54]   n = [02,10,21,34,45,53]   o = [02,10,21,35,43,54]   p = [02,10,21,35,44,53]   q = [02,11,20,33,45,54]   r = [02,11,20,34,45,53]   s = [02,11,20,35,43,54]   t = [02,11,20,35,44,53]   u = [03,11,23,34,42,55]   v = [05,11,25,34,43,52]   w = [00,10,21,33,45,54]   x = [00,10,21,34,45,53]   y = [00,10,21,35,44,53]   z = [00,12,21,33,45,54]   aa = [00,12,21,34,45,53]   ab = [00,12,21,35,44,53]   ac = [00,11,20,35,43,54]   ad = [00,11,20,35,44,53]   ae = [00,11,20,33,45,54]   af = [00,11,20,34,45,53]   ag = [04,11,24,35,42,53]   ah = [02,11,22,33,44,55]   ai = [02,11,22,33,45,54]   aj = [02,11,22,34,45,53]   ak = [02,10,21,33,44,55]   al = [02,10,21,34,43,55]   am = [02,11,20,33,44,55]   an = [02,11,20,34,43,55]   ao = [03,11,23,35,42,54]   ap = [04,11,24,35,43,52]   aq = [03,11,23,35,44,52]   ar = [04,11,24,33,45,52]   as = [00,10,21,34,43,55]   at = [02,11,22,34,43,55]   au = [02,11,22,35,43,54]   av = [02,11,22,35,44,53]   aw = [00,12,21,34,43,55]   ax = [00,11,22,35,43,54]   ay = [00,11,22,35,44,53]   az = [00,11,20,33,44,55]   ba = [00,11,20,34,43,55]   bb = [00,11,22,33,45,54]   bc = [00,11,22,34,43,55]   bd = [00,11,22,34,45,53]   be = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,10,24,31,44,55]   c = [04,14,21,33,45,50]   d = [05,15,21,33,40,54]   e = [05,15,21,33,44,50]   f = [04,14,21,33,40,55]   g = [03,10,24,31,45,54]   h = [03,10,25,31,44,55]   i = [03,11,24,30,45,54]   j = [03,11,25,30,44,55]   k = [03,10,22,31,45,54]   l = [03,11,22,30,45,54]   m = [00,11,24,33,45,54]   n = [00,11,25,33,44,55]   o = [01,10,24,33,45,54]   p = [01,10,25,33,44,55]   q = [00,11,22,33,45,54]   r = [01,10,22,33,45,54]   s = [03,10,25,31,45,54]   t = [03,10,20,31,44,55]   u = [03,10,20,31,45,54]   v = [03,10,21,31,44,55]   w = [03,10,21,31,45,54]   x = [03,10,23,31,44,55]   y = [03,10,23,31,45,54]   z = [03,11,24,30,44,55]   aa = [03,11,25,30,45,54]   ab = [03,10,22,31,44,55]   ac = [03,11,20,30,44,55]   ad = [03,11,20,30,45,54]   ae = [03,11,21,30,44,55]   af = [03,11,21,30,45,54]   ag = [03,11,23,30,44,55]   ah = [03,11,23,30,45,54]   ai = [03,11,22,30,44,55]   aj = [00,11,23,33,44,55]   ak = [00,11,23,33,45,54]   al = [00,11,24,33,44,55]   am = [00,11,25,33,45,54]   an = [01,10,23,33,44,55]   ao = [01,10,23,33,45,54]   ap = [01,10,24,33,44,55]   aq = [01,10,25,33,45,54]   ar = [00,10,21,33,45,54]   as = [00,11,20,33,44,55]   at = [00,11,20,33,45,54]   au = [00,11,21,33,44,55]   av = [00,11,21,33,45,54]   aw = [01,10,20,33,44,55]   ax = [01,10,20,33,45,54]   ay = [01,10,21,33,44,55]   az = [01,10,21,33,45,54]   ba = [01,10,22,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,13,22,34,45,50]   c = [01,12,20,33,44,55]   d = [01,10,22,33,44,55]   e = [00,11,21,33,44,55]   f = [00,11,21,34,45,53]   g = [00,11,21,33,45,54]   h = [00,11,21,34,43,55]   i = [00,11,21,35,43,54]   j = [00,11,21,35,44,53]   k = [01,10,22,33,45,54]   l = [01,10,22,34,43,55]   m = [01,10,22,34,45,53]   n = [01,10,22,35,43,54]   o = [01,10,22,35,44,53]   p = [01,12,20,33,45,54]   q = [01,12,20,34,43,55]   r = [01,12,20,34,45,53]   s = [01,12,20,35,43,54]   t = [01,12,20,35,44,53]   u = [00,12,21,33,44,55]   v = [00,12,21,33,45,54]   w = [00,12,21,34,43,55]   x = [00,12,21,34,45,53]   y = [00,12,21,35,43,54]   z = [00,12,21,35,44,53]   aa = [03,13,22,35,40,54]   ab = [04,14,22,30,45,53]   ac = [04,14,22,35,43,50]   ad = [05,15,22,30,43,54]   ae = [05,15,22,34,40,53]   af = [03,13,22,34,40,55]   ag = [03,13,22,35,44,50]   ah = [04,14,22,30,43,55]   ai = [04,14,22,33,45,50]   aj = [05,15,22,30,44,53]   ak = [05,15,22,33,40,54]   al = [03,13,22,30,44,55]   am = [03,13,22,30,45,54]   an = [04,14,22,33,40,55]   ao = [04,14,22,35,40,53]   ap = [05,15,22,33,44,50]   aq = [05,15,22,34,43,50]   ar = [00,10,21,33,45,54]   as = [00,10,21,34,43,55]   at = [00,10,21,34,45,53]   au = [00,10,21,35,43,54]   av = [00,10,21,35,44,53]   aw = [00,10,22,33,44,55]   ax = [00,10,22,33,45,54]   ay = [00,10,22,34,43,55]   az = [00,10,22,34,45,53]   ba = [00,10,22,35,43,54]   bb = [00,10,22,35,44,53]   bc = [01,10,20,33,44,55]   bd = [01,10,20,33,45,54]   be = [01,10,20,34,43,55]   bf = [01,10,20,34,45,53]   bg = [01,10,20,35,43,54]   bh = [01,10,20,35,44,53]   bi = [00,11,22,33,45,54]   bj = [00,11,22,34,43,55]   bk = [00,11,22,34,45,53]   bl = [00,11,22,35,43,54]   bm = [00,11,22,35,44,53]
   a = [00,10,21,33,44,55]   b = [03,12,23,30,44,55]   c = [02,10,20,34,45,53]   d = [03,13,23,30,44,55]   e = [00,11,21,34,45,53]   f = [00,11,21,35,43,54]   g = [00,11,21,34,43,55]   h = [00,11,21,35,44,53]   i = [02,10,20,35,43,54]   j = [02,10,20,34,43,55]   k = [00,10,21,34,45,53]   l = [00,10,21,35,43,54]   m = [00,12,21,34,45,53]   n = [00,12,21,35,43,54]   o = [00,10,21,34,43,55]   p = [00,10,21,35,44,53]   q = [00,12,21,34,43,55]   r = [00,12,21,35,44,53]   s = [02,10,20,33,44,55]   t = [02,10,20,33,45,54]   u = [03,13,23,30,45,54]   v = [04,14,24,30,43,55]   w = [04,14,24,30,45,53]   x = [05,15,25,30,43,54]   y = [05,15,25,30,44,53]   z = [00,12,22,34,45,53]   aa = [00,12,22,35,43,54]   ab = [00,12,22,34,43,55]   ac = [00,12,22,35,44,53]   ad = [00,11,21,33,44,55]   ae = [00,11,21,33,45,54]   af = [00,12,22,33,44,55]   ag = [00,12,22,33,45,54]   ah = [02,10,20,35,44,53]   ai = [00,10,22,34,45,53]   aj = [00,10,22,35,43,54]   ak = [00,11,22,34,45,53]   al = [00,11,22,35,43,54]   am = [00,10,22,34,43,55]   an = [00,10,22,35,44,53]   ao = [00,11,22,34,43,55]   ap = [00,11,22,35,44,53]   aq = [03,12,23,30,45,54]   ar = [00,10,21,33,45,54]   as = [00,10,22,33,44,55]   at = [00,10,22,33,45,54]   au = [00,11,22,33,45,54]   av = [00,12,21,33,44,55]   aw = [00,12,21,33,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,10,23,35,44,51]   d = [02,11,23,35,40,54]   e = [02,12,25,30,44,53]   f = [04,11,23,32,40,55]   g = [00,11,25,32,44,53]   h = [00,11,25,33,44,52]   i = [00,11,24,32,45,53]   j = [00,11,24,33,45,52]   k = [00,11,25,32,43,54]   l = [00,11,25,33,42,54]   m = [00,11,24,32,43,55]   n = [00,11,24,33,42,55]   o = [00,11,24,35,42,53]   p = [00,11,24,35,43,52]   q = [00,11,25,34,42,53]   r = [00,11,25,34,43,52]   s = [00,10,24,32,45,53]   t = [00,10,24,33,45,52]   u = [02,12,23,30,44,55]   v = [02,12,23,30,45,54]   w = [02,12,24,30,43,55]   x = [02,12,24,30,45,53]   y = [02,12,25,30,43,54]   z = [00,10,23,32,45,54]   aa = [00,10,23,34,45,52]   ab = [00,10,22,34,45,53]   ac = [00,10,22,33,45,54]   ad = [00,10,23,34,42,55]   ae = [00,10,25,32,44,53]   af = [00,10,25,33,42,54]   ag = [00,10,25,34,42,53]   ah = [00,10,24,32,43,55]   ai = [00,10,24,33,42,55]   aj = [00,10,25,32,43,54]   ak = [00,10,23,32,44,55]   al = [02,11,23,34,40,55]   am = [02,11,23,35,44,50]   an = [00,10,22,34,43,55]   ao = [00,10,25,33,44,52]   ap = [02,11,23,34,45,50]   aq = [00,11,22,33,45,54]   ar = [00,11,22,34,43,55]   as = [00,11,22,34,45,53]   at = [00,11,22,35,43,54]   au = [00,11,22,35,44,53]   av = [00,11,23,32,44,55]   aw = [00,11,23,32,45,54]   ax = [00,11,23,34,42,55]   ay = [00,11,23,34,45,52]   az = [00,11,23,35,42,54]   ba = [00,11,23,35,44,52]   bb = [00,10,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,10,24,33,45,51]   d = [02,12,24,33,40,55]   e = [03,13,25,32,40,54]   f = [02,11,23,35,44,50]   g = [00,10,22,35,43,54]   h = [00,10,23,35,42,54]   i = [00,10,23,35,44,52]   j = [00,10,24,32,45,53]   k = [00,10,24,33,45,52]   l = [00,10,25,32,44,53]   m = [00,10,25,33,42,54]   n = [00,10,25,33,44,52]   o = [02,12,24,30,43,55]   p = [02,12,25,30,43,54]   q = [02,12,25,33,40,54]   r = [03,13,24,32,40,55]   s = [03,13,25,30,42,54]   t = [00,10,23,32,45,54]   u = [00,10,23,34,45,52]   v = [00,10,25,32,43,54]   w = [03,13,24,30,42,55]   x = [00,10,22,34,45,53]   y = [00,10,22,33,45,54]   z = [00,10,22,35,44,53]   aa = [02,11,24,33,45,50]   ab = [00,10,22,34,43,55]   ac = [00,10,23,34,42,55]   ad = [00,11,24,32,45,53]   ae = [00,11,24,33,45,52]   af = [02,11,23,34,45,50]   ag = [00,10,24,32,43,55]   ah = [00,10,24,33,42,55]   ai = [00,11,22,33,45,54]   aj = [00,11,22,34,43,55]   ak = [00,11,22,34,45,53]   al = [00,11,22,35,43,54]   am = [00,11,22,35,44,53]   an = [00,11,23,32,44,55]   ao = [00,11,23,32,45,54]   ap = [00,11,23,34,42,55]   aq = [00,11,23,34,45,52]   ar = [00,11,23,35,42,54]   as = [00,11,23,35,44,52]   at = [00,11,24,32,43,55]   au = [00,11,24,33,42,55]   av = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,30,43,54]   d = [04,11,23,30,45,52]   e = [04,11,23,35,42,50]   f = [04,11,25,32,43,50]   g = [05,11,24,30,43,52]   h = [02,11,24,30,43,55]   i = [04,11,22,35,43,50]   j = [05,11,22,30,43,54]   k = [05,11,23,30,44,52]   l = [02,11,23,30,44,55]   m = [02,11,23,30,45,54]   n = [02,11,25,34,43,50]   o = [04,11,23,32,45,50]   p = [04,11,25,30,43,52]   q = [05,11,22,33,44,50]   r = [05,11,22,34,43,50]   s = [05,11,23,32,44,50]   t = [05,11,23,34,42,50]   u = [05,11,24,32,43,50]   v = [00,11,25,32,44,53]   w = [00,11,25,33,44,52]   x = [04,10,25,32,43,51]   y = [02,10,25,34,43,51]   z = [04,10,23,32,45,51]   aa = [02,11,24,35,43,50]   ab = [05,11,23,30,42,54]   ac = [02,11,23,35,44,50]   ad = [04,11,23,30,42,55]   ae = [04,11,22,30,43,55]   af = [05,11,22,30,44,53]   ag = [05,11,24,30,42,53]   ah = [05,11,24,33,42,50]   ai = [03,13,22,30,44,55]   aj = [00,11,24,32,45,53]   ak = [00,11,24,33,45,52]   al = [00,11,25,32,43,54]   am = [00,11,25,33,42,54]   an = [02,11,23,34,45,50]   ao = [00,10,24,33,42,55]   ap = [03,13,24,30,42,55]   aq = [00,11,22,33,45,54]   ar = [00,11,22,34,43,55]   as = [00,11,22,34,45,53]   at = [00,11,22,35,43,54]   au = [00,11,22,35,44,53]   av = [00,11,23,32,44,55]   aw = [00,11,23,32,45,54]   ax = [00,11,23,34,42,55]   ay = [00,11,23,34,45,52]   az = [00,11,23,35,42,54]   ba = [00,11,23,35,44,52]   bb = [00,11,24,32,43,55]   bc = [00,11,24,33,42,55]   bd = [00,11,24,35,42,53]   be = [00,11,24,35,43,52]   bf = [00,11,25,34,42,53]   bg = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,30,43,54]   d = [02,11,25,30,44,53]   e = [02,12,25,30,44,53]   f = [02,12,25,33,44,50]   g = [02,12,25,34,40,53]   h = [03,13,22,30,45,54]   i = [03,13,25,32,40,54]   j = [03,13,25,34,40,52]   k = [03,13,25,34,42,50]   l = [04,14,25,30,43,52]   m = [04,14,25,32,40,53]   n = [04,14,25,32,43,50]   o = [04,14,25,33,40,52]   p = [04,14,25,33,42,50]   q = [00,10,25,32,44,53]   r = [00,10,25,33,42,54]   s = [00,10,25,34,42,53]   t = [02,12,25,30,43,54]   u = [02,12,25,33,40,54]   v = [02,12,25,34,43,50]   w = [03,13,22,34,45,50]   x = [03,13,22,35,44,50]   y = [03,13,25,30,42,54]   z = [03,13,25,30,44,52]   aa = [03,13,25,32,44,50]   ab = [04,14,25,30,42,53]   ac = [00,10,25,32,43,54]   ad = [00,10,22,34,45,53]   ae = [00,10,25,34,43,52]   af = [00,10,22,33,45,54]   ag = [00,10,22,35,44,53]   ah = [02,11,25,34,43,50]   ai = [03,13,22,30,44,55]   aj = [02,11,24,30,45,53]   ak = [00,10,25,33,44,52]   al = [02,11,24,30,43,55]   am = [02,11,23,30,44,55]   an = [02,11,23,30,45,54]   ao = [00,11,25,32,44,53]   ap = [00,11,25,33,44,52]   aq = [00,11,24,32,45,53]   ar = [00,11,24,33,45,52]   as = [00,11,25,32,43,54]   at = [00,11,25,33,42,54]   au = [02,11,23,34,45,50]   av = [00,11,22,33,45,54]   aw = [00,11,22,34,43,55]   ax = [00,11,22,34,45,53]   ay = [00,11,22,35,43,54]   az = [00,11,22,35,44,53]   ba = [00,11,23,32,44,55]   bb = [00,11,23,32,45,54]   bc = [00,11,23,34,42,55]   bd = [00,11,23,34,45,52]   be = [00,11,23,35,42,54]   bf = [00,11,23,35,44,52]   bg = [00,11,24,32,43,55]   bh = [00,11,24,33,42,55]   bi = [00,11,24,35,42,53]   bj = [00,11,24,35,43,52]   bk = [00,11,25,34,42,53]   bl = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,30,43,54]   d = [02,11,25,30,44,53]   e = [02,12,25,30,44,53]   f = [02,11,24,35,43,50]   g = [02,11,23,35,44,50]   h = [02,12,25,33,44,50]   i = [02,12,25,34,40,53]   j = [03,13,22,30,45,54]   k = [03,13,25,32,40,54]   l = [03,13,25,34,40,52]   m = [03,13,25,34,42,50]   n = [04,14,25,30,43,52]   o = [04,14,25,32,40,53]   p = [04,14,25,32,43,50]   q = [04,14,25,33,40,52]   r = [04,14,25,33,42,50]   s = [00,10,25,32,44,53]   t = [00,10,25,33,42,54]   u = [00,10,25,34,42,53]   v = [02,12,25,30,43,54]   w = [02,12,25,33,40,54]   x = [02,12,25,34,43,50]   y = [03,13,25,30,42,54]   z = [03,13,25,30,44,52]   aa = [03,13,25,32,44,50]   ab = [04,14,25,30,42,53]   ac = [00,10,25,32,43,54]   ad = [00,10,25,34,43,52]   ae = [00,10,22,33,45,54]   af = [02,11,25,34,43,50]   ag = [03,13,22,30,44,55]   ah = [02,11,24,30,45,53]   ai = [00,10,25,33,44,52]   aj = [02,11,24,30,43,55]   ak = [02,11,23,30,44,55]   al = [02,11,23,30,45,54]   am = [00,11,25,32,44,53]   an = [00,11,25,33,44,52]   ao = [00,11,24,32,45,53]   ap = [00,11,24,33,45,52]   aq = [00,11,25,32,43,54]   ar = [00,11,25,33,42,54]   as = [02,11,23,34,45,50]   at = [00,11,22,33,45,54]   au = [00,11,22,34,43,55]   av = [00,11,22,34,45,53]   aw = [00,11,22,35,43,54]   ax = [00,11,22,35,44,53]   ay = [00,11,23,32,44,55]   az = [00,11,23,32,45,54]   ba = [00,11,23,34,42,55]   bb = [00,11,23,34,45,52]   bc = [00,11,23,35,42,54]   bd = [00,11,23,35,44,52]   be = [00,11,24,32,43,55]   bf = [00,11,24,33,42,55]   bg = [00,11,24,35,42,53]   bh = [00,11,24,35,43,52]   bi = [00,11,25,34,42,53]   bj = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,30,43,54]   d = [02,12,25,30,44,53]   e = [00,10,24,32,45,53]   f = [00,10,24,33,45,52]   g = [03,13,24,30,45,52]   h = [03,13,24,32,45,50]   i = [03,13,24,35,42,50]   j = [00,10,24,35,42,53]   k = [02,10,25,34,43,51]   l = [00,10,24,33,42,55]   m = [03,13,24,30,42,55]   n = [02,12,25,33,44,50]   o = [02,12,25,34,40,53]   p = [03,13,22,30,45,54]   q = [03,13,25,32,40,54]   r = [03,13,25,34,40,52]   s = [03,13,25,34,42,50]   t = [04,14,25,30,43,52]   u = [04,14,25,32,40,53]   v = [04,14,25,32,43,50]   w = [04,14,25,33,40,52]   x = [04,14,25,33,42,50]   y = [00,10,25,32,44,53]   z = [00,10,25,33,42,54]   aa = [00,10,25,33,44,52]   ab = [00,10,25,34,42,53]   ac = [02,12,25,30,43,54]   ad = [02,12,25,33,40,54]   ae = [02,12,25,34,43,50]   af = [03,13,22,34,45,50]   ag = [03,13,22,35,44,50]   ah = [03,13,25,30,42,54]   ai = [03,13,25,30,44,52]   aj = [03,13,25,32,44,50]   ak = [04,14,25,30,42,53]   al = [00,10,25,32,43,54]   am = [00,10,22,34,45,53]   an = [00,10,25,34,43,52]   ao = [00,10,22,33,45,54]   ap = [00,10,22,35,44,53]   aq = [02,11,23,30,45,54]   ar = [02,11,25,34,43,50]   as = [00,11,25,32,44,53]   at = [00,11,25,33,44,52]   au = [03,13,22,30,44,55]   av = [00,11,24,32,45,53]   aw = [00,11,24,33,45,52]   ax = [00,11,25,32,43,54]   ay = [00,11,25,33,42,54]   az = [02,11,23,34,45,50]   ba = [00,11,22,33,45,54]   bb = [00,11,22,34,43,55]   bc = [00,11,22,34,45,53]   bd = [00,11,22,35,43,54]   be = [00,11,22,35,44,53]   bf = [00,11,23,32,44,55]   bg = [00,11,23,32,45,54]   bh = [00,11,23,34,42,55]   bi = [00,11,23,34,45,52]   bj = [00,11,23,35,42,54]   bk = [00,11,23,35,44,52]   bl = [00,11,24,32,43,55]   bm = [00,11,24,33,42,55]   bn = [00,11,24,35,42,53]   bo = [00,11,24,35,43,52]   bp = [00,11,25,34,42,53]   bq = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,30,43,54]   d = [03,13,22,30,45,54]   e = [00,10,24,32,45,53]   f = [04,11,23,35,42,50]   g = [04,11,22,35,43,50]   h = [04,11,23,30,42,55]   i = [04,11,22,30,43,55]   j = [00,10,24,33,45,52]   k = [03,13,24,30,45,52]   l = [03,13,24,32,45,50]   m = [04,11,23,30,45,52]   n = [04,11,25,32,43,50]   o = [04,11,23,32,45,50]   p = [04,11,25,30,43,52]   q = [04,10,25,32,43,51]   r = [02,10,25,34,43,51]   s = [04,10,23,32,45,51]   t = [00,10,24,33,42,55]   u = [03,13,24,30,42,55]   v = [00,10,25,33,42,54]   w = [00,10,25,33,44,52]   x = [03,13,22,34,45,50]   y = [03,13,25,30,42,54]   z = [03,13,25,30,44,52]   aa = [00,10,22,34,45,53]   ab = [00,10,22,33,45,54]   ac = [02,11,23,30,45,54]   ad = [02,11,25,34,43,50]   ae = [00,11,25,32,44,53]   af = [00,11,25,33,44,52]   ag = [03,13,22,30,44,55]   ah = [00,11,24,32,45,53]   ai = [00,11,24,33,45,52]   aj = [00,11,25,32,43,54]   ak = [00,11,25,33,42,54]   al = [02,11,23,34,45,50]   am = [00,11,22,33,45,54]   an = [00,11,22,34,43,55]   ao = [00,11,22,34,45,53]   ap = [00,11,22,35,43,54]   aq = [00,11,22,35,44,53]   ar = [00,11,23,32,44,55]   as = [00,11,23,32,45,54]   at = [00,11,23,34,42,55]   au = [00,11,23,34,45,52]   av = [00,11,23,35,42,54]   aw = [00,11,23,35,44,52]   ax = [00,11,24,32,43,55]   ay = [00,11,24,33,42,55]   az = [00,11,24,35,42,53]   ba = [00,11,24,35,43,52]   bb = [00,11,25,34,42,53]   bc = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,30,43,54]   d = [03,13,22,30,45,54]   e = [00,10,24,33,45,52]   f = [04,11,23,30,45,52]   g = [04,11,23,35,42,50]   h = [04,11,25,32,43,50]   i = [05,11,24,30,43,52]   j = [04,11,22,35,43,50]   k = [05,11,22,30,43,54]   l = [05,11,23,30,44,52]   m = [04,11,23,32,45,50]   n = [04,11,25,30,43,52]   o = [05,11,22,34,43,50]   p = [05,11,23,32,44,50]   q = [05,11,23,34,42,50]   r = [05,11,24,32,43,50]   s = [04,10,25,32,43,51]   t = [02,10,25,34,43,51]   u = [04,10,23,32,45,51]   v = [02,11,24,35,43,50]   w = [05,11,23,30,42,54]   x = [02,11,23,35,44,50]   y = [04,11,23,30,42,55]   z = [04,11,22,30,43,55]   aa = [02,11,23,30,44,55]   ab = [02,11,23,30,45,54]   ac = [02,11,25,34,43,50]   ad = [00,11,25,32,44,53]   ae = [00,11,25,32,43,54]   af = [00,11,22,35,43,54]   ag = [00,11,22,35,44,53]   ah = [00,11,24,35,42,53]   ai = [00,11,24,35,43,52]   aj = [00,11,25,34,42,53]   ak = [00,11,25,34,43,52]   al = [03,13,24,30,45,52]   am = [00,10,24,33,42,55]   an = [03,13,24,30,42,55]   ao = [00,10,25,33,42,54]   ap = [00,10,25,33,44,52]   aq = [03,13,25,30,42,54]   ar = [03,13,25,30,44,52]   as = [00,10,22,33,45,54]   at = [02,11,24,30,43,55]   au = [00,11,25,33,44,52]   av = [03,13,22,30,44,55]   aw = [00,11,24,32,45,53]   ax = [00,11,24,33,45,52]   ay = [00,11,25,33,42,54]   az = [02,11,23,34,45,50]   ba = [00,11,22,33,45,54]   bb = [00,11,22,34,43,55]   bc = [00,11,22,34,45,53]   bd = [00,11,23,32,44,55]   be = [00,11,23,32,45,54]   bf = [00,11,23,34,42,55]   bg = [00,11,23,34,45,52]   bh = [00,11,23,35,42,54]   bi = [00,11,23,35,44,52]   bj = [00,11,24,32,43,55]   bk = [00,11,24,33,42,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [04,11,23,30,45,52]   d = [03,13,22,30,45,54]   e = [00,10,23,32,45,54]   f = [00,10,24,32,43,55]   g = [00,10,25,32,43,54]   h = [00,10,23,32,44,55]   i = [05,11,23,30,44,52]   j = [02,11,23,30,44,55]   k = [05,11,23,30,42,54]   l = [04,11,23,30,42,55]   m = [00,10,24,32,45,53]   n = [00,10,24,33,45,52]   o = [00,10,25,32,44,53]   p = [00,10,25,33,42,54]   q = [00,10,25,33,44,52]   r = [03,13,24,30,45,52]   s = [03,13,25,30,42,54]   t = [03,13,25,30,44,52]   u = [00,10,22,33,45,54]   v = [02,11,23,30,45,54]   w = [04,11,23,32,45,50]   x = [00,11,25,32,44,53]   y = [00,11,25,33,44,52]   z = [03,13,22,30,44,55]   aa = [00,11,24,32,45,53]   ab = [00,11,24,33,45,52]   ac = [00,11,25,32,43,54]   ad = [00,11,25,33,42,54]   ae = [02,11,23,34,45,50]   af = [00,10,24,33,42,55]   ag = [03,13,24,30,42,55]   ah = [00,11,22,33,45,54]   ai = [00,11,22,34,43,55]   aj = [00,11,22,34,45,53]   ak = [00,11,22,35,43,54]   al = [00,11,22,35,44,53]   am = [00,11,23,32,44,55]   an = [00,11,23,32,45,54]   ao = [00,11,23,34,42,55]   ap = [00,11,23,34,45,52]   aq = [00,11,23,35,42,54]   ar = [00,11,23,35,44,52]   as = [00,11,24,32,43,55]   at = [00,11,24,33,42,55]   au = [00,11,24,35,42,53]   av = [00,11,24,35,43,52]   aw = [00,11,25,34,42,53]   ax = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [04,11,23,35,42,50]   d = [04,11,25,33,42,50]   e = [02,12,25,30,44,53]   f = [02,12,25,33,44,50]   g = [03,13,22,30,45,54]   h = [04,11,22,33,45,50]   i = [00,10,24,32,45,53]   j = [00,10,24,33,45,52]   k = [00,10,25,32,44,53]   l = [00,10,25,33,44,52]   m = [02,12,23,30,44,55]   n = [02,12,23,30,45,54]   o = [02,12,24,30,45,53]   p = [03,13,24,30,45,52]   q = [03,13,24,32,45,50]   r = [03,13,25,30,44,52]   s = [03,13,25,32,44,50]   t = [00,10,23,32,45,54]   u = [02,12,24,33,45,50]   v = [00,10,22,33,45,54]   w = [04,11,23,32,45,50]   x = [03,13,22,30,44,55]   y = [00,10,23,32,44,55]   z = [04,11,25,32,43,50]   aa = [04,11,22,35,43,50]   ab = [00,11,25,32,44,53]   ac = [00,11,25,33,44,52]   ad = [02,11,23,35,44,50]   ae = [00,11,24,32,45,53]   af = [00,11,24,33,45,52]   ag = [00,11,25,32,43,54]   ah = [00,11,25,33,42,54]   ai = [02,11,23,34,45,50]   aj = [00,11,22,33,45,54]   ak = [00,11,22,34,43,55]   al = [00,11,22,34,45,53]   am = [00,11,22,35,43,54]   an = [00,11,22,35,44,53]   ao = [00,11,23,32,44,55]   ap = [00,11,23,32,45,54]   aq = [00,11,23,34,42,55]   ar = [00,11,23,34,45,52]   as = [00,11,23,35,42,54]   at = [00,11,23,35,44,52]   au = [00,11,24,32,43,55]   av = [00,11,24,33,42,55]   aw = [00,11,24,35,42,53]   ax = [00,11,24,35,43,52]   ay = [00,11,25,34,42,53]   az = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [04,11,23,35,42,50]   d = [02,12,25,30,44,53]   e = [00,10,25,33,42,54]   f = [02,12,25,33,44,50]   g = [02,12,24,30,43,55]   h = [02,12,25,30,43,54]   i = [00,10,24,32,43,55]   j = [00,10,25,32,43,54]   k = [02,12,23,30,44,55]   l = [02,12,23,30,45,54]   m = [00,10,23,32,45,54]   n = [00,10,23,32,44,55]   o = [03,13,24,32,45,50]   p = [03,13,25,32,44,50]   q = [02,12,24,33,45,50]   r = [03,13,25,30,42,54]   s = [00,10,24,33,42,55]   t = [03,13,24,30,42,55]   u = [03,13,22,30,45,54]   v = [00,10,24,32,45,53]   w = [00,10,24,33,45,52]   x = [00,10,25,32,44,53]   y = [00,10,25,33,44,52]   z = [02,12,24,30,45,53]   aa = [03,13,24,30,45,52]   ab = [03,13,25,30,44,52]   ac = [00,10,22,33,45,54]   ad = [04,11,23,32,45,50]   ae = [00,11,25,32,44,53]   af = [00,11,25,33,44,52]   ag = [02,11,23,35,44,50]   ah = [03,13,22,30,44,55]   ai = [00,11,24,32,45,53]   aj = [00,11,24,33,45,52]   ak = [00,11,25,32,43,54]   al = [00,11,25,33,42,54]   am = [02,11,23,34,45,50]   an = [00,11,22,33,45,54]   ao = [00,11,22,34,43,55]   ap = [00,11,22,34,45,53]   aq = [00,11,22,35,43,54]   ar = [00,11,22,35,44,53]   as = [00,11,23,32,44,55]   at = [00,11,23,32,45,54]   au = [00,11,23,34,42,55]   av = [00,11,23,34,45,52]   aw = [00,11,23,35,42,54]   ax = [00,11,23,35,44,52]   ay = [00,11,24,32,43,55]   az = [00,11,24,33,42,55]   ba = [00,11,24,35,42,53]   bb = [00,11,24,35,43,52]   bc = [00,11,25,34,42,53]   bd = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,34,43,50]   d = [02,12,24,33,40,55]   e = [02,12,24,35,40,53]   f = [02,12,25,30,44,53]   g = [02,12,25,33,44,50]   h = [02,12,25,34,40,53]   i = [03,13,22,30,45,54]   j = [03,13,25,32,40,54]   k = [03,13,25,34,40,52]   l = [03,13,25,34,42,50]   m = [04,14,25,30,43,52]   n = [04,14,25,32,40,53]   o = [04,14,25,32,43,50]   p = [04,14,25,33,40,52]   q = [04,14,25,33,42,50]   r = [05,15,24,30,43,52]   s = [05,15,24,32,43,50]   t = [02,11,24,35,43,50]   u = [02,11,23,35,44,50]   v = [00,10,24,32,45,53]   w = [00,10,24,33,45,52]   x = [00,10,25,32,44,53]   y = [00,10,25,33,42,54]   z = [00,10,25,33,44,52]   aa = [00,10,25,34,42,53]   ab = [02,12,24,30,43,55]   ac = [02,12,24,30,45,53]   ad = [02,12,24,35,43,50]   ae = [02,12,25,30,43,54]   af = [02,12,25,33,40,54]   ag = [02,12,25,34,43,50]   ah = [03,13,22,30,44,55]   ai = [03,13,24,30,45,52]   aj = [03,13,24,32,40,55]   ak = [03,13,24,32,45,50]   al = [03,13,24,35,40,52]   am = [03,13,24,35,42,50]   an = [03,13,25,30,42,54]   ao = [03,13,25,30,44,52]   ap = [03,13,25,32,44,50]   aq = [04,14,25,30,42,53]   ar = [05,15,24,30,42,53]   as = [05,15,24,32,40,53]   at = [05,15,24,33,40,52]   au = [00,10,24,32,43,55]   av = [00,10,24,35,42,53]   aw = [00,10,25,32,43,54]   ax = [02,12,24,33,45,50]   ay = [03,13,24,30,42,55]   az = [00,10,24,35,43,52]   ba = [00,10,25,34,43,52]   bb = [05,15,24,33,42,50]   bc = [00,10,22,33,45,54]   bd = [00,11,25,32,44,53]   be = [00,11,25,33,44,52]   bf = [00,11,24,32,45,53]   bg = [00,11,24,33,45,52]   bh = [00,11,25,32,43,54]   bi = [00,11,25,33,42,54]   bj = [02,11,23,34,45,50]   bk = [00,10,24,33,42,55]   bl = [00,11,22,33,45,54]   bm = [00,11,22,34,43,55]   bn = [00,11,22,34,45,53]   bo = [00,11,22,35,43,54]   bp = [00,11,22,35,44,53]   bq = [00,11,23,32,44,55]   br = [00,11,23,32,45,54]   bs = [00,11,23,34,42,55]   bt = [00,11,23,34,45,52]   bu = [00,11,23,35,42,54]   bv = [00,11,23,35,44,52]   bw = [00,11,24,32,43,55]   bx = [00,11,24,33,42,55]   by = [00,11,24,35,42,53]   bz = [00,11,24,35,43,52]   ca = [00,11,25,34,42,53]   cb = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,34,43,50]   d = [02,12,24,33,40,55]   e = [03,13,22,34,45,50]   f = [03,13,22,35,44,50]   g = [00,10,22,34,45,53]   h = [00,10,22,35,44,53]   i = [02,12,24,35,40,53]   j = [02,12,25,30,44,53]   k = [02,12,25,33,44,50]   l = [02,12,25,34,40,53]   m = [03,13,22,30,45,54]   n = [03,13,25,32,40,54]   o = [03,13,25,34,40,52]   p = [03,13,25,34,42,50]   q = [04,14,25,30,43,52]   r = [04,14,25,32,40,53]   s = [04,14,25,32,43,50]   t = [04,14,25,33,40,52]   u = [04,14,25,33,42,50]   v = [05,15,24,30,43,52]   w = [05,15,24,32,43,50]   x = [00,10,24,32,45,53]   y = [00,10,24,33,45,52]   z = [00,10,25,32,44,53]   aa = [00,10,25,33,42,54]   ab = [00,10,25,33,44,52]   ac = [00,10,25,34,42,53]   ad = [02,12,24,30,43,55]   ae = [02,12,24,30,45,53]   af = [02,12,24,35,43,50]   ag = [02,12,25,30,43,54]   ah = [02,12,25,33,40,54]   ai = [02,12,25,34,43,50]   aj = [03,13,22,30,44,55]   ak = [03,13,24,30,45,52]   al = [03,13,24,32,40,55]   am = [03,13,24,32,45,50]   an = [03,13,24,35,40,52]   ao = [03,13,24,35,42,50]   ap = [03,13,25,30,42,54]   aq = [03,13,25,30,44,52]   ar = [03,13,25,32,44,50]   as = [04,14,25,30,42,53]   at = [05,15,24,30,42,53]   au = [05,15,24,32,40,53]   av = [05,15,24,33,40,52]   aw = [00,10,24,32,43,55]   ax = [00,10,24,35,42,53]   ay = [00,10,25,32,43,54]   az = [02,12,24,33,45,50]   ba = [03,13,24,30,42,55]   bb = [00,10,24,35,43,52]   bc = [00,10,25,34,43,52]   bd = [05,15,24,33,42,50]   be = [00,10,22,33,45,54]   bf = [00,11,25,32,44,53]   bg = [00,11,25,33,44,52]   bh = [00,11,24,32,45,53]   bi = [00,11,24,33,45,52]   bj = [00,11,25,32,43,54]   bk = [00,11,25,33,42,54]   bl = [02,11,23,34,45,50]   bm = [00,10,24,33,42,55]   bn = [00,11,22,33,45,54]   bo = [00,11,22,34,43,55]   bp = [00,11,22,34,45,53]   bq = [00,11,22,35,43,54]   br = [00,11,22,35,44,53]   bs = [00,11,23,32,44,55]   bt = [00,11,23,32,45,54]   bu = [00,11,23,34,42,55]   bv = [00,11,23,34,45,52]   bw = [00,11,23,35,42,54]   bx = [00,11,23,35,44,52]   by = [00,11,24,32,43,55]   bz = [00,11,24,33,42,55]   ca = [00,11,24,35,42,53]   cb = [00,11,24,35,43,52]   cc = [00,11,25,34,42,53]   cd = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,12,24,33,40,55]   d = [00,10,22,34,43,55]   e = [00,10,22,35,43,54]   f = [00,10,23,34,42,55]   g = [00,10,23,35,42,54]   h = [00,10,23,35,44,52]   i = [02,12,23,30,44,55]   j = [02,12,23,30,45,54]   k = [00,10,23,32,45,54]   l = [00,10,23,34,45,52]   m = [00,10,22,34,45,53]   n = [00,10,22,35,44,53]   o = [00,10,23,32,44,55]   p = [02,12,25,30,44,53]   q = [02,12,25,33,44,50]   r = [03,13,22,30,45,54]   s = [03,13,25,32,40,54]   t = [02,11,23,35,44,50]   u = [00,10,24,32,45,53]   v = [00,10,24,33,45,52]   w = [00,10,25,32,44,53]   x = [00,10,25,33,42,54]   y = [00,10,25,33,44,52]   z = [02,12,24,30,43,55]   aa = [02,12,24,30,45,53]   ab = [02,12,25,30,43,54]   ac = [02,12,25,33,40,54]   ad = [03,13,22,30,44,55]   ae = [03,13,24,30,45,52]   af = [03,13,24,32,40,55]   ag = [03,13,24,32,45,50]   ah = [03,13,25,30,42,54]   ai = [03,13,25,30,44,52]   aj = [03,13,25,32,44,50]   ak = [00,11,24,32,45,53]   al = [00,11,24,33,45,52]   am = [02,11,23,34,45,50]   an = [00,10,24,32,43,55]   ao = [00,10,24,33,42,55]   ap = [00,10,25,32,43,54]   aq = [02,12,24,33,45,50]   ar = [03,13,24,30,42,55]   as = [00,11,22,33,45,54]   at = [00,11,22,34,43,55]   au = [00,11,22,34,45,53]   av = [00,11,22,35,43,54]   aw = [00,11,22,35,44,53]   ax = [00,11,23,32,44,55]   ay = [00,11,23,32,45,54]   az = [00,11,23,34,42,55]   ba = [00,11,23,34,45,52]   bb = [00,11,23,35,42,54]   bc = [00,11,23,35,44,52]   bd = [00,11,24,32,43,55]   be = [00,11,24,33,42,55]   bf = [00,10,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,41,55]   c = [02,11,23,34,45,50]   d = [02,11,24,30,45,53]   e = [02,12,24,30,45,53]   f = [02,12,24,33,45,50]   g = [02,12,24,35,40,53]   h = [02,12,24,35,43,50]   i = [03,13,24,30,45,52]   j = [03,13,24,32,45,50]   k = [03,13,24,35,40,52]   l = [03,13,24,35,42,50]   m = [05,15,24,30,42,53]   n = [05,15,24,30,43,52]   o = [05,15,24,32,40,53]   p = [05,15,24,32,43,50]   q = [05,15,24,33,40,52]   r = [05,15,24,33,42,50]   s = [02,12,24,30,43,55]   t = [02,12,24,33,40,55]   u = [03,13,24,30,42,55]   v = [03,13,24,32,40,55]   w = [00,10,24,32,45,53]   x = [00,10,24,33,45,52]   y = [00,10,24,35,42,53]   z = [00,10,24,35,43,52]   aa = [00,10,24,32,43,55]   ab = [00,10,24,33,42,55]   ac = [02,11,25,30,43,54]   ad = [02,11,25,34,40,53]   ae = [02,11,25,30,44,53]   af = [02,11,23,30,45,54]   ag = [02,11,25,34,43,50]   ah = [00,11,24,32,45,53]   ai = [00,11,24,33,45,52]   aj = [00,11,24,35,42,53]   ak = [00,11,24,35,43,52]   al = [00,11,25,32,43,54]   am = [00,11,25,32,44,53]   an = [00,11,25,33,42,54]   ao = [00,11,25,33,44,52]   ap = [00,11,25,34,42,53]   aq = [00,11,25,34,43,52]   ar = [02,11,24,30,43,55]   as = [02,11,23,30,44,55]   at = [00,11,24,32,43,55]   au = [00,11,24,33,42,55]   av = [00,10,22,35,44,53]   aw = [00,11,22,33,45,54]   ax = [00,11,22,34,45,53]   ay = [00,11,22,35,43,54]   az = [00,11,22,35,44,53]   ba = [00,11,23,32,45,54]   bb = [00,11,23,34,45,52]   bc = [00,11,23,35,42,54]   bd = [00,11,23,35,44,52]   be = [02,11,23,34,40,55]   bf = [00,11,22,34,43,55]   bg = [00,11,23,32,44,55]   bh = [00,11,23,34,42,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,41,55]   c = [02,11,25,34,40,53]   d = [02,11,25,30,44,53]   e = [02,12,24,30,45,53]   f = [02,12,24,33,45,50]   g = [02,12,24,35,40,53]   h = [02,12,24,35,43,50]   i = [03,13,24,30,45,52]   j = [03,13,24,32,45,50]   k = [03,13,24,35,40,52]   l = [03,13,24,35,42,50]   m = [05,15,22,30,43,54]   n = [05,15,22,30,44,53]   o = [05,15,22,33,44,50]   p = [05,15,22,34,43,50]   q = [05,15,23,30,42,54]   r = [05,15,24,30,42,53]   s = [05,15,24,30,43,52]   t = [05,15,24,32,40,53]   u = [05,15,24,32,43,50]   v = [05,15,24,33,40,52]   w = [05,15,24,33,42,50]   x = [02,11,23,30,44,55]   y = [02,12,24,30,43,55]   z = [02,12,24,33,40,55]   aa = [03,13,24,30,42,55]   ab = [03,13,24,32,40,55]   ac = [00,10,22,35,43,54]   ad = [00,10,22,35,44,53]   ae = [05,15,23,30,44,52]   af = [05,15,23,32,44,50]   ag = [05,15,23,34,42,50]   ah = [00,10,23,35,42,54]   ai = [00,10,23,35,44,52]   aj = [00,10,24,32,45,53]   ak = [00,10,24,33,45,52]   al = [00,10,24,35,42,53]   am = [00,10,24,35,43,52]   an = [00,10,23,32,44,55]   ao = [00,10,23,34,42,55]   ap = [00,10,24,32,43,55]   aq = [00,10,24,33,42,55]   ar = [00,11,24,32,45,53]   as = [00,11,24,33,45,52]   at = [00,11,24,35,42,53]   au = [00,11,24,35,43,52]   av = [00,11,24,32,43,55]   aw = [00,11,24,33,42,55]   ax = [00,11,22,33,45,54]   ay = [00,11,22,34,45,53]   az = [00,11,22,35,43,54]   ba = [00,11,22,35,44,53]   bb = [00,11,23,32,45,54]   bc = [00,11,23,34,45,52]   bd = [00,11,23,35,42,54]   be = [00,11,23,35,44,52]   bf = [00,11,25,32,43,54]   bg = [00,11,25,32,44,53]   bh = [00,11,25,33,42,54]   bi = [00,11,25,33,44,52]   bj = [00,11,25,34,42,53]   bk = [00,11,25,34,43,52]   bl = [02,11,23,34,40,55]   bm = [00,10,22,34,43,55]   bn = [00,11,22,34,43,55]   bo = [00,11,23,32,44,55]   bp = [00,11,23,34,42,55]
   a = [00,10,22,33,44,55]   b = [02,13,24,31,40,55]   c = [00,14,22,34,45,53]   d = [02,14,23,34,45,50]   e = [03,14,20,34,45,52]   f = [03,14,22,34,45,50]   g = [03,14,25,34,40,52]   h = [03,14,25,34,42,50]   i = [05,14,20,34,42,53]   j = [05,14,22,34,40,53]   k = [05,14,22,34,43,50]   l = [05,14,23,34,40,52]   m = [05,14,23,34,42,50]   n = [02,14,23,34,40,55]   o = [03,14,20,34,42,55]   p = [03,14,22,34,40,55]   q = [04,11,20,33,45,52]   r = [04,11,25,33,42,50]   s = [04,13,25,33,42,50]   t = [04,11,25,33,40,52]   u = [02,12,24,33,45,50]   v = [04,14,20,33,45,52]   w = [04,14,22,33,45,50]   x = [04,14,25,33,40,52]   y = [04,14,25,33,42,50]   z = [05,15,20,33,42,54]   aa = [05,15,22,33,40,54]   ab = [05,15,22,33,44,50]   ac = [05,15,24,33,40,52]   ad = [05,15,24,33,42,50]   ae = [04,13,22,33,40,55]   af = [02,11,20,33,44,55]   ag = [04,11,22,33,40,55]   ah = [04,14,20,33,42,55]   ai = [04,14,22,33,40,55]   aj = [00,14,23,34,45,52]   ak = [00,14,25,34,43,52]   al = [02,14,25,34,40,53]   am = [02,14,25,34,43,50]   an = [05,14,20,34,43,52]   ao = [00,14,23,34,42,55]   ap = [02,11,24,33,45,50]   aq = [02,11,25,33,40,54]   ar = [05,11,20,33,42,54]   as = [05,11,24,33,40,52]   at = [05,13,24,31,40,52]   au = [02,11,25,33,44,50]   av = [04,11,22,33,45,50]   aw = [05,11,22,33,40,54]   ax = [04,13,25,33,40,52]   ay = [05,13,22,33,40,54]   az = [05,13,24,33,40,52]   ba = [05,13,24,33,42,50]   bb = [02,11,20,33,45,54]   bc = [04,13,25,31,40,52]   bd = [05,11,24,33,42,50]   be = [00,10,25,33,42,54]   bf = [00,10,25,33,44,52]   bg = [02,12,25,33,40,54]   bh = [02,12,25,33,44,50]   bi = [05,15,20,33,44,52]   bj = [04,11,20,33,42,55]   bk = [04,13,20,33,42,55]   bl = [02,12,24,33,40,55]   bm = [00,14,25,34,42,53]   bn = [00,14,22,34,43,55]   bo = [02,14,20,34,43,55]   bp = [05,13,22,31,40,54]   bq = [02,13,25,31,40,54]   br = [05,11,20,33,44,52]   bs = [00,13,25,33,42,54]   bt = [02,13,24,33,45,50]   bu = [02,13,25,33,40,54]   bv = [04,13,20,33,45,52]   bw = [04,13,22,33,45,50]   bx = [05,13,20,33,42,54]   by = [05,13,22,33,44,50]   bz = [05,11,22,33,44,50]   ca = [00,10,22,33,45,54]   cb = [00,10,24,33,45,52]   cc = [02,12,20,33,45,54]   cd = [00,11,25,33,42,54]   ce = [02,11,24,33,40,55]   cf = [00,13,24,33,42,55]   cg = [02,13,24,33,40,55]   ch = [00,10,24,33,42,55]   ci = [00,11,24,33,42,55]   cj = [00,13,24,33,45,52]   ck = [05,13,20,33,44,52]   cl = [00,11,24,33,45,52]   cm = [02,12,20,33,44,55]   cn = [02,14,20,34,45,53]   co = [00,13,22,33,45,54]   cp = [00,13,25,33,44,52]   cq = [02,13,20,33,45,54]   cr = [02,13,25,33,44,50]   cs = [00,11,22,33,45,54]   ct = [00,11,25,33,44,52]   cu = [00,13,22,33,44,55]   cv = [02,13,20,33,44,55]   cw = [04,13,22,31,40,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [02,11,24,30,45,53]   d = [02,11,24,33,45,50]   e = [00,10,23,34,45,52]   f = [02,11,25,33,40,54]   g = [02,11,24,33,40,55]   h = [02,10,23,31,45,54]   i = [00,10,23,35,42,54]   j = [02,12,23,34,45,50]   k = [02,12,23,35,40,54]   l = [04,14,23,30,45,52]   m = [04,14,23,35,40,52]   n = [04,14,23,35,42,50]   o = [05,15,23,30,42,54]   p = [05,15,23,34,40,52]   q = [05,15,23,34,42,50]   r = [00,10,23,34,42,55]   s = [00,10,23,35,44,52]   t = [02,12,23,34,40,55]   u = [02,12,23,35,44,50]   v = [04,14,23,30,42,55]   w = [05,15,23,30,44,52]   x = [02,12,23,30,44,55]   y = [02,12,23,30,45,54]   z = [04,14,23,32,45,50]   aa = [05,15,23,32,40,54]   ab = [04,14,23,32,40,55]   ac = [05,15,23,32,44,50]   ad = [00,10,23,32,44,55]   ae = [00,10,23,32,45,54]   af = [02,11,25,33,44,50]   ag = [02,11,25,30,43,54]   ah = [00,11,22,34,45,53]   ai = [00,11,22,35,43,54]   aj = [00,11,23,34,45,52]   ak = [00,11,23,35,42,54]   al = [00,11,24,32,45,53]   am = [00,11,24,33,45,52]   an = [00,11,24,35,42,53]   ao = [00,11,24,35,43,52]   ap = [00,11,25,32,43,54]   aq = [00,11,25,33,42,54]   ar = [00,11,25,34,42,53]   as = [00,11,25,34,43,52]   at = [02,11,24,30,43,55]   au = [02,11,25,30,44,53]   av = [00,11,22,34,43,55]   aw = [00,11,22,35,44,53]   ax = [00,11,23,34,42,55]   ay = [00,11,23,35,44,52]   az = [00,11,24,32,43,55]   ba = [00,11,24,33,42,55]   bb = [00,11,25,32,44,53]   bc = [00,11,25,33,44,52]   bd = [02,11,23,30,44,55]   be = [02,11,23,30,45,54]   bf = [00,10,22,33,45,54]   bg = [00,11,22,33,45,54]   bh = [00,11,23,32,44,55]   bi = [00,11,23,32,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [02,11,24,30,45,53]   d = [05,15,20,32,43,54]   e = [05,15,20,33,42,54]   f = [04,14,20,32,43,55]   g = [04,14,20,33,42,55]   h = [00,10,22,34,45,53]   i = [00,10,22,35,43,54]   j = [00,10,23,34,45,52]   k = [00,10,23,35,42,54]   l = [02,12,23,34,45,50]   m = [02,12,23,35,40,54]   n = [03,13,22,34,45,50]   o = [03,13,22,35,40,54]   p = [04,14,22,30,45,53]   q = [04,14,22,35,40,53]   r = [04,14,22,35,43,50]   s = [04,14,23,30,45,52]   t = [04,14,23,35,40,52]   u = [04,14,23,35,42,50]   v = [05,15,22,30,43,54]   w = [05,15,22,34,40,53]   x = [05,15,22,34,43,50]   y = [05,15,23,30,42,54]   z = [05,15,23,34,40,52]   aa = [05,15,23,34,42,50]   ab = [00,10,22,34,43,55]   ac = [00,10,22,35,44,53]   ad = [00,10,23,34,42,55]   ae = [00,10,23,35,44,52]   af = [02,12,23,34,40,55]   ag = [02,12,23,35,44,50]   ah = [03,13,22,34,40,55]   ai = [03,13,22,35,44,50]   aj = [04,14,22,30,43,55]   ak = [04,14,23,30,42,55]   al = [05,15,22,30,44,53]   am = [05,15,23,30,44,52]   an = [02,12,23,30,44,55]   ao = [02,12,23,30,45,54]   ap = [03,13,22,30,44,55]   aq = [03,13,22,30,45,54]   ar = [04,14,22,33,45,50]   as = [04,14,23,32,45,50]   at = [05,15,22,33,40,54]   au = [05,15,23,32,40,54]   av = [00,11,22,34,45,53]   aw = [00,11,22,35,43,54]   ax = [00,11,23,34,45,52]   ay = [00,11,23,35,42,54]   az = [00,11,24,32,45,53]   ba = [00,11,24,33,45,52]   bb = [00,11,24,35,42,53]   bc = [00,11,24,35,43,52]   bd = [00,11,25,32,43,54]   be = [00,11,25,33,42,54]   bf = [00,11,25,34,42,53]   bg = [00,11,25,34,43,52]   bh = [02,11,24,30,43,55]   bi = [04,14,22,33,40,55]   bj = [04,14,23,32,40,55]   bk = [05,15,22,33,44,50]   bl = [05,15,23,32,44,50]   bm = [00,11,22,34,43,55]   bn = [00,11,22,35,44,53]   bo = [00,11,23,34,42,55]   bp = [00,11,23,35,44,52]   bq = [00,11,24,32,43,55]   br = [00,11,24,33,42,55]   bs = [00,11,25,32,44,53]   bt = [00,11,25,33,44,52]   bu = [02,10,23,31,45,54]   bv = [02,11,23,30,44,55]   bw = [02,11,23,30,45,54]   bx = [00,10,22,33,45,54]   by = [00,10,23,32,44,55]   bz = [00,10,23,32,45,54]   ca = [00,11,22,33,45,54]   cb = [00,11,23,32,44,55]   cc = [00,11,23,32,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [00,10,22,34,45,53]   d = [00,10,24,35,43,52]   e = [02,12,23,34,45,50]   f = [02,11,23,30,45,54]   g = [00,10,25,34,42,53]   h = [00,10,25,34,43,52]   i = [04,14,25,30,42,53]   j = [04,14,25,30,43,52]   k = [02,10,23,31,45,54]   l = [02,12,23,35,40,54]   m = [03,13,22,34,45,50]   n = [03,13,22,35,40,54]   o = [04,14,23,35,42,50]   p = [05,15,23,32,40,54]   q = [05,15,23,34,40,52]   r = [00,11,23,34,45,52]   s = [00,11,23,35,42,54]   t = [02,12,23,34,40,55]   u = [02,12,23,35,44,50]   v = [03,13,22,34,40,55]   w = [03,13,22,35,44,50]   x = [05,15,23,32,44,50]   y = [00,11,23,34,42,55]   z = [00,11,23,35,44,52]   aa = [02,11,23,30,44,55]   ab = [00,10,23,32,44,55]   ac = [00,10,23,32,45,54]   ad = [02,12,23,30,44,55]   ae = [02,12,23,30,45,54]   af = [03,13,22,30,44,55]   ag = [03,13,22,30,45,54]   ah = [00,11,23,32,44,55]   ai = [00,11,23,32,45,54]   aj = [04,14,23,32,45,50]   ak = [04,14,23,35,40,52]   al = [05,15,23,34,42,50]   am = [04,14,23,32,40,55]   an = [04,14,22,33,45,50]   ao = [04,14,22,35,40,53]   ap = [04,14,22,35,43,50]   aq = [05,15,22,33,40,54]   ar = [05,15,22,34,40,53]   as = [05,15,22,34,43,50]   at = [04,14,22,33,40,55]   au = [05,15,22,33,44,50]   av = [05,15,24,30,43,52]   aw = [00,10,23,34,45,52]   ax = [00,10,23,35,42,54]   ay = [00,10,24,35,42,53]   az = [05,15,23,30,42,54]   ba = [05,15,24,30,42,53]   bb = [00,10,23,35,44,52]   bc = [05,15,23,30,44,52]   bd = [04,14,23,30,45,52]   be = [00,11,22,34,45,53]   bf = [00,11,22,35,43,54]   bg = [00,11,24,32,45,53]   bh = [00,11,24,33,45,52]   bi = [00,11,24,35,42,53]   bj = [00,11,24,35,43,52]   bk = [00,11,25,32,43,54]   bl = [00,11,25,33,42,54]   bm = [00,11,25,34,42,53]   bn = [00,11,25,34,43,52]   bo = [00,10,23,34,42,55]   bp = [04,14,23,30,42,55]   bq = [00,11,22,34,43,55]   br = [00,11,22,35,44,53]   bs = [00,11,24,32,43,55]   bt = [00,11,24,33,42,55]   bu = [00,11,25,32,44,53]   bv = [00,11,25,33,44,52]   bw = [00,10,22,35,43,54]   bx = [04,14,22,30,45,53]   by = [05,15,22,30,43,54]   bz = [00,10,22,34,43,55]   ca = [00,10,22,35,44,53]   cb = [04,14,22,30,43,55]   cc = [05,15,22,30,44,53]   cd = [00,10,22,33,45,54]   ce = [00,11,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [04,14,20,32,45,53]   d = [05,15,20,32,43,54]   e = [03,10,21,32,44,55]   f = [03,10,21,32,45,54]   g = [02,10,21,33,44,55]   h = [02,10,21,33,45,54]   i = [03,10,22,31,44,55]   j = [03,10,22,31,45,54]   k = [03,11,20,32,44,55]   l = [03,11,20,32,45,54]   m = [02,11,20,33,44,55]   n = [02,11,20,33,45,54]   o = [02,12,20,33,44,55]   p = [02,12,20,33,45,54]   q = [03,13,20,32,44,55]   r = [03,13,20,32,45,54]   s = [01,10,22,33,44,55]   t = [01,10,22,33,45,54]   u = [03,11,22,30,44,55]   v = [03,11,22,30,45,54]   w = [01,10,23,32,44,55]   x = [01,10,23,32,45,54]   y = [05,15,20,33,42,54]   z = [05,15,22,30,43,54]   aa = [00,11,22,35,43,54]   ab = [00,11,25,32,43,54]   ac = [00,11,25,33,42,54]   ad = [04,14,20,32,43,55]   ae = [04,14,20,33,42,55]   af = [04,14,23,30,42,55]   ag = [05,15,20,32,44,53]   ah = [05,15,22,30,44,53]   ai = [05,15,23,30,44,52]   aj = [00,11,22,34,43,55]   ak = [00,11,24,32,43,55]   al = [00,11,24,33,42,55]   am = [03,13,22,30,44,55]   an = [03,13,22,30,45,54]   ao = [05,15,22,33,40,54]   ap = [05,15,23,30,42,54]   aq = [05,15,23,32,40,54]   ar = [00,11,23,34,45,52]   as = [00,11,23,35,42,54]   at = [04,14,22,30,43,55]   au = [05,15,20,33,44,52]   av = [05,15,22,33,44,50]   aw = [05,15,23,32,44,50]   ax = [00,11,23,34,42,55]   ay = [00,11,23,35,44,52]   az = [02,10,23,31,45,54]   ba = [02,11,23,30,44,55]   bb = [02,11,23,30,45,54]   bc = [00,10,23,32,44,55]   bd = [00,10,23,32,45,54]   be = [02,12,23,30,44,55]   bf = [02,12,23,30,45,54]   bg = [00,11,23,32,44,55]   bh = [00,11,23,32,45,54]   bi = [04,14,20,33,45,52]   bj = [04,14,22,30,45,53]   bk = [04,14,22,33,45,50]   bl = [04,14,23,30,45,52]   bm = [04,14,23,32,45,50]   bn = [00,11,22,34,45,53]   bo = [00,11,24,32,45,53]   bp = [00,11,24,33,45,52]   bq = [04,14,22,33,40,55]   br = [04,14,23,32,40,55]   bs = [00,11,22,35,44,53]   bt = [00,11,25,32,44,53]   bu = [00,11,25,33,44,52]   bv = [00,10,22,33,45,54]   bw = [00,11,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [02,11,23,34,40,55]   c = [00,15,22,33,44,51]   d = [05,10,22,33,44,50]   e = [05,10,22,34,43,50]   f = [05,10,23,32,44,50]   g = [05,10,23,34,42,50]   h = [05,10,24,32,43,50]   i = [05,10,24,33,42,50]   j = [05,11,22,33,44,50]   k = [05,11,22,34,43,50]   l = [05,11,23,32,44,50]   m = [05,11,23,34,42,50]   n = [05,11,24,32,43,50]   o = [05,11,24,33,42,50]   p = [00,15,22,34,43,51]   q = [00,15,23,32,44,51]   r = [00,15,23,34,42,51]   s = [00,15,24,32,43,51]   t = [00,15,24,33,42,51]   u = [00,15,22,33,44,55]   v = [00,15,22,34,43,55]   w = [00,15,23,32,44,55]   x = [00,15,23,34,42,55]   y = [00,15,24,32,43,55]   z = [00,15,24,33,42,55]   aa = [02,11,24,30,43,55]   ab = [03,11,20,34,42,55]   ac = [03,11,24,32,40,55]   ad = [04,11,20,32,43,55]   ae = [04,11,23,30,42,55]   af = [02,11,23,30,44,55]   ag = [02,11,24,33,40,55]   ah = [03,11,20,32,44,55]   ai = [03,11,22,34,40,55]   aj = [04,11,20,33,42,55]   ak = [04,11,22,30,43,55]   al = [02,11,20,33,44,55]   am = [02,11,20,34,43,55]   an = [03,11,22,30,44,55]   ao = [03,11,24,30,42,55]   ap = [04,11,22,33,40,55]   aq = [04,11,23,32,40,55]   ar = [00,10,22,34,43,55]   as = [00,10,23,32,44,55]   at = [00,10,23,34,42,55]   au = [00,10,24,32,43,55]   av = [00,10,24,33,42,55]   aw = [02,12,20,33,44,55]   ax = [02,12,20,34,43,55]   ay = [02,12,23,30,44,55]   az = [02,12,23,34,40,55]   ba = [02,12,24,30,43,55]   bb = [02,12,24,33,40,55]   bc = [03,13,20,32,44,55]   bd = [03,13,20,34,42,55]   be = [03,13,22,30,44,55]   bf = [03,13,22,34,40,55]   bg = [03,13,24,30,42,55]   bh = [03,13,24,32,40,55]   bi = [04,14,20,32,43,55]   bj = [04,14,20,33,42,55]   bk = [04,14,22,30,43,55]   bl = [04,14,22,33,40,55]   bm = [04,14,23,30,42,55]   bn = [04,14,23,32,40,55]   bo = [00,11,22,34,43,55]   bp = [00,11,23,32,44,55]   bq = [00,11,23,34,42,55]   br = [00,11,24,32,43,55]   bs = [00,11,24,33,42,55]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = [03,13,20,34,45,52]   d = [04,14,23,30,45,52]   e = [05,15,23,30,44,52]   f = [05,15,20,34,42,53]   g = [00,11,23,34,45,52]   h = [00,11,23,35,42,54]   i = [00,11,24,32,45,53]   j = [00,11,24,35,43,52]   k = [00,11,25,32,43,54]   l = [00,11,25,34,42,53]   m = [05,15,20,32,44,53]   n = [05,15,20,33,42,54]   o = [00,11,23,34,42,55]   p = [00,11,23,35,44,52]   q = [00,11,24,32,43,55]   r = [00,11,24,33,45,52]   s = [00,11,25,32,44,53]   t = [00,11,25,33,42,54]   u = [03,13,20,32,44,55]   v = [04,14,20,33,42,55]   w = [04,14,20,35,42,53]   x = [05,15,20,33,44,52]   y = [00,11,23,32,44,55]   z = [00,11,23,32,45,54]   aa = [00,11,24,33,42,55]   ab = [00,11,24,35,42,53]   ac = [04,14,23,30,42,55]   ad = [04,14,23,32,40,55]   ae = [02,12,20,33,44,55]   af = [03,13,20,35,42,54]   ag = [03,13,22,35,40,54]   ah = [05,15,20,32,43,54]   ai = [05,15,22,34,40,53]   aj = [03,13,20,34,42,55]   ak = [03,13,22,34,40,55]   al = [05,15,22,33,40,54]   am = [03,13,20,32,45,54]   an = [04,14,22,33,40,55]   ao = [04,14,22,35,40,53]   ap = [05,15,20,34,43,52]   aq = [00,11,25,33,44,52]   ar = [00,11,25,34,43,52]   as = [02,10,21,33,45,54]   at = [02,11,20,33,45,54]   au = [01,10,22,33,45,54]   av = [05,15,23,30,42,54]   aw = [05,15,23,32,44,50]   ax = [05,15,23,32,40,54]   ay = [02,12,20,33,45,54]   az = [04,14,20,35,43,52]   ba = [04,14,22,35,43,50]   bb = [03,13,20,35,44,52]   bc = [03,13,22,35,44,50]   bd = [05,15,22,33,44,50]   be = [02,12,20,35,43,54]   bf = [02,12,20,35,44,53]   bg = [05,15,22,34,43,50]   bh = [04,14,20,32,45,53]   bi = [04,14,22,30,45,53]   bj = [04,14,20,32,43,55]   bk = [04,14,22,30,43,55]   bl = [03,13,22,30,44,55]   bm = [05,15,22,30,43,54]   bn = [05,15,22,30,44,53]   bo = [03,13,22,30,45,54]   bp = [02,12,20,34,43,55]   bq = [04,14,23,32,45,50]   br = [02,12,20,34,45,53]   bs = [04,14,20,33,45,52]   bt = [04,14,22,33,45,50]   bu = [00,10,22,33,45,54]   bv = [00,10,22,34,45,53]   bw = [00,10,22,34,43,55]   bx = [00,10,22,35,43,54]   by = [03,13,22,34,45,50]   bz = [02,11,20,33,44,55]   ca = [00,10,22,35,44,53]   cb = [00,11,22,33,45,54]   cc = [00,11,22,34,43,55]   cd = [00,11,22,34,45,53]   ce = [00,11,22,35,43,54]   cf = [00,11,22,35,44,53]   cg = [01,10,22,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = [03,13,20,34,45,52]   d = [02,10,20,33,44,55]   e = [02,10,20,33,45,54]   f = [02,10,20,34,43,55]   g = [02,10,20,34,45,53]   h = [02,10,20,35,43,54]   i = [02,10,20,35,44,53]   j = [04,14,20,32,45,53]   k = [04,14,22,30,45,53]   l = [05,15,20,34,42,53]   m = [04,14,20,32,43,55]   n = [04,14,22,30,43,55]   o = [05,15,20,32,44,53]   p = [05,15,20,33,42,54]   q = [03,13,20,32,44,55]   r = [03,13,22,30,44,55]   s = [04,14,20,33,42,55]   t = [04,14,20,35,42,53]   u = [05,15,20,33,44,52]   v = [02,12,20,33,44,55]   w = [02,12,20,33,45,54]   x = [02,12,20,34,45,53]   y = [03,13,20,35,42,54]   z = [03,13,22,35,40,54]   aa = [04,14,20,35,43,52]   ab = [04,14,22,35,43,50]   ac = [05,15,20,32,43,54]   ad = [05,15,22,30,43,54]   ae = [05,15,22,34,40,53]   af = [03,13,20,34,42,55]   ag = [03,13,20,35,44,52]   ah = [03,13,22,34,40,55]   ai = [03,13,22,35,44,50]   aj = [04,14,20,33,45,52]   ak = [04,14,22,33,45,50]   al = [05,15,22,30,44,53]   am = [05,15,22,33,40,54]   an = [03,13,20,32,45,54]   ao = [03,13,22,30,45,54]   ap = [04,14,22,33,40,55]   aq = [04,14,22,35,40,53]   ar = [05,15,20,34,43,52]   as = [05,15,22,33,44,50]   at = [02,10,21,33,45,54]   au = [02,10,21,34,45,53]   av = [02,10,21,35,43,54]   aw = [02,11,20,33,45,54]   ax = [02,11,20,34,45,53]   ay = [02,11,20,35,43,54]   az = [00,10,22,33,45,54]   ba = [00,10,22,34,45,53]   bb = [02,12,20,34,43,55]   bc = [02,12,20,35,43,54]   bd = [01,10,22,33,45,54]   be = [01,10,22,34,45,53]   bf = [02,10,21,34,43,55]   bg = [02,11,20,34,43,55]   bh = [00,10,22,34,43,55]   bi = [00,10,22,35,43,54]   bj = [02,12,20,35,44,53]   bk = [01,10,22,34,43,55]   bl = [01,10,22,35,43,54]   bm = [03,13,22,34,45,50]   bn = [05,15,22,34,43,50]   bo = [02,10,21,35,44,53]   bp = [02,11,20,33,44,55]   bq = [02,11,20,35,44,53]   br = [00,10,22,35,44,53]   bs = [00,11,22,33,45,54]   bt = [00,11,22,34,43,55]   bu = [00,11,22,34,45,53]   bv = [00,11,22,35,43,54]   bw = [00,11,22,35,44,53]   bx = [01,10,22,33,44,55]   by = [01,10,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,45,54]   c = [03,13,20,34,42,55]   d = [04,14,23,30,45,52]   e = [03,13,25,30,44,52]   f = [04,14,20,32,45,53]   g = [04,14,20,35,42,53]   h = [04,14,20,35,43,52]   i = [04,14,25,32,43,50]   j = [05,15,20,32,43,54]   k = [05,15,20,32,44,53]   l = [05,15,22,30,43,54]   m = [05,15,22,30,44,53]   n = [00,11,23,35,42,54]   o = [00,11,24,32,43,55]   p = [00,11,24,32,45,53]   q = [00,11,24,35,42,53]   r = [00,11,25,32,43,54]   s = [00,11,25,32,44,53]   t = [00,11,25,34,42,53]   u = [00,11,24,33,42,55]   v = [00,11,25,33,42,54]   w = [03,13,20,32,45,54]   x = [03,13,22,30,45,54]   y = [00,11,23,32,45,54]   z = [03,13,20,34,45,52]   aa = [03,13,20,35,44,52]   ab = [03,13,22,34,45,50]   ac = [03,13,22,35,44,50]   ad = [04,14,20,32,43,55]   ae = [04,14,22,30,43,55]   af = [04,14,22,30,45,53]   ag = [04,14,22,35,43,50]   ah = [05,15,20,34,42,53]   ai = [05,15,20,34,43,52]   aj = [05,15,22,34,40,53]   ak = [05,15,22,34,43,50]   al = [00,11,23,34,42,55]   am = [05,15,20,33,42,54]   an = [05,15,22,33,40,54]   ao = [03,13,20,32,44,55]   ap = [03,13,22,30,44,55]   aq = [00,11,23,32,44,55]   ar = [01,10,22,34,45,53]   as = [02,12,20,34,45,53]   at = [04,14,23,32,45,50]   au = [00,11,23,34,45,52]   av = [00,11,23,35,44,52]   aw = [00,11,24,35,43,52]   ax = [00,11,25,34,43,52]   ay = [04,14,20,33,45,52]   az = [05,15,20,33,44,52]   ba = [00,11,24,33,45,52]   bb = [03,13,20,35,42,54]   bc = [04,14,22,33,45,50]   bd = [05,15,22,33,44,50]   be = [00,11,25,33,44,52]   bf = [02,11,20,35,43,54]   bg = [02,12,20,34,43,55]   bh = [03,13,22,35,40,54]   bi = [04,14,22,35,40,53]   bj = [03,13,25,32,44,50]   bk = [04,14,25,30,43,52]   bl = [02,12,20,33,45,54]   bm = [02,12,20,35,44,53]   bn = [04,14,20,33,42,55]   bo = [02,12,20,33,44,55]   bp = [00,10,22,33,45,54]   bq = [00,10,22,34,45,53]   br = [01,10,22,33,45,54]   bs = [05,15,23,30,44,52]   bt = [05,15,23,32,44,50]   bu = [02,12,20,35,43,54]   bv = [03,13,22,34,40,55]   bw = [04,14,22,33,40,55]   bx = [02,11,20,33,45,54]   by = [00,10,22,34,43,55]   bz = [00,10,22,35,43,54]   ca = [00,10,22,35,44,53]   cb = [00,11,22,33,45,54]   cc = [00,11,22,34,43,55]   cd = [00,11,22,34,45,53]   ce = [00,11,22,35,43,54]   cf = [00,11,22,35,44,53]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]   c = [04,10,22,31,43,55]   d = [04,10,23,31,42,55]   e = [00,11,24,32,43,53]   f = [01,10,24,32,43,53]   g = [03,10,21,32,44,55]   h = [00,13,24,32,41,51]   i = [03,10,24,32,41,51]   j = [01,13,24,32,40,50]   k = [03,11,24,32,40,50]   l = [02,11,20,33,44,55]   m = [03,11,20,32,44,55]   n = [02,10,21,33,44,55]   o = [00,11,22,33,45,54]   p = [00,13,22,31,45,54]   q = [01,10,22,33,45,54]   r = [03,10,22,31,45,54]   s = [03,11,22,30,45,54]   t = [01,13,22,30,45,54]   u = [01,12,24,30,43,55]   v = [00,12,24,31,43,55]   w = [01,14,22,30,43,55]   x = [00,11,24,32,43,55]   y = [00,14,22,31,43,55]   z = [01,10,24,32,43,55]   aa = [00,11,22,34,43,55]   ab = [01,10,22,34,43,55]   ac = [00,11,25,33,42,54]   ad = [01,10,25,33,42,54]   ae = [03,10,22,34,41,51]   af = [03,10,25,31,42,54]   ag = [00,13,25,31,42,54]   ah = [01,10,22,34,43,53]   ai = [04,11,23,30,42,55]   aj = [00,11,23,34,42,55]   ak = [01,10,23,34,42,55]   al = [00,11,23,32,44,55]   am = [00,14,23,31,42,55]   an = [00,12,21,33,44,55]   ao = [00,13,21,32,44,55]   ap = [01,10,23,32,44,55]   aq = [01,13,20,32,44,55]   ar = [02,10,23,31,44,55]   as = [02,11,23,30,44,55]   at = [01,14,23,30,42,55]   au = [00,12,23,31,44,55]   av = [01,12,20,33,44,55]   aw = [01,12,23,30,44,55]   ax = [04,11,22,30,43,55]   ay = [02,10,24,31,43,55]   az = [02,11,24,30,43,55]   ba = [00,11,24,33,42,55]   bb = [01,10,24,33,42,55]   bc = [00,13,22,34,41,51]   bd = [03,11,25,30,42,54]   be = [00,13,24,31,42,55]   bf = [03,10,24,31,42,55]   bg = [03,11,24,30,42,55]   bh = [01,13,22,34,40,50]   bi = [03,11,22,34,40,50]   bj = [00,13,22,31,44,55]   bk = [03,10,22,31,44,55]   bl = [03,11,22,30,44,55]   bm = [01,10,22,33,44,55]   bn = [01,13,22,30,44,55]   bo = [01,13,24,30,42,55]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]   c = [01,12,20,34,43,53]   d = [00,11,24,33,42,52]   e = [02,11,20,34,43,53]   f = [02,13,20,34,41,51]   g = [04,11,20,32,43,53]   h = [02,10,21,33,45,54]   i = [02,13,21,30,45,54]   j = [04,13,20,32,41,51]   k = [00,13,24,31,42,55]   l = [01,10,22,33,45,54]   m = [00,12,24,33,41,51]   n = [02,10,24,31,43,53]   o = [02,11,24,33,40,50]   p = [02,13,24,31,40,50]   q = [03,10,24,31,42,52]   r = [01,10,24,33,42,52]   s = [01,12,24,33,40,50]   t = [02,10,24,33,41,51]   u = [03,11,24,30,42,52]   v = [03,12,24,31,40,50]   w = [00,12,24,31,43,53]   x = [00,13,24,31,42,52]   y = [01,13,24,30,42,52]   z = [01,13,24,32,40,50]   aa = [03,11,24,32,40,50]   ab = [01,14,20,32,43,53]   ac = [03,12,20,34,41,51]   ad = [03,14,20,32,41,51]   ae = [00,11,24,32,43,53]   af = [01,10,24,32,43,53]   ag = [03,12,24,30,41,51]   ah = [00,11,23,32,44,55]   ai = [03,10,21,32,44,55]   aj = [00,13,24,32,41,51]   ak = [02,11,24,30,43,53]   al = [03,10,24,32,41,51]   am = [00,12,21,33,44,55]   an = [00,13,21,32,44,55]   ao = [01,10,23,32,44,55]   ap = [01,13,20,32,44,55]   aq = [02,10,23,31,44,55]   ar = [02,11,23,30,44,55]   as = [03,12,20,31,44,55]   at = [03,12,21,30,44,55]   au = [01,12,24,30,43,53]   av = [02,13,24,30,41,51]   aw = [00,12,23,31,44,55]   ax = [01,12,20,33,44,55]   ay = [01,12,23,30,44,55]   az = [02,11,20,33,44,55]   ba = [02,13,20,31,44,55]   bb = [02,13,21,30,44,55]   bc = [03,11,20,32,44,55]   bd = [00,13,22,34,41,51]   be = [03,10,22,34,41,51]   bf = [03,14,22,30,41,51]   bg = [04,11,22,30,43,53]   bh = [04,13,22,30,41,51]   bi = [02,10,21,33,44,55]   bj = [01,10,22,34,43,53]   bk = [01,14,22,30,43,53]   bl = [00,13,22,31,44,55]   bm = [03,10,22,31,44,55]   bn = [03,11,22,30,44,55]   bo = [01,10,22,33,44,55]   bp = [01,13,22,30,44,55]   bq = [01,13,22,30,45,54]   br = [01,13,24,30,42,55]
   a = [00,11,22,34,43,53]   b = [00,13,25,31,42,54]   c = [03,10,24,31,42,55]   d = [02,13,20,34,41,51]   e = [02,10,21,33,45,54]   f = [02,11,20,33,45,54]   g = [02,13,20,31,45,54]   h = [02,13,21,30,45,54]   i = [01,10,24,32,43,53]   j = [01,12,24,30,43,53]   k = [01,13,24,30,42,52]   l = [02,10,24,31,43,53]   m = [02,13,24,31,40,50]   n = [03,12,24,30,41,51]   o = [01,10,23,32,44,55]   p = [01,13,20,32,44,55]   q = [03,10,21,32,44,55]   r = [00,12,24,31,43,53]   s = [00,12,24,33,41,51]   t = [00,13,24,31,42,52]   u = [00,13,21,32,44,55]   v = [01,12,24,33,40,50]   w = [01,13,24,32,40,50]   x = [02,10,24,33,41,51]   y = [02,11,24,30,43,53]   z = [02,11,24,33,40,50]   aa = [02,13,24,30,41,51]   ab = [03,10,24,32,41,51]   ac = [03,12,24,31,40,50]   ad = [02,10,21,33,44,55]   ae = [02,13,20,31,44,55]   af = [02,13,21,30,44,55]   ag = [03,11,20,32,44,55]   ah = [03,12,20,31,44,55]   ai = [00,11,23,32,44,55]   aj = [00,12,23,31,44,55]   ak = [03,11,24,32,40,50]   al = [01,12,20,33,44,55]   am = [01,12,23,30,44,55]   an = [02,10,23,31,44,55]   ao = [02,11,20,33,44,55]   ap = [02,11,23,30,44,55]   aq = [03,12,21,30,44,55]   ar = [00,12,21,33,44,55]   as = [04,13,22,30,41,51]   at = [04,11,22,30,43,53]   au = [01,10,22,33,45,54]   av = [00,11,22,33,45,54]   aw = [04,13,20,32,41,51]   ax = [01,10,24,33,42,52]   ay = [02,11,20,34,43,53]   az = [03,10,24,31,42,52]   ba = [04,11,20,32,43,53]   bb = [03,11,24,30,42,52]   bc = [00,11,24,32,43,53]   bd = [00,11,24,33,42,52]   be = [00,13,24,32,41,51]   bf = [00,13,22,34,41,51]   bg = [01,10,22,33,44,55]   bh = [01,13,22,30,44,55]   bi = [01,13,22,30,45,54]   bj = [03,10,22,31,44,55]   bk = [03,11,22,30,44,55]   bl = [00,13,24,31,42,55]   bm = [00,13,22,31,44,55]   bn = [00,13,22,31,45,54]
nsol_test = 0 + 152 + 1724 + 8184 + 26543 + 68498 + 151748 + 297132 + 526561 + 864076 + 1329614 + 1937596 + 2707608 + 3617077 + 4599984 + 5615420 + 6622966 + 7576729 + 8436183 + 9173043 + 9773807 + 10215831 + 10485859 + 10570966 + 10478595 + 10243218 + 9910106 + 9542580 + 9183415 + 8857570 + 8599815 + 8448018 + 8406075 + 8453816 + 8537101 + 8590509 + 8545251 + 8352549 + 8017234 + 7564767 + 7023806 + 6429194 + 5819232 + 5219706 + 4642568 + 4102808 + 3614101 + 3184936 + 2816433 + 2503344 + 2233691 + 1995022 + 1785373 + 1607653 + 1454612 + 1315210 + 1181080 + 1044631 + 905011 + 769590 + 646004 + 539062 + 451563 + 383079 + 330066 + 286114 + 246463 + 209694 + 176506 + 146853 + 120540 + 97444 + 77675 + 61825 + 50442 + 41720 + 34178 + 27221 + 19998 + 13558 + 9131 + 6225 + 4523 + 3660 + 3085 + 2586 + 2154 + 1757 + 1426 + 1153 + 919 + 711 + 550 + 425 + 303 + 201 + 123 + 70 + 34 + 11 + 4 = 299984977
nsol_found = 0 + 103 + 701 + 1794 + 3484 + 5701 + 7817 + 10495 + 12246 + 15274 + 18310 + 21680 + 23283 + 25694 + 29390 + 29110 + 35154 + 34765 + 31617 + 27451 + 24788 + 21338 + 19476 + 17582 + 17815 + 15466 + 12489 + 12484 + 8766 + 11062 + 8650 + 8343 + 6857 + 7034 + 6436 + 6143 + 4569 + 4570 + 4025 + 4772 + 2817 + 2251 + 2932 + 2533 + 3267 + 934 + 1024 + 1027 + 1765 + 437 + 1559 + 354 + 1058 + 196 + 633 + 80 + 377 + 52 + 87 + 79 + 510 + 81 + 454 + 83 + 408 + 11 + 110 + 15 + 5 + 8 + 42 + 0 + 0 + 0 + 1 + 0 + 3 + 0 + 3 + 26 + 158 + 39 + 180 + 10 + 6 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 4 = 582355
nsol_bound = 0 + 29 + 223 + 701 + 1456 + 2458 + 4071 + 5818 + 7096 + 9349 + 10498 + 13080 + 14562 + 17940 + 19571 + 22214 + 28894 + 27707 + 25647 + 22475 + 20315 + 18331 + 16614 + 15065 + 15660 + 14159 + 11279 + 11506 + 7652 + 9327 + 7879 + 7600 + 6455 + 6868 + 6156 + 5940 + 4466 + 4522 + 3950 + 4766 + 2788 + 2251 + 2905 + 2533 + 3259 + 934 + 1017 + 1027 + 1763 + 437 + 1555 + 354 + 1049 + 196 + 633 + 80 + 377 + 52 + 82 + 79 + 508 + 81 + 454 + 83 + 407 + 11 + 110 + 15 + 5 + 8 + 42 + 0 + 0 + 0 + 1 + 0 + 1 + 0 + 0 + 26 + 158 + 39 + 175 + 10 + 6 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 4 = 457814
nsol_sym = 0 + 29 + 216 + 654 + 1336 + 2268 + 3689 + 5177 + 6172 + 7987 + 8837 + 10826 + 12068 + 14625 + 16152 + 18108 + 23125 + 23118 + 20359 + 17507 + 15352 + 13462 + 11956 + 11057 + 11592 + 10394 + 8864 + 8488 + 5955 + 7346 + 6155 + 6059 + 5304 + 5425 + 5064 + 4875 + 3744 + 3884 + 3333 + 3849 + 2403 + 1955 + 2423 + 1840 + 2654 + 756 + 729 + 845 + 1291 + 338 + 865 + 277 + 577 + 165 + 385 + 57 + 216 + 39 + 63 + 58 + 283 + 56 + 248 + 48 + 220 + 4 + 36 + 12 + 5 + 2 + 23 + 0 + 0 + 0 + 1 + 0 + 1 + 0 + 0 + 14 + 142 + 20 + 150 + 4 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 363620
nsol_all = 0 + 20880 + 155520 + 470880 + 961920 + 1632600 + 2653200 + 3727440 + 4439160 + 5750640 + 6343920 + 7794360 + 8670240 + 10529640 + 11607480 + 13037040 + 16623000 + 16644960 + 14622840 + 12605040 + 11024280 + 9692640 + 8571060 + 7961040 + 8309520 + 7483320 + 6361200 + 6111360 + 4260960 + 5289120 + 4407840 + 4361760 + 3793320 + 3905280 + 3619800 + 3510000 + 2673000 + 2796480 + 2380140 + 2771280 + 1713960 + 1407600 + 1715220 + 1324800 + 1881720 + 544320 + 505440 + 608400 + 909360 + 243360 + 604440 + 199440 + 407160 + 118800 + 271080 + 41040 + 149400 + 28080 + 36900 + 41760 + 196200 + 40320 + 171000 + 34560 + 150720 + 2880 + 22140 + 8640 + 2160 + 1440 + 13800 + 0 + 0 + 0 + 180 + 0 + 120 + 0 + 0 + 10080 + 99360 + 14400 + 103860 + 2880 + 720 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 480 = 261202380
nsol_smin_sym = 0 + 29 + 120 + 48 + 1 = 198
nsol_smin_all = 0 + 20880 + 86400 + 34560 + 720 = 142560
nsol_min_sym = 0 + 29 + 51 + 4 = 84
nsol_min_all = 0 + 20880 + 36720 + 2880 = 60480
nsol_trans_sym = 0 + 29 + 216 + 654 + 1336 + 2268 + 3687 + 5166 + 6168 + 7967 + 8833 + 10809 + 12058 + 14603 + 16141 + 18103 + 23119 + 23105 + 20352 + 17499 + 15352 + 13458 + 11951 + 11054 + 11585 + 10394 + 8859 + 8487 + 5952 + 7346 + 6150 + 6056 + 5299 + 5425 + 5062 + 4870 + 3744 + 3884 + 3332 + 3849 + 2403 + 1952 + 2421 + 1840 + 2654 + 756 + 729 + 845 + 1291 + 338 + 865 + 277 + 576 + 165 + 385 + 57 + 216 + 39 + 63 + 58 + 283 + 56 + 248 + 48 + 220 + 4 + 36 + 12 + 5 + 2 + 23 + 0 + 0 + 0 + 1 + 0 + 1 + 0 + 0 + 14 + 142 + 20 + 150 + 4 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 363425
nsol_trans_all = 0 + 20880 + 155520 + 470880 + 961920 + 1632600 + 2651760 + 3719520 + 4436280 + 5736240 + 6341040 + 7782120 + 8663040 + 10513800 + 11599560 + 13033440 + 16618680 + 16635600 + 14617800 + 12599280 + 11024280 + 9689760 + 8567460 + 7958880 + 8304480 + 7483320 + 6357600 + 6110640 + 4259160 + 5289120 + 4404600 + 4359600 + 3789720 + 3905280 + 3618360 + 3506400 + 2673000 + 2796480 + 2379780 + 2771280 + 1713960 + 1405440 + 1713780 + 1324800 + 1881720 + 544320 + 505440 + 608400 + 909360 + 243360 + 604440 + 199440 + 406800 + 118800 + 271080 + 41040 + 149400 + 28080 + 36900 + 41760 + 196200 + 40320 + 171000 + 34560 + 150720 + 2880 + 22140 + 8640 + 2160 + 1440 + 13800 + 0 + 0 + 0 + 180 + 0 + 120 + 0 + 0 + 10080 + 99360 + 14400 + 103860 + 2880 + 720 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 480 = 261063420
nsol_smin_trans_sym = 0 + 29 + 120 + 48 + 1 = 198
nsol_smin_trans_all = 0 + 20880 + 86400 + 34560 + 720 = 142560
nsol_min_trans_sym = 0 + 29 + 51 + 4 = 84
nsol_min_trans_all = 0 + 20880 + 36720 + 2880 = 60480
search calls = 1 + 70 + 40750 + 2306147 + 41196001 + 218960726 + 158594512 + 148226487 + 72618952 + 28161509 + 6764779 + 1097151 + 130727 + 5391 + 6 = 678103209
syncing_pairs_calls = 67178924115
sync_upper_bound_calls = 1361675601 + 1813778824 = 3175454425
time = 168581.664502

N = 6, bound = 14, max only
   a = [00,10,20,31,44,55]   b = [04,13,24,30,42,55]   c = [05,15,25,33,44,50]   d = [00,10,21,32,44,55]   e = [00,12,21,32,44,55]   f = [04,13,24,31,42,55]   g = [00,11,20,34,44,55]   h = [00,11,22,34,44,55]   i = [00,12,20,31,44,55]   j = [00,10,20,33,44,55]   k = [00,10,22,31,44,55]   l = [00,12,20,33,44,55]   m = [00,11,20,31,44,55]   n = [00,10,22,33,44,55]   o = [00,11,20,33,44,55]   p = [00,11,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,32,44,55]   d = [01,12,23,32,45,54]   e = [01,12,23,30,44,55]   f = [01,12,23,30,45,54]   g = [00,12,23,31,44,55]   h = [00,12,23,31,45,54]   i = [00,10,23,31,44,55]   j = [00,10,23,31,45,54]   k = [01,10,23,30,44,55]   l = [01,10,23,30,45,54]   m = [01,10,23,32,44,55]   n = [01,10,23,32,45,54]   o = [05,15,25,33,40,54]   p = [04,14,24,33,40,55]   q = [05,15,25,33,44,50]   r = [00,10,20,31,45,54]   s = [00,10,21,31,44,55]   t = [00,10,21,31,45,54]   u = [00,12,20,31,44,55]   v = [00,12,20,31,45,54]   w = [00,10,20,33,44,55]   x = [00,10,20,33,45,54]   y = [00,10,21,33,44,55]   z = [00,10,21,33,45,54]   aa = [00,10,22,31,44,55]   ab = [00,10,22,31,45,54]   ac = [00,12,20,33,44,55]   ad = [00,12,20,33,45,54]   ae = [01,10,20,30,44,55]   af = [01,10,20,30,45,54]   ag = [00,11,20,31,44,55]   ah = [00,11,20,31,45,54]   ai = [01,10,20,32,44,55]   aj = [01,10,20,32,45,54]   ak = [01,10,21,30,44,55]   al = [01,10,21,30,45,54]   am = [01,10,21,32,44,55]   an = [01,10,21,32,45,54]   ao = [01,12,21,30,44,55]   ap = [01,12,21,30,45,54]   aq = [01,12,21,32,44,55]   ar = [01,12,21,32,45,54]   as = [00,10,22,33,44,55]   at = [00,10,22,33,45,54]   au = [00,11,20,33,44,55]   av = [00,11,20,33,45,54]   aw = [00,11,22,31,44,55]   ax = [00,11,22,31,45,54]   ay = [00,12,21,31,44,55]   az = [00,12,21,31,45,54]   ba = [01,10,22,30,44,55]   bb = [01,10,22,30,45,54]   bc = [01,12,20,30,44,55]   bd = [01,12,20,30,45,54]   be = [01,12,20,32,44,55]   bf = [01,12,20,32,45,54]   bg = [00,11,22,33,45,54]   bh = [00,12,21,33,44,55]   bi = [00,12,21,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,32,44,55]   d = [00,10,21,32,45,54]   e = [00,11,20,32,45,54]   f = [00,11,21,32,45,54]   g = [01,12,23,30,44,55]   h = [00,12,23,31,44,55]   i = [00,10,23,31,44,55]   j = [01,10,23,30,44,55]   k = [01,10,23,32,44,55]   l = [00,10,20,31,45,54]   m = [00,10,21,31,44,55]   n = [00,10,21,31,45,54]   o = [00,12,20,31,44,55]   p = [00,10,20,33,44,55]   q = [00,10,20,33,45,54]   r = [00,10,21,33,44,55]   s = [00,10,21,33,45,54]   t = [00,10,22,31,44,55]   u = [00,10,22,31,45,54]   v = [00,12,20,33,44,55]   w = [01,10,20,30,44,55]   x = [01,10,20,30,45,54]   y = [00,11,20,31,44,55]   z = [00,11,20,31,45,54]   aa = [01,10,20,32,44,55]   ab = [01,10,21,30,44,55]   ac = [01,10,21,32,44,55]   ad = [01,12,21,30,44,55]   ae = [00,10,22,33,44,55]   af = [00,10,22,33,45,54]   ag = [00,11,20,33,44,55]   ah = [00,11,20,33,45,54]   ai = [00,11,22,31,44,55]   aj = [00,11,22,31,45,54]   ak = [00,12,21,31,44,55]   al = [01,10,22,30,44,55]   am = [01,10,22,30,45,54]   an = [01,12,20,30,44,55]   ao = [01,12,20,32,44,55]   ap = [00,11,22,33,45,54]   aq = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,32,44,55]   d = [00,10,21,32,45,54]   e = [00,12,20,31,45,54]   f = [00,12,20,33,45,54]   g = [01,10,20,32,45,54]   h = [00,12,21,31,45,54]   i = [01,12,20,30,45,54]   j = [00,12,21,33,45,54]   k = [00,11,20,32,45,54]   l = [01,12,23,30,44,55]   m = [00,12,23,31,44,55]   n = [00,10,23,31,44,55]   o = [01,10,23,30,44,55]   p = [01,10,23,32,44,55]   q = [00,10,20,31,45,54]   r = [00,10,21,31,44,55]   s = [00,10,21,31,45,54]   t = [00,12,20,31,44,55]   u = [00,10,20,33,44,55]   v = [00,10,20,33,45,54]   w = [00,10,21,33,44,55]   x = [00,10,21,33,45,54]   y = [00,10,22,31,44,55]   z = [00,10,22,31,45,54]   aa = [00,12,20,33,44,55]   ab = [01,10,20,30,44,55]   ac = [01,10,20,30,45,54]   ad = [00,11,20,31,44,55]   ae = [00,11,20,31,45,54]   af = [01,10,20,32,44,55]   ag = [00,10,22,33,44,55]   ah = [00,10,22,33,45,54]   ai = [00,11,20,33,44,55]   aj = [00,11,20,33,45,54]   ak = [00,11,22,31,44,55]   al = [00,11,22,31,45,54]   am = [00,12,21,31,44,55]   an = [01,10,22,30,44,55]   ao = [01,10,22,30,45,54]   ap = [01,12,20,30,44,55]   aq = [01,12,20,32,44,55]   ar = [00,11,22,33,45,54]   as = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,32,44,55]   d = [00,10,21,32,45,54]   e = [01,10,20,32,45,54]   f = [01,12,21,32,44,55]   g = [00,11,20,32,45,54]   h = [01,12,23,30,44,55]   i = [00,12,23,31,44,55]   j = [00,10,23,31,44,55]   k = [01,10,23,30,44,55]   l = [01,10,23,32,44,55]   m = [00,10,20,31,45,54]   n = [00,10,21,31,44,55]   o = [00,10,21,31,45,54]   p = [00,12,20,31,44,55]   q = [00,10,20,33,44,55]   r = [00,10,20,33,45,54]   s = [00,10,21,33,44,55]   t = [00,10,21,33,45,54]   u = [00,10,22,31,44,55]   v = [00,10,22,31,45,54]   w = [00,12,20,33,44,55]   x = [01,10,20,30,44,55]   y = [01,10,20,30,45,54]   z = [00,11,20,31,44,55]   aa = [00,11,20,31,45,54]   ab = [01,10,20,32,44,55]   ac = [01,10,21,30,44,55]   ad = [01,10,21,32,44,55]   ae = [01,12,21,30,44,55]   af = [00,10,22,33,44,55]   ag = [00,10,22,33,45,54]   ah = [00,11,20,33,44,55]   ai = [00,11,20,33,45,54]   aj = [00,11,22,31,44,55]   ak = [00,11,22,31,45,54]   al = [00,12,21,31,44,55]   am = [01,10,22,30,44,55]   an = [01,10,22,30,45,54]   ao = [01,12,20,30,44,55]   ap = [01,12,20,32,44,55]   aq = [00,11,22,33,45,54]   ar = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,11,21,31,44,55]   e = [00,11,21,31,45,54]   f = [00,11,21,32,44,55]   g = [00,11,21,32,45,54]   h = [00,10,22,32,44,55]   i = [00,10,22,32,45,54]   j = [00,11,21,33,44,55]   k = [00,11,21,33,45,54]   l = [00,11,22,32,44,55]   m = [00,11,22,32,45,54]   n = [01,12,23,30,45,54]   o = [00,12,23,31,44,55]   p = [00,12,23,31,45,54]   q = [00,10,23,31,44,55]   r = [00,10,23,31,45,54]   s = [00,11,23,31,44,55]   t = [00,11,23,31,45,54]   u = [01,10,23,30,44,55]   v = [01,10,23,30,45,54]   w = [00,10,23,32,44,55]   x = [00,10,23,32,45,54]   y = [00,11,23,32,44,55]   z = [00,11,23,32,45,54]   aa = [05,15,25,33,40,54]   ab = [04,14,24,33,40,55]   ac = [05,15,25,33,44,50]   ad = [00,10,20,31,45,54]   ae = [00,10,20,32,44,55]   af = [00,10,20,32,45,54]   ag = [00,10,21,31,44,55]   ah = [00,10,21,31,45,54]   ai = [00,10,21,32,44,55]   aj = [00,10,21,32,45,54]   ak = [00,12,20,31,44,55]   al = [00,12,20,31,45,54]   am = [00,10,20,33,44,55]   an = [00,10,20,33,45,54]   ao = [00,10,21,33,44,55]   ap = [00,10,21,33,45,54]   aq = [00,10,22,31,44,55]   ar = [00,10,22,31,45,54]   as = [00,11,20,32,44,55]   at = [00,11,20,32,45,54]   au = [00,12,20,33,44,55]   av = [00,12,20,33,45,54]   aw = [01,10,20,30,44,55]   ax = [01,10,20,30,45,54]   ay = [00,11,20,31,44,55]   az = [00,11,20,31,45,54]   ba = [00,10,22,33,44,55]   bb = [00,10,22,33,45,54]   bc = [00,11,20,33,44,55]   bd = [00,11,20,33,45,54]   be = [00,11,22,31,44,55]   bf = [00,11,22,31,45,54]   bg = [00,12,21,31,44,55]   bh = [00,12,21,31,45,54]   bi = [01,10,22,30,44,55]   bj = [01,10,22,30,45,54]   bk = [01,12,20,30,44,55]   bl = [01,12,20,30,45,54]   bm = [00,11,22,33,45,54]   bn = [00,12,21,33,44,55]   bo = [00,12,21,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,11,21,31,44,55]   e = [01,10,21,30,44,55]   f = [01,10,21,30,45,54]   g = [01,10,21,32,45,54]   h = [01,12,21,30,44,55]   i = [01,10,20,33,45,54]   j = [01,10,21,33,45,54]   k = [01,10,22,33,45,54]   l = [01,10,20,32,45,54]   m = [00,11,21,33,44,55]   n = [00,12,23,31,44,55]   o = [00,10,23,31,44,55]   p = [00,11,23,31,44,55]   q = [01,10,23,30,44,55]   r = [00,10,20,31,45,54]   s = [00,10,21,31,44,55]   t = [00,10,21,31,45,54]   u = [00,12,20,31,44,55]   v = [00,10,20,33,44,55]   w = [00,10,20,33,45,54]   x = [00,10,21,33,44,55]   y = [00,10,21,33,45,54]   z = [00,10,22,31,44,55]   aa = [00,10,22,31,45,54]   ab = [00,12,20,33,44,55]   ac = [01,10,20,30,44,55]   ad = [01,10,20,30,45,54]   ae = [00,11,20,31,44,55]   af = [00,10,22,33,44,55]   ag = [00,10,22,33,45,54]   ah = [00,11,20,33,44,55]   ai = [00,11,20,33,45,54]   aj = [00,11,22,31,44,55]   ak = [00,12,21,31,44,55]   al = [01,10,22,30,44,55]   am = [01,10,22,30,45,54]   an = [01,12,20,30,44,55]   ao = [00,11,22,33,45,54]   ap = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,11,21,31,44,55]   e = [01,10,21,30,44,55]   f = [01,12,21,30,45,54]   g = [00,11,21,31,45,54]   h = [00,11,21,33,45,54]   i = [01,12,23,30,45,54]   j = [00,12,23,31,45,54]   k = [00,10,23,31,45,54]   l = [00,11,23,31,45,54]   m = [01,10,23,30,45,54]   n = [05,15,25,33,40,54]   o = [04,14,24,33,40,55]   p = [05,15,25,33,44,50]   q = [00,12,20,31,45,54]   r = [00,12,20,33,45,54]   s = [00,11,20,31,45,54]   t = [00,11,22,31,45,54]   u = [00,12,21,31,45,54]   v = [01,12,20,30,45,54]   w = [00,12,21,33,45,54]   x = [01,10,21,30,45,54]   y = [01,12,21,30,44,55]   z = [00,11,21,33,44,55]   aa = [00,12,23,31,44,55]   ab = [00,10,23,31,44,55]   ac = [00,11,23,31,44,55]   ad = [01,10,23,30,44,55]   ae = [00,10,20,31,45,54]   af = [00,10,21,31,44,55]   ag = [00,10,21,31,45,54]   ah = [00,12,20,31,44,55]   ai = [00,10,20,33,44,55]   aj = [00,10,20,33,45,54]   ak = [00,10,21,33,44,55]   al = [00,10,21,33,45,54]   am = [00,10,22,31,44,55]   an = [00,10,22,31,45,54]   ao = [00,12,20,33,44,55]   ap = [01,10,20,30,44,55]   aq = [01,10,20,30,45,54]   ar = [00,11,20,31,44,55]   as = [00,10,22,33,44,55]   at = [00,10,22,33,45,54]   au = [00,11,20,33,44,55]   av = [00,11,20,33,45,54]   aw = [00,11,22,31,44,55]   ax = [00,12,21,31,44,55]   ay = [01,10,22,30,44,55]   az = [01,10,22,30,45,54]   ba = [01,12,20,30,44,55]   bb = [00,11,22,33,45,54]   bc = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,11,21,31,44,55]   e = [01,10,21,30,44,55]   f = [00,11,21,32,45,54]   g = [01,10,20,33,45,54]   h = [01,10,22,33,45,54]   i = [00,11,21,33,45,54]   j = [00,11,22,32,45,54]   k = [00,10,21,32,45,54]   l = [00,11,20,32,45,54]   m = [01,12,21,30,44,55]   n = [00,11,21,33,44,55]   o = [00,12,23,31,44,55]   p = [00,10,23,31,44,55]   q = [00,11,23,31,44,55]   r = [01,10,23,30,44,55]   s = [00,10,20,31,45,54]   t = [00,10,21,31,44,55]   u = [00,10,21,31,45,54]   v = [00,12,20,31,44,55]   w = [00,10,20,33,44,55]   x = [00,10,20,33,45,54]   y = [00,10,21,33,44,55]   z = [00,10,21,33,45,54]   aa = [00,10,22,31,44,55]   ab = [00,10,22,31,45,54]   ac = [01,10,20,30,44,55]   ad = [01,10,20,30,45,54]   ae = [00,11,20,31,44,55]   af = [00,10,22,33,44,55]   ag = [00,10,22,33,45,54]   ah = [00,11,20,33,44,55]   ai = [00,11,20,33,45,54]   aj = [00,11,22,31,44,55]   ak = [00,12,21,31,44,55]   al = [01,10,22,30,44,55]   am = [01,10,22,30,45,54]   an = [01,12,20,30,44,55]   ao = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,11,21,31,44,55]   e = [01,10,21,30,45,54]   f = [00,11,21,32,44,55]   g = [01,10,21,32,45,54]   h = [01,10,20,33,45,54]   i = [01,10,21,33,45,54]   j = [01,10,22,33,45,54]   k = [01,10,20,32,45,54]   l = [00,11,22,32,44,55]   m = [00,10,23,32,44,55]   n = [00,11,23,32,44,55]   o = [00,10,21,32,44,55]   p = [00,11,20,32,44,55]   q = [00,11,21,33,44,55]   r = [00,12,23,31,44,55]   s = [00,10,23,31,44,55]   t = [00,11,23,31,44,55]   u = [01,10,23,30,44,55]   v = [00,10,20,31,45,54]   w = [00,10,21,31,44,55]   x = [00,10,21,31,45,54]   y = [00,12,20,31,44,55]   z = [00,10,20,33,44,55]   aa = [00,10,20,33,45,54]   ab = [00,10,21,33,44,55]   ac = [00,10,21,33,45,54]   ad = [00,10,22,31,44,55]   ae = [00,10,22,31,45,54]   af = [00,12,20,33,44,55]   ag = [01,10,20,30,44,55]   ah = [01,10,20,30,45,54]   ai = [00,11,20,31,44,55]   aj = [00,10,22,33,44,55]   ak = [00,10,22,33,45,54]   al = [00,11,20,33,44,55]   am = [00,11,20,33,45,54]   an = [00,11,22,31,44,55]   ao = [00,12,21,31,44,55]   ap = [01,10,22,30,44,55]   aq = [01,10,22,30,45,54]   ar = [01,12,20,30,44,55]   as = [00,11,22,33,45,54]   at = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,11,21,31,44,55]   e = [01,10,20,33,45,54]   f = [00,11,21,32,45,54]   g = [00,10,22,32,44,55]   h = [00,10,22,32,45,54]   i = [00,11,21,33,45,54]   j = [00,11,22,32,45,54]   k = [00,10,20,32,44,55]   l = [00,10,20,32,45,54]   m = [00,10,21,32,45,54]   n = [00,11,20,32,45,54]   o = [01,10,22,33,45,54]   p = [00,11,21,32,44,55]   q = [00,11,21,33,44,55]   r = [00,11,22,32,44,55]   s = [00,12,23,31,44,55]   t = [00,10,23,31,44,55]   u = [00,11,23,31,44,55]   v = [01,10,23,30,44,55]   w = [00,10,23,32,44,55]   x = [00,11,23,32,44,55]   y = [00,10,20,31,45,54]   z = [00,10,21,31,44,55]   aa = [00,10,21,31,45,54]   ab = [00,10,21,32,44,55]   ac = [00,12,20,31,44,55]   ad = [00,10,20,33,44,55]   ae = [00,10,20,33,45,54]   af = [00,10,21,33,44,55]   ag = [00,10,21,33,45,54]   ah = [00,10,22,31,44,55]   ai = [00,10,22,31,45,54]   aj = [00,11,20,32,44,55]   ak = [01,10,20,30,44,55]   al = [01,10,20,30,45,54]   am = [00,11,20,31,44,55]   an = [00,10,22,33,44,55]   ao = [00,10,22,33,45,54]   ap = [00,11,20,33,44,55]   aq = [00,11,20,33,45,54]   ar = [00,11,22,31,44,55]   as = [00,12,21,31,44,55]   at = [01,10,22,30,44,55]   au = [01,10,22,30,45,54]   av = [01,12,20,30,44,55]   aw = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,11,21,31,44,55]   e = [01,10,20,33,45,54]   f = [00,10,22,32,44,55]   g = [01,10,20,32,45,54]   h = [00,12,20,33,44,55]   i = [00,12,21,33,44,55]   j = [00,10,20,32,44,55]   k = [00,10,20,32,45,54]   l = [00,10,21,32,45,54]   m = [00,11,20,32,45,54]   n = [01,10,22,33,45,54]   o = [00,11,21,32,44,55]   p = [00,11,21,33,44,55]   q = [00,11,22,32,44,55]   r = [00,12,23,31,44,55]   s = [00,10,23,31,44,55]   t = [00,11,23,31,44,55]   u = [01,10,23,30,44,55]   v = [00,10,23,32,44,55]   w = [00,11,23,32,44,55]   x = [00,10,20,31,45,54]   y = [00,10,21,31,44,55]   z = [00,10,21,31,45,54]   aa = [00,10,21,32,44,55]   ab = [00,12,20,31,44,55]   ac = [00,10,20,33,44,55]   ad = [00,10,20,33,45,54]   ae = [00,10,21,33,44,55]   af = [00,10,21,33,45,54]   ag = [00,10,22,31,44,55]   ah = [00,10,22,31,45,54]   ai = [00,11,20,32,44,55]   aj = [01,10,20,30,44,55]   ak = [01,10,20,30,45,54]   al = [00,11,20,31,44,55]   am = [00,10,22,33,44,55]   an = [00,10,22,33,45,54]   ao = [00,11,20,33,44,55]   ap = [00,11,20,33,45,54]   aq = [00,11,22,31,44,55]   ar = [00,12,21,31,44,55]   as = [01,10,22,30,44,55]   at = [01,10,22,30,45,54]   au = [01,12,20,30,44,55]   av = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,11,21,32,44,55]   e = [00,11,21,32,45,54]   f = [00,10,22,32,44,55]   g = [00,10,22,32,45,54]   h = [00,11,21,33,44,55]   i = [00,11,21,33,45,54]   j = [00,11,22,32,44,55]   k = [00,11,22,32,45,54]   l = [01,10,20,33,44,55]   m = [01,10,20,33,45,54]   n = [01,10,22,33,44,55]   o = [01,10,22,33,45,54]   p = [01,12,23,30,45,54]   q = [00,12,23,31,44,55]   r = [00,12,23,31,45,54]   s = [00,10,23,31,44,55]   t = [00,10,23,31,45,54]   u = [01,10,23,30,44,55]   v = [01,10,23,30,45,54]   w = [00,10,23,32,44,55]   x = [00,10,23,32,45,54]   y = [00,11,23,32,44,55]   z = [00,11,23,32,45,54]   aa = [05,15,25,33,40,54]   ab = [04,14,24,33,40,55]   ac = [05,15,25,33,44,50]   ad = [00,10,20,31,45,54]   ae = [00,10,20,32,44,55]   af = [00,10,20,32,45,54]   ag = [00,10,21,31,44,55]   ah = [00,10,21,31,45,54]   ai = [00,10,21,32,44,55]   aj = [00,10,21,32,45,54]   ak = [00,12,20,31,44,55]   al = [00,12,20,31,45,54]   am = [00,10,20,33,44,55]   an = [00,10,20,33,45,54]   ao = [00,10,21,33,44,55]   ap = [00,10,21,33,45,54]   aq = [00,10,22,31,44,55]   ar = [00,10,22,31,45,54]   as = [00,11,20,32,44,55]   at = [00,11,20,32,45,54]   au = [01,10,20,30,44,55]   av = [01,10,20,30,45,54]   aw = [00,10,22,33,44,55]   ax = [00,10,22,33,45,54]   ay = [00,11,20,33,44,55]   az = [00,11,20,33,45,54]   ba = [00,12,21,31,44,55]   bb = [00,12,21,31,45,54]   bc = [01,10,22,30,44,55]   bd = [01,10,22,30,45,54]   be = [01,12,20,30,44,55]   bf = [01,12,20,30,45,54]   bg = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,11,21,32,45,54]   e = [01,10,21,30,44,55]   f = [00,11,21,33,44,55]   g = [00,11,22,32,45,54]   h = [01,10,20,33,45,54]   i = [01,10,22,33,45,54]   j = [01,12,21,30,44,55]   k = [01,10,21,33,44,55]   l = [00,11,21,33,45,54]   m = [01,10,20,33,44,55]   n = [01,10,22,33,44,55]   o = [00,12,23,31,44,55]   p = [00,10,23,31,44,55]   q = [01,10,23,30,44,55]   r = [00,10,20,31,45,54]   s = [00,10,21,31,44,55]   t = [00,10,21,31,45,54]   u = [00,10,21,32,45,54]   v = [00,12,20,31,44,55]   w = [00,10,20,33,44,55]   x = [00,10,20,33,45,54]   y = [00,10,21,33,44,55]   z = [00,10,21,33,45,54]   aa = [00,10,22,31,44,55]   ab = [00,10,22,31,45,54]   ac = [00,11,20,32,45,54]   ad = [01,10,20,30,44,55]   ae = [01,10,20,30,45,54]   af = [00,10,22,33,44,55]   ag = [00,10,22,33,45,54]   ah = [00,11,20,33,44,55]   ai = [00,11,20,33,45,54]   aj = [00,12,21,31,44,55]   ak = [01,10,22,30,44,55]   al = [01,10,22,30,45,54]   am = [01,12,20,30,44,55]   an = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,10,22,32,44,55]   e = [00,11,23,31,44,55]   f = [01,10,20,32,45,54]   g = [00,12,20,33,45,54]   h = [00,11,20,31,45,54]   i = [00,11,22,31,45,54]   j = [00,12,21,33,45,54]   k = [00,12,20,31,45,54]   l = [00,12,21,31,45,54]   m = [01,12,20,30,45,54]   n = [00,12,20,33,44,55]   o = [00,11,20,31,44,55]   p = [00,11,22,31,44,55]   q = [00,12,21,33,44,55]   r = [00,11,22,32,44,55]   s = [00,12,23,31,44,55]   t = [00,10,23,31,44,55]   u = [01,10,23,30,44,55]   v = [00,10,23,32,44,55]   w = [00,11,23,32,44,55]   x = [00,10,20,31,45,54]   y = [00,10,20,32,44,55]   z = [00,10,20,32,45,54]   aa = [00,10,21,31,44,55]   ab = [00,10,21,31,45,54]   ac = [00,10,21,32,44,55]   ad = [00,10,21,32,45,54]   ae = [00,12,20,31,44,55]   af = [00,10,20,33,44,55]   ag = [00,10,20,33,45,54]   ah = [00,10,21,33,44,55]   ai = [00,10,21,33,45,54]   aj = [00,10,22,31,44,55]   ak = [00,10,22,31,45,54]   al = [00,11,20,32,44,55]   am = [00,11,20,32,45,54]   an = [01,10,20,30,44,55]   ao = [01,10,20,30,45,54]   ap = [00,10,22,33,44,55]   aq = [00,10,22,33,45,54]   ar = [00,11,20,33,44,55]   as = [00,11,20,33,45,54]   at = [00,12,21,31,44,55]   au = [01,10,22,30,44,55]   av = [01,10,22,30,45,54]   aw = [01,12,20,30,44,55]   ax = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,10,22,32,45,54]   e = [01,12,20,33,44,55]   f = [00,12,20,31,45,54]   g = [00,12,21,31,45,54]   h = [01,12,20,30,45,54]   i = [01,10,23,32,44,55]   j = [00,12,20,33,44,55]   k = [01,10,20,32,44,55]   l = [00,12,21,33,44,55]   m = [00,11,22,32,45,54]   n = [01,10,20,33,44,55]   o = [01,10,22,33,44,55]   p = [00,12,23,31,44,55]   q = [00,10,23,31,44,55]   r = [01,10,23,30,44,55]   s = [00,10,23,32,44,55]   t = [00,11,23,32,44,55]   u = [00,10,20,31,45,54]   v = [00,10,20,32,44,55]   w = [00,10,20,32,45,54]   x = [00,10,21,31,44,55]   y = [00,10,21,31,45,54]   z = [00,10,21,32,44,55]   aa = [00,10,21,32,45,54]   ab = [00,12,20,31,44,55]   ac = [00,10,20,33,44,55]   ad = [00,10,20,33,45,54]   ae = [00,10,21,33,44,55]   af = [00,10,21,33,45,54]   ag = [00,10,22,31,44,55]   ah = [00,10,22,31,45,54]   ai = [00,11,20,32,44,55]   aj = [00,11,20,32,45,54]   ak = [01,10,20,30,44,55]   al = [01,10,20,30,45,54]   am = [00,10,22,33,44,55]   an = [00,10,22,33,45,54]   ao = [00,11,20,33,44,55]   ap = [00,11,20,33,45,54]   aq = [00,12,21,31,44,55]   ar = [01,10,22,30,44,55]   as = [01,10,22,30,45,54]   at = [01,12,20,30,44,55]   au = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,10,22,32,45,54]   e = [00,11,23,31,44,55]   f = [01,10,23,32,44,55]   g = [00,12,20,33,44,55]   h = [00,12,20,33,45,54]   i = [00,11,20,31,45,54]   j = [00,11,22,31,45,54]   k = [00,12,21,33,44,55]   l = [00,12,21,33,45,54]   m = [00,12,20,31,45,54]   n = [00,12,21,31,45,54]   o = [01,12,20,30,45,54]   p = [01,10,20,32,44,55]   q = [00,11,20,31,44,55]   r = [00,11,22,31,44,55]   s = [00,11,22,32,45,54]   t = [00,12,23,31,44,55]   u = [00,10,23,31,44,55]   v = [01,10,23,30,44,55]   w = [00,10,23,32,44,55]   x = [00,11,23,32,44,55]   y = [00,10,20,31,45,54]   z = [00,10,20,32,44,55]   aa = [00,10,20,32,45,54]   ab = [00,10,21,31,44,55]   ac = [00,10,21,31,45,54]   ad = [00,10,21,32,44,55]   ae = [00,10,21,32,45,54]   af = [00,12,20,31,44,55]   ag = [00,10,20,33,44,55]   ah = [00,10,20,33,45,54]   ai = [00,10,21,33,44,55]   aj = [00,10,21,33,45,54]   ak = [00,10,22,31,44,55]   al = [00,10,22,31,45,54]   am = [00,11,20,32,44,55]   an = [00,11,20,32,45,54]   ao = [01,10,20,30,44,55]   ap = [01,10,20,30,45,54]   aq = [00,10,22,33,44,55]   ar = [00,10,22,33,45,54]   as = [00,11,20,33,44,55]   at = [00,11,20,33,45,54]   au = [00,12,21,31,44,55]   av = [01,10,22,30,44,55]   aw = [01,10,22,30,45,54]   ax = [01,12,20,30,44,55]   ay = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [01,10,21,30,44,55]   e = [00,11,21,33,44,55]   f = [01,10,21,33,45,54]   g = [01,12,21,33,44,55]   h = [01,12,21,33,45,54]   i = [01,12,20,33,44,55]   j = [01,12,20,33,45,54]   k = [01,10,21,30,45,54]   l = [01,12,21,30,45,54]   m = [01,12,23,30,45,54]   n = [00,12,23,31,45,54]   o = [00,10,23,31,45,54]   p = [01,10,23,30,45,54]   q = [05,15,25,33,40,54]   r = [04,14,24,33,40,55]   s = [05,15,25,33,44,50]   t = [00,12,20,31,45,54]   u = [00,12,20,33,44,55]   v = [00,12,20,33,45,54]   w = [00,12,21,31,45,54]   x = [01,12,20,30,45,54]   y = [00,12,21,33,44,55]   z = [00,12,21,33,45,54]   aa = [00,11,21,33,45,54]   ab = [01,10,20,33,44,55]   ac = [01,10,20,33,45,54]   ad = [01,10,21,33,44,55]   ae = [01,10,22,33,44,55]   af = [01,10,22,33,45,54]   ag = [01,12,21,30,44,55]   ah = [00,12,23,31,44,55]   ai = [00,10,23,31,44,55]   aj = [01,10,23,30,44,55]   ak = [00,10,20,31,45,54]   al = [00,10,21,31,44,55]   am = [00,10,21,31,45,54]   an = [00,12,20,31,44,55]   ao = [00,10,20,33,44,55]   ap = [00,10,20,33,45,54]   aq = [00,10,21,33,44,55]   ar = [00,10,21,33,45,54]   as = [00,10,22,31,44,55]   at = [00,10,22,31,45,54]   au = [01,10,20,30,44,55]   av = [01,10,20,30,45,54]   aw = [00,10,22,33,44,55]   ax = [00,10,22,33,45,54]   ay = [00,11,20,33,44,55]   az = [00,11,20,33,45,54]   ba = [00,12,21,31,44,55]   bb = [01,10,22,30,44,55]   bc = [01,10,22,30,45,54]   bd = [01,12,20,30,44,55]   be = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [02,13,21,30,44,55]   d = [00,13,20,33,45,54]   e = [00,13,22,33,45,54]   f = [02,13,20,33,45,54]   g = [00,12,22,31,45,54]   h = [00,11,20,31,44,55]   i = [00,11,20,31,45,54]   j = [00,11,22,31,45,54]   k = [00,12,22,33,44,55]   l = [00,12,22,33,45,54]   m = [02,10,20,33,45,54]   n = [00,13,20,32,44,55]   o = [02,13,20,30,44,55]   p = [00,13,20,31,44,55]   q = [00,13,20,31,45,54]   r = [00,13,22,31,45,54]   s = [00,10,20,31,45,54]   t = [00,12,20,31,44,55]   u = [00,12,20,31,45,54]   v = [00,10,20,33,44,55]   w = [00,10,20,33,45,54]   x = [00,10,22,31,45,54]   y = [00,11,20,32,44,55]   z = [00,12,20,33,44,55]   aa = [00,12,20,33,45,54]   ab = [00,10,22,33,44,55]   ac = [00,10,22,33,45,54]   ad = [00,11,20,33,44,55]   ae = [00,11,20,33,45,54]   af = [02,10,21,30,44,55]   ag = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [02,13,21,30,44,55]   d = [00,13,20,33,45,54]   e = [00,12,22,31,44,55]   f = [00,11,22,31,44,55]   g = [02,10,20,33,44,55]   h = [00,13,21,32,44,55]   i = [00,13,22,31,44,55]   j = [00,10,21,32,44,55]   k = [00,10,22,31,44,55]   l = [00,12,21,32,44,55]   m = [00,13,22,33,45,54]   n = [00,11,20,31,44,55]   o = [00,11,20,31,45,54]   p = [00,12,22,33,44,55]   q = [00,12,22,33,45,54]   r = [00,13,20,32,44,55]   s = [02,13,20,30,44,55]   t = [00,13,20,31,44,55]   u = [00,13,20,31,45,54]   v = [00,10,20,31,45,54]   w = [00,12,20,31,44,55]   x = [00,12,20,31,45,54]   y = [00,10,20,33,44,55]   z = [00,10,20,33,45,54]   aa = [00,11,20,32,44,55]   ab = [00,12,20,33,44,55]   ac = [00,12,20,33,45,54]   ad = [00,10,22,33,44,55]   ae = [00,10,22,33,45,54]   af = [00,11,20,33,44,55]   ag = [00,11,20,33,45,54]   ah = [02,10,21,30,44,55]   ai = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [02,13,21,30,44,55]   d = [00,13,20,33,45,54]   e = [02,10,20,33,44,55]   f = [02,13,20,33,45,54]   g = [02,10,20,33,45,54]   h = [00,13,22,33,45,54]   i = [00,11,20,31,44,55]   j = [00,11,20,31,45,54]   k = [00,12,22,33,44,55]   l = [00,12,22,33,45,54]   m = [00,13,20,32,44,55]   n = [02,13,20,30,44,55]   o = [00,13,20,31,44,55]   p = [00,13,20,31,45,54]   q = [00,10,20,31,45,54]   r = [00,12,20,31,44,55]   s = [00,12,20,31,45,54]   t = [00,10,20,33,44,55]   u = [00,10,20,33,45,54]   v = [00,11,20,32,44,55]   w = [00,12,20,33,44,55]   x = [00,12,20,33,45,54]   y = [00,10,22,33,44,55]   z = [00,10,22,33,45,54]   aa = [00,11,20,33,44,55]   ab = [00,11,20,33,45,54]   ac = [02,10,21,30,44,55]   ad = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [02,13,21,30,44,55]   d = [02,10,22,31,45,54]   e = [00,12,22,31,44,55]   f = [02,10,22,33,45,54]   g = [00,11,20,31,44,55]   h = [00,11,22,31,44,55]   i = [00,12,22,33,44,55]   j = [02,10,20,33,44,55]   k = [02,10,20,33,45,54]   l = [02,11,22,33,45,54]   m = [02,11,20,33,44,55]   n = [02,11,20,33,45,54]   o = [00,13,21,32,44,55]   p = [00,13,20,32,44,55]   q = [02,13,20,30,44,55]   r = [00,13,20,31,44,55]   s = [00,13,22,31,44,55]   t = [00,10,20,31,45,54]   u = [00,10,21,32,44,55]   v = [00,12,20,31,44,55]   w = [00,12,20,31,45,54]   x = [00,10,20,33,44,55]   y = [00,10,20,33,45,54]   z = [00,10,22,31,44,55]   aa = [00,10,22,31,45,54]   ab = [00,11,20,32,44,55]   ac = [00,12,20,33,44,55]   ad = [00,12,20,33,45,54]   ae = [02,10,20,31,45,54]   af = [00,10,22,33,44,55]   ag = [00,10,22,33,45,54]   ah = [00,11,20,33,44,55]   ai = [00,11,20,33,45,54]   aj = [00,12,21,32,44,55]   ak = [02,10,21,30,44,55]   al = [02,11,20,30,44,55]   am = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [02,13,21,30,44,55]   d = [00,12,22,31,44,55]   e = [00,11,21,33,45,54]   f = [00,11,20,31,44,55]   g = [02,10,20,33,44,55]   h = [00,11,22,31,44,55]   i = [00,12,22,33,44,55]   j = [00,12,22,33,45,54]   k = [00,13,21,32,44,55]   l = [00,13,20,32,44,55]   m = [02,13,20,30,44,55]   n = [00,13,20,31,44,55]   o = [00,13,22,31,44,55]   p = [00,10,20,31,45,54]   q = [00,10,21,32,44,55]   r = [00,12,20,31,44,55]   s = [00,12,20,31,45,54]   t = [00,10,20,33,44,55]   u = [00,10,20,33,45,54]   v = [00,10,21,33,45,54]   w = [00,10,22,31,44,55]   x = [00,11,20,32,44,55]   y = [00,12,20,33,44,55]   z = [00,12,20,33,45,54]   aa = [00,10,22,33,44,55]   ab = [00,10,22,33,45,54]   ac = [00,11,20,33,44,55]   ad = [00,11,20,33,45,54]   ae = [00,12,21,32,44,55]   af = [02,10,21,30,44,55]   ag = [00,11,22,33,45,54]   ah = [00,12,21,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,12,23,33,44,55]   d = [01,10,20,30,44,55]   e = [00,12,23,32,44,55]   f = [00,12,23,32,45,54]   g = [00,10,23,32,44,55]   h = [00,10,23,32,45,54]   i = [00,11,23,32,44,55]   j = [00,11,23,32,45,54]   k = [00,10,20,32,44,55]   l = [00,10,20,32,45,54]   m = [00,10,21,32,44,55]   n = [00,10,21,32,45,54]   o = [00,12,20,32,44,55]   p = [00,12,20,32,45,54]   q = [00,11,20,32,44,55]   r = [00,11,20,32,45,54]   s = [00,11,21,32,44,55]   t = [00,11,21,32,45,54]   u = [00,12,22,32,44,55]   v = [00,12,22,32,45,54]   w = [00,10,22,32,44,55]   x = [00,10,22,32,45,54]   y = [00,11,22,32,44,55]   z = [00,11,22,32,45,54]   aa = [00,12,21,32,44,55]   ab = [00,12,21,32,45,54]   ac = [01,10,20,30,45,54]   ad = [00,12,23,33,45,54]   ae = [00,12,23,31,44,55]   af = [00,12,23,31,45,54]   ag = [00,10,23,31,44,55]   ah = [00,10,23,31,45,54]   ai = [00,11,23,31,44,55]   aj = [00,11,23,31,45,54]   ak = [00,10,23,33,44,55]   al = [00,10,23,33,45,54]   am = [00,11,23,33,44,55]   an = [00,11,23,33,45,54]   ao = [05,15,25,33,40,54]   ap = [04,14,24,33,40,55]   aq = [05,15,25,33,44,50]   ar = [00,10,20,31,45,54]   as = [00,10,21,31,44,55]   at = [00,10,21,31,45,54]   au = [00,12,20,31,44,55]   av = [00,12,20,31,45,54]   aw = [00,10,20,33,44,55]   ax = [00,10,20,33,45,54]   ay = [00,10,21,33,44,55]   az = [00,10,21,33,45,54]   ba = [00,10,22,31,44,55]   bb = [00,10,22,31,45,54]   bc = [00,11,21,31,44,55]   bd = [00,11,21,31,45,54]   be = [00,12,20,33,44,55]   bf = [00,12,20,33,45,54]   bg = [00,12,22,31,44,55]   bh = [00,12,22,31,45,54]   bi = [00,11,20,31,44,55]   bj = [00,11,20,31,45,54]   bk = [00,10,22,33,44,55]   bl = [00,10,22,33,45,54]   bm = [00,11,20,33,44,55]   bn = [00,11,20,33,45,54]   bo = [00,11,21,33,44,55]   bp = [00,11,21,33,45,54]   bq = [00,11,22,31,44,55]   br = [00,11,22,31,45,54]   bs = [00,12,21,31,44,55]   bt = [00,12,21,31,45,54]   bu = [00,12,22,33,44,55]   bv = [00,12,22,33,45,54]   bw = [00,11,22,33,45,54]   bx = [00,12,21,33,44,55]   by = [00,12,21,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,12,23,32,44,55]   d = [01,10,20,30,44,55]   e = [01,12,20,30,45,54]   f = [00,11,23,31,44,55]   g = [00,11,23,31,45,54]   h = [00,11,23,32,44,55]   i = [00,11,23,32,45,54]   j = [00,11,21,31,44,55]   k = [00,11,21,31,45,54]   l = [00,11,21,32,44,55]   m = [00,11,21,32,45,54]   n = [00,10,22,32,44,55]   o = [00,10,22,32,45,54]   p = [00,11,21,33,44,55]   q = [00,11,21,33,45,54]   r = [00,11,22,32,44,55]   s = [00,11,22,32,45,54]   t = [00,12,23,32,45,54]   u = [00,12,23,31,45,54]   v = [00,10,23,31,45,54]   w = [00,10,23,32,45,54]   x = [05,15,25,33,40,54]   y = [04,14,24,33,40,55]   z = [05,15,25,33,44,50]   aa = [00,10,20,32,44,55]   ab = [00,10,20,32,45,54]   ac = [00,10,21,32,45,54]   ad = [00,12,20,31,45,54]   ae = [00,12,20,32,44,55]   af = [00,12,20,32,45,54]   ag = [00,11,20,32,45,54]   ah = [00,12,20,33,45,54]   ai = [00,12,21,31,45,54]   aj = [00,12,21,32,45,54]   ak = [00,12,21,33,45,54]   al = [01,10,20,30,45,54]   am = [01,10,22,30,44,55]   an = [01,10,22,30,45,54]   ao = [01,12,20,30,44,55]   ap = [00,12,23,31,44,55]   aq = [00,10,23,31,44,55]   ar = [00,10,23,32,44,55]   as = [00,10,20,31,45,54]   at = [00,10,21,31,44,55]   au = [00,10,21,31,45,54]   av = [00,10,21,32,44,55]   aw = [00,12,20,31,44,55]   ax = [00,10,20,33,44,55]   ay = [00,10,20,33,45,54]   az = [00,10,21,33,44,55]   ba = [00,10,21,33,45,54]   bb = [00,10,22,31,44,55]   bc = [00,10,22,31,45,54]   bd = [00,11,20,32,44,55]   be = [00,12,20,33,44,55]   bf = [00,11,20,31,44,55]   bg = [00,11,20,31,45,54]   bh = [00,10,22,33,44,55]   bi = [00,10,22,33,45,54]   bj = [00,11,20,33,44,55]   bk = [00,11,20,33,45,54]   bl = [00,11,22,31,44,55]   bm = [00,11,22,31,45,54]   bn = [00,12,21,31,44,55]   bo = [00,12,21,32,44,55]   bp = [00,11,22,33,45,54]   bq = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,12,23,32,44,55]   d = [01,10,20,30,44,55]   e = [01,12,20,30,45,54]   f = [00,10,22,32,44,55]   g = [01,12,20,32,45,54]   h = [01,10,20,32,45,54]   i = [00,11,22,32,44,55]   j = [00,10,20,32,44,55]   k = [00,10,20,32,45,54]   l = [00,10,21,32,45,54]   m = [00,12,20,31,45,54]   n = [00,12,20,32,44,55]   o = [00,12,20,32,45,54]   p = [00,11,20,32,45,54]   q = [00,12,20,33,45,54]   r = [00,12,21,31,45,54]   s = [00,12,21,32,45,54]   t = [00,12,21,33,45,54]   u = [01,10,20,30,45,54]   v = [01,10,22,30,44,55]   w = [01,10,22,30,45,54]   x = [01,12,20,30,44,55]   y = [00,12,23,31,44,55]   z = [00,10,23,31,44,55]   aa = [00,10,23,32,44,55]   ab = [00,10,20,31,45,54]   ac = [00,10,21,31,44,55]   ad = [00,10,21,31,45,54]   ae = [00,10,21,32,44,55]   af = [00,12,20,31,44,55]   ag = [00,10,20,33,44,55]   ah = [00,10,20,33,45,54]   ai = [00,10,21,33,44,55]   aj = [00,10,21,33,45,54]   ak = [00,10,22,31,44,55]   al = [00,10,22,31,45,54]   am = [00,11,20,32,44,55]   an = [00,12,20,33,44,55]   ao = [00,11,20,31,44,55]   ap = [00,11,20,31,45,54]   aq = [00,10,22,33,44,55]   ar = [00,10,22,33,45,54]   as = [00,11,20,33,44,55]   at = [00,11,20,33,45,54]   au = [00,11,22,31,44,55]   av = [00,11,22,31,45,54]   aw = [00,12,21,31,44,55]   ax = [00,12,21,32,44,55]   ay = [00,11,22,33,45,54]   az = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,13,21,31,44,55]   d = [02,10,22,31,44,55]   e = [02,10,22,31,45,54]   f = [02,10,20,31,44,55]   g = [02,10,20,31,45,54]   h = [02,10,21,31,44,55]   i = [02,10,21,31,45,54]   j = [00,13,21,31,45,54]   k = [00,13,20,31,44,55]   l = [00,13,20,31,45,54]   m = [05,15,25,33,40,54]   n = [04,14,24,33,40,55]   o = [05,15,25,33,44,50]   p = [00,10,20,31,45,54]   q = [00,10,21,31,44,55]   r = [00,10,21,31,45,54]   s = [00,12,20,31,44,55]   t = [00,12,20,31,45,54]   u = [00,10,20,33,44,55]   v = [00,10,20,33,45,54]   w = [00,10,21,33,44,55]   x = [00,10,21,33,45,54]   y = [00,10,22,31,44,55]   z = [00,10,22,31,45,54]   aa = [00,12,20,33,44,55]   ab = [00,12,20,33,45,54]   ac = [00,10,22,33,44,55]   ad = [00,10,22,33,45,54]   ae = [00,11,20,33,44,55]   af = [00,11,20,33,45,54]   ag = [00,12,21,31,44,55]   ah = [00,12,21,31,45,54]   ai = [00,11,22,33,45,54]   aj = [00,12,21,33,44,55]   ak = [00,12,21,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,13,21,31,44,55]   d = [02,10,22,31,44,55]   e = [02,11,20,30,45,54]   f = [00,11,20,32,45,54]   g = [00,12,22,31,45,54]   h = [00,11,20,31,45,54]   i = [00,11,22,31,45,54]   j = [00,11,22,32,45,54]   k = [00,12,22,33,45,54]   l = [02,10,20,31,44,55]   m = [02,10,21,31,44,55]   n = [00,13,20,31,44,55]   o = [00,10,20,31,45,54]   p = [00,10,21,31,44,55]   q = [00,12,20,31,44,55]   r = [00,12,20,31,45,54]   s = [00,10,20,33,44,55]   t = [00,10,20,33,45,54]   u = [00,10,21,33,44,55]   v = [00,10,22,31,44,55]   w = [00,10,22,31,45,54]   x = [00,12,20,33,44,55]   y = [00,12,20,33,45,54]   z = [00,10,22,33,44,55]   aa = [00,10,22,33,45,54]   ab = [00,11,20,33,44,55]   ac = [00,11,20,33,45,54]   ad = [00,12,21,31,44,55]   ae = [00,11,22,33,45,54]   af = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,13,21,31,44,55]   d = [02,10,22,31,44,55]   e = [02,11,20,30,45,54]   f = [02,10,20,31,45,54]   g = [00,11,20,32,45,54]   h = [00,11,22,32,45,54]   i = [02,10,20,31,44,55]   j = [02,10,21,31,44,55]   k = [00,13,20,31,44,55]   l = [00,10,20,31,45,54]   m = [00,10,21,31,44,55]   n = [00,12,20,31,44,55]   o = [00,12,20,31,45,54]   p = [00,10,20,33,44,55]   q = [00,10,20,33,45,54]   r = [00,10,21,33,44,55]   s = [00,10,22,31,44,55]   t = [00,10,22,31,45,54]   u = [00,12,20,33,44,55]   v = [00,12,20,33,45,54]   w = [00,10,22,33,44,55]   x = [00,10,22,33,45,54]   y = [00,11,20,33,44,55]   z = [00,11,20,33,45,54]   aa = [00,12,21,31,44,55]   ab = [00,11,22,33,45,54]   ac = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,13,21,31,44,55]   d = [02,10,22,31,44,55]   e = [00,11,20,31,45,54]   f = [00,10,21,31,45,54]   g = [00,10,21,33,45,54]   h = [00,12,21,31,45,54]   i = [00,12,21,33,45,54]   j = [00,11,22,31,45,54]   k = [02,10,20,31,44,55]   l = [02,10,21,31,44,55]   m = [00,13,20,31,44,55]   n = [00,10,20,31,45,54]   o = [00,10,21,31,44,55]   p = [00,12,20,31,44,55]   q = [00,12,20,31,45,54]   r = [00,10,20,33,44,55]   s = [00,10,20,33,45,54]   t = [00,10,21,33,44,55]   u = [00,10,22,31,44,55]   v = [00,10,22,31,45,54]   w = [00,12,20,33,44,55]   x = [00,12,20,33,45,54]   y = [00,10,22,33,44,55]   z = [00,10,22,33,45,54]   aa = [00,11,20,33,44,55]   ab = [00,11,20,33,45,54]   ac = [00,12,21,31,44,55]   ad = [00,11,22,33,45,54]   ae = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,13,21,31,44,55]   d = [02,10,22,31,45,54]   e = [00,13,22,32,44,55]   f = [00,13,22,31,44,55]   g = [00,12,22,31,44,55]   h = [00,11,20,31,44,55]   i = [00,11,22,31,44,55]   j = [00,12,22,33,44,55]   k = [02,10,20,31,45,54]   l = [02,10,21,30,44,55]   m = [02,11,20,30,44,55]   n = [00,13,21,32,44,55]   o = [00,13,20,32,44,55]   p = [00,13,20,31,44,55]   q = [00,10,20,31,45,54]   r = [00,10,21,31,44,55]   s = [00,10,21,32,44,55]   t = [00,12,20,31,44,55]   u = [00,12,20,31,45,54]   v = [00,10,20,33,44,55]   w = [00,10,20,33,45,54]   x = [00,10,21,33,44,55]   y = [00,10,22,31,44,55]   z = [00,10,22,31,45,54]   aa = [00,11,20,32,44,55]   ab = [00,12,20,33,44,55]   ac = [00,12,20,33,45,54]   ad = [00,10,22,33,44,55]   ae = [00,10,22,33,45,54]   af = [00,11,20,33,44,55]   ag = [00,11,20,33,45,54]   ah = [00,11,22,32,44,55]   ai = [00,12,21,31,44,55]   aj = [00,12,21,32,44,55]   ak = [00,11,22,33,45,54]   al = [00,12,21,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,12,23,31,44,55]   d = [01,10,23,30,44,55]   e = [01,10,20,33,44,55]   f = [00,10,23,33,45,54]   g = [01,10,21,33,44,55]   h = [01,10,22,33,44,55]   i = [01,10,21,30,44,55]   j = [01,10,21,30,45,54]   k = [01,10,22,30,44,55]   l = [01,10,22,30,45,54]   m = [00,11,23,33,45,54]   n = [00,11,21,33,44,55]   o = [00,11,21,33,45,54]   p = [01,10,23,30,45,54]   q = [01,10,20,30,44,55]   r = [01,10,20,30,45,54]   s = [00,10,23,31,44,55]   t = [00,10,23,31,45,54]   u = [00,10,20,31,45,54]   v = [00,10,21,31,44,55]   w = [00,10,21,31,45,54]   x = [00,12,20,31,44,55]   y = [00,10,20,33,44,55]   z = [00,10,20,33,45,54]   aa = [00,10,21,33,44,55]   ab = [00,10,21,33,45,54]   ac = [00,10,22,31,44,55]   ad = [00,10,22,31,45,54]   ae = [00,10,22,33,44,55]   af = [00,10,22,33,45,54]   ag = [00,11,20,33,44,55]   ah = [00,11,20,33,45,54]   ai = [00,12,21,31,44,55]   aj = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,12,23,31,44,55]   d = [01,10,23,30,44,55]   e = [00,11,23,31,44,55]   f = [00,11,23,31,45,54]   g = [00,10,23,33,44,55]   h = [00,10,23,33,45,54]   i = [00,10,23,32,44,55]   j = [00,10,23,32,45,54]   k = [00,11,23,33,44,55]   l = [00,11,23,33,45,54]   m = [00,11,23,32,44,55]   n = [00,11,23,32,45,54]   o = [00,10,20,32,44,55]   p = [00,10,20,32,45,54]   q = [00,10,21,32,44,55]   r = [00,10,21,32,45,54]   s = [00,11,20,32,44,55]   t = [00,11,20,32,45,54]   u = [00,11,21,31,44,55]   v = [00,11,21,31,45,54]   w = [00,11,21,32,44,55]   x = [00,11,21,32,45,54]   y = [00,12,22,31,44,55]   z = [00,12,22,31,45,54]   aa = [00,10,22,32,44,55]   ab = [00,10,22,32,45,54]   ac = [00,11,21,33,44,55]   ad = [00,11,21,33,45,54]   ae = [00,11,22,32,44,55]   af = [00,11,22,32,45,54]   ag = [01,10,23,30,45,54]   ah = [01,10,20,30,44,55]   ai = [01,10,20,30,45,54]   aj = [00,12,23,31,45,54]   ak = [00,10,23,31,44,55]   al = [00,10,23,31,45,54]   am = [05,15,25,33,40,54]   an = [04,14,24,33,40,55]   ao = [05,15,25,33,44,50]   ap = [00,10,20,31,45,54]   aq = [00,10,21,31,44,55]   ar = [00,10,21,31,45,54]   as = [00,12,20,31,44,55]   at = [00,12,20,31,45,54]   au = [00,10,20,33,44,55]   av = [00,10,20,33,45,54]   aw = [00,10,21,33,44,55]   ax = [00,10,21,33,45,54]   ay = [00,10,22,31,44,55]   az = [00,10,22,31,45,54]   ba = [00,11,20,31,44,55]   bb = [00,11,20,31,45,54]   bc = [00,10,22,33,44,55]   bd = [00,10,22,33,45,54]   be = [00,11,20,33,44,55]   bf = [00,11,20,33,45,54]   bg = [00,11,22,31,44,55]   bh = [00,11,22,31,45,54]   bi = [00,12,21,31,44,55]   bj = [00,12,21,31,45,54]   bk = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,12,23,31,44,55]   d = [01,10,23,30,44,55]   e = [00,11,23,31,44,55]   f = [00,12,22,33,44,55]   g = [00,10,23,32,44,55]   h = [00,10,23,32,45,54]   i = [00,11,23,32,44,55]   j = [00,11,23,32,45,54]   k = [00,10,20,32,44,55]   l = [00,10,20,32,45,54]   m = [00,10,21,32,44,55]   n = [00,10,21,32,45,54]   o = [00,11,20,32,44,55]   p = [00,11,20,32,45,54]   q = [00,11,21,32,44,55]   r = [00,11,21,32,45,54]   s = [00,10,22,32,44,55]   t = [00,10,22,32,45,54]   u = [00,11,22,32,44,55]   v = [00,11,22,32,45,54]   w = [00,12,22,33,45,54]   x = [00,12,20,33,44,55]   y = [00,12,20,33,45,54]   z = [00,12,21,33,44,55]   aa = [00,12,21,33,45,54]   ab = [00,11,23,31,45,54]   ac = [00,11,21,31,44,55]   ad = [00,11,21,31,45,54]   ae = [00,12,22,31,44,55]   af = [00,12,22,31,45,54]   ag = [00,11,21,33,44,55]   ah = [00,11,21,33,45,54]   ai = [01,10,23,30,45,54]   aj = [01,10,20,30,44,55]   ak = [01,10,20,30,45,54]   al = [00,12,23,31,45,54]   am = [00,10,23,31,44,55]   an = [00,10,23,31,45,54]   ao = [05,15,25,33,40,54]   ap = [04,14,24,33,40,55]   aq = [05,15,25,33,44,50]   ar = [00,10,20,31,45,54]   as = [00,10,21,31,44,55]   at = [00,10,21,31,45,54]   au = [00,12,20,31,44,55]   av = [00,12,20,31,45,54]   aw = [00,10,20,33,44,55]   ax = [00,10,20,33,45,54]   ay = [00,10,21,33,44,55]   az = [00,10,21,33,45,54]   ba = [00,10,22,31,44,55]   bb = [00,10,22,31,45,54]   bc = [00,11,20,31,44,55]   bd = [00,11,20,31,45,54]   be = [00,10,22,33,44,55]   bf = [00,10,22,33,45,54]   bg = [00,11,20,33,44,55]   bh = [00,11,20,33,45,54]   bi = [00,11,22,31,44,55]   bj = [00,11,22,31,45,54]   bk = [00,12,21,31,44,55]   bl = [00,12,21,31,45,54]   bm = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,13,20,32,44,55]   d = [02,10,21,33,45,54]   e = [00,11,21,33,44,55]   f = [02,10,20,33,44,55]   g = [00,12,22,33,44,55]   h = [00,12,22,33,45,54]   i = [00,10,21,33,44,55]   j = [00,10,21,33,45,54]   k = [00,12,21,33,44,55]   l = [00,12,21,33,45,54]   m = [02,13,20,30,44,55]   n = [00,13,20,31,44,55]   o = [00,10,20,31,45,54]   p = [00,12,20,31,44,55]   q = [00,12,20,31,45,54]   r = [00,10,20,33,44,55]   s = [00,10,20,33,45,54]   t = [00,11,20,32,44,55]   u = [00,12,20,33,44,55]   v = [00,12,20,33,45,54]   w = [00,10,22,33,44,55]   x = [00,10,22,33,45,54]   y = [00,11,20,33,44,55]   z = [00,11,20,33,45,54]   aa = [02,10,20,33,45,54]   ab = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,13,20,32,44,55]   d = [00,10,21,33,44,55]   e = [02,13,20,30,44,55]   f = [02,10,22,33,45,54]   g = [00,11,21,33,44,55]   h = [02,10,20,33,44,55]   i = [00,12,22,33,44,55]   j = [00,12,22,33,45,54]   k = [02,10,20,33,45,54]   l = [00,12,21,33,44,55]   m = [00,13,20,31,44,55]   n = [00,10,20,31,45,54]   o = [00,12,20,31,44,55]   p = [00,12,20,31,45,54]   q = [00,10,20,33,44,55]   r = [00,10,20,33,45,54]   s = [00,11,20,32,44,55]   t = [00,12,20,33,44,55]   u = [00,12,20,33,45,54]   v = [00,10,22,33,44,55]   w = [00,10,22,33,45,54]   x = [00,11,20,33,44,55]   y = [00,11,20,33,45,54]   z = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,13,20,32,44,55]   d = [00,10,21,33,45,54]   e = [02,13,22,30,44,55]   f = [02,10,20,33,45,54]   g = [00,11,21,33,45,54]   h = [00,12,22,33,44,55]   i = [02,10,22,33,44,55]   j = [02,10,20,33,44,55]   k = [00,12,22,33,45,54]   l = [02,13,20,30,44,55]   m = [00,12,21,33,45,54]   n = [00,13,20,31,44,55]   o = [00,10,20,31,45,54]   p = [00,12,20,31,44,55]   q = [00,12,20,31,45,54]   r = [00,10,20,33,44,55]   s = [00,10,20,33,45,54]   t = [00,11,20,32,44,55]   u = [00,12,20,33,44,55]   v = [00,12,20,33,45,54]   w = [00,10,22,33,44,55]   x = [00,10,22,33,45,54]   y = [00,11,20,33,44,55]   z = [00,11,20,33,45,54]   aa = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,13,20,31,44,55]   d = [02,10,21,33,44,55]   e = [00,11,21,33,44,55]   f = [00,11,20,32,45,54]   g = [02,10,22,33,44,55]   h = [00,12,22,33,44,55]   i = [00,12,22,33,45,54]   j = [00,10,21,33,44,55]   k = [00,12,21,33,44,55]   l = [00,10,20,31,45,54]   m = [00,12,20,31,44,55]   n = [00,12,20,31,45,54]   o = [00,10,20,33,44,55]   p = [00,10,20,33,45,54]   q = [00,12,20,33,44,55]   r = [00,12,20,33,45,54]   s = [00,10,22,33,44,55]   t = [00,10,22,33,45,54]   u = [00,11,20,33,44,55]   v = [00,11,20,33,45,54]   w = [02,10,20,33,44,55]   x = [02,10,20,33,45,54]   y = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,13,21,31,45,54]   d = [02,10,20,30,44,55]   e = [02,11,20,31,44,55]   f = [02,10,21,30,44,55]   g = [02,10,21,31,44,55]   h = [00,10,21,31,44,55]   i = [00,10,21,32,44,55]   j = [00,10,21,33,44,55]   k = [00,12,21,31,44,55]   l = [00,12,21,32,44,55]   m = [00,12,21,33,44,55]   n = [00,11,20,31,44,55]   o = [00,11,22,31,44,55]   p = [02,10,20,30,45,54]   q = [02,10,20,31,44,55]   r = [02,10,21,30,45,54]   s = [02,11,20,30,44,55]   t = [02,11,20,30,45,54]   u = [00,13,21,32,45,54]   v = [00,13,20,32,45,54]   w = [00,13,20,31,45,54]   x = [00,10,20,33,45,54]   y = [00,10,21,33,45,54]   z = [00,12,20,33,45,54]   aa = [00,10,22,33,45,54]   ab = [00,11,20,33,45,54]   ac = [00,11,22,33,45,54]   ad = [00,12,21,33,45,54]   ae = [00,10,20,31,45,54]   af = [00,10,20,32,44,55]   ag = [00,10,20,32,45,54]   ah = [00,10,21,31,45,54]   ai = [00,10,21,32,45,54]   aj = [00,12,20,31,44,55]   ak = [00,12,20,31,45,54]   al = [00,12,20,32,44,55]   am = [00,12,20,32,45,54]   an = [00,10,20,33,44,55]   ao = [00,10,22,31,44,55]   ap = [00,10,22,31,45,54]   aq = [00,11,20,32,44,55]   ar = [00,11,20,32,45,54]   as = [00,12,20,33,44,55]   at = [00,10,22,32,44,55]   au = [00,10,22,32,45,54]   av = [00,10,22,33,44,55]   aw = [00,11,20,33,44,55]   ax = [00,11,22,32,44,55]   ay = [00,11,22,32,45,54]   az = [00,12,21,31,45,54]   ba = [00,12,21,32,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,13,20,31,45,54]   d = [00,10,21,33,45,54]   e = [02,10,20,33,45,54]   f = [00,11,21,33,45,54]   g = [02,10,22,33,44,55]   h = [00,11,20,32,44,55]   i = [02,10,20,33,44,55]   j = [00,12,22,33,45,54]   k = [00,12,22,33,44,55]   l = [00,12,21,33,45,54]   m = [00,10,20,33,45,54]   n = [00,12,20,33,45,54]   o = [00,10,22,33,45,54]   p = [00,11,20,33,45,54]   q = [00,11,22,33,45,54]   r = [00,10,20,31,45,54]   s = [00,12,20,31,44,55]   t = [00,12,20,31,45,54]   u = [00,10,20,33,44,55]   v = [00,12,20,33,44,55]   w = [00,10,22,33,44,55]   x = [00,11,20,33,44,55]
   a = [00,10,20,31,45,54]   b = [04,13,24,34,40,55]   c = [00,10,23,31,45,54]   d = [02,10,20,33,44,55]   e = [02,11,20,33,44,55]   f = [00,12,23,31,45,54]   g = [00,12,20,31,45,54]   h = [00,10,22,31,45,54]   i = [00,12,20,33,44,55]   j = [00,12,22,31,45,54]   k = [00,13,20,33,44,55]   l = [00,11,20,33,44,55]   m = [00,13,22,33,44,55]
   a = [00,10,20,31,45,54]   b = [04,13,24,34,40,55]   c = [00,10,23,31,45,54]   d = [02,10,20,33,44,55]   e = [00,13,23,31,45,54]   f = [00,12,22,33,44,55]   g = [00,13,20,31,45,54]   h = [00,12,23,31,45,54]   i = [00,12,20,31,45,54]   j = [00,12,20,33,44,55]   k = [00,11,20,33,44,55]
   a = [00,10,20,31,45,54]   b = [04,13,24,34,40,55]   c = [00,10,23,31,45,54]   d = [02,11,22,33,44,55]   e = [02,11,20,33,44,55]   f = [00,12,23,31,45,54]   g = [00,12,20,31,45,54]   h = [00,10,22,31,45,54]   i = [00,12,22,31,45,54]   j = [00,13,20,33,44,55]   k = [00,11,20,33,44,55]   l = [00,13,22,33,44,55]
   a = [00,10,20,31,45,54]   b = [04,13,24,34,40,55]   c = [00,12,23,33,44,55]   d = [02,10,20,31,45,54]   e = [00,12,22,33,44,55]   f = [00,13,20,31,45,54]   g = [00,11,23,33,44,55]   h = [00,12,20,31,45,54]   i = [00,12,20,33,44,55]   j = [00,11,20,33,44,55]
   a = [00,10,20,31,45,54]   b = [04,13,24,34,40,55]   c = [00,11,23,33,44,55]   d = [02,10,22,31,45,54]   e = [00,13,20,31,45,54]   f = [02,10,20,31,45,54]   g = [00,12,20,31,45,54]   h = [00,10,22,31,45,54]   i = [00,11,20,33,44,55]
   a = [00,10,20,31,45,54]   b = [04,14,22,34,43,55]   c = [00,12,22,30,44,55]   d = [00,12,22,33,44,55]   e = [00,10,21,30,45,54]   f = [00,10,23,30,45,54]   g = [00,10,23,31,45,54]   h = [00,13,21,30,45,54]   i = [00,13,23,30,45,54]   j = [00,10,22,30,44,55]   k = [00,13,22,30,44,55]   l = [00,10,22,33,44,55]   m = [00,11,22,30,44,55]   n = [00,13,20,31,45,54]   o = [00,13,23,31,45,54]
   a = [00,10,20,31,45,54]   b = [04,14,22,34,43,55]   c = [00,12,22,30,44,55]   d = [00,13,22,33,44,55]   e = [00,12,22,33,44,55]   f = [00,10,21,30,45,54]   g = [00,10,23,30,45,54]   h = [00,10,23,31,45,54]   i = [00,13,21,30,45,54]   j = [00,13,23,30,45,54]   k = [00,10,22,30,44,55]   l = [00,13,22,30,44,55]   m = [00,10,22,33,44,55]   n = [00,11,22,30,44,55]
   a = [00,10,21,31,44,55]   b = [04,14,23,34,40,55]   c = [00,13,20,32,45,54]   d = [01,10,20,30,44,55]   e = [00,13,22,32,45,54]   f = [00,13,23,32,45,54]   g = [00,11,22,32,45,54]   h = [00,11,21,31,44,55]   i = [00,11,23,31,44,55]   j = [00,10,23,33,44,55]   k = [00,11,21,33,44,55]   l = [00,11,22,31,44,55]   m = [00,11,23,33,44,55]   n = [00,13,21,32,45,54]   o = [00,11,20,32,45,54]   p = [00,11,21,32,45,54]   q = [00,11,23,32,45,54]   r = [00,10,23,31,44,55]   s = [00,10,21,33,44,55]   t = [00,10,22,31,44,55]   u = [00,10,22,33,44,55]
   a = [00,10,21,31,44,55]   b = [04,14,23,34,40,55]   c = [00,13,20,32,45,54]   d = [01,10,20,30,44,55]   e = [00,11,23,31,44,55]   f = [01,10,22,30,44,55]   g = [00,10,23,33,44,55]   h = [00,11,22,31,44,55]   i = [00,11,23,33,44,55]   j = [00,13,21,32,45,54]   k = [00,11,20,32,45,54]   l = [00,11,21,32,45,54]   m = [00,11,23,32,45,54]   n = [00,10,23,31,44,55]   o = [00,10,21,33,44,55]   p = [00,10,22,31,44,55]   q = [00,10,22,33,44,55]
   a = [00,10,21,32,44,55]   b = [04,11,24,34,45,52]   c = [00,11,20,32,45,54]   d = [03,11,22,32,44,55]   e = [03,11,22,32,45,54]   f = [03,11,22,33,44,55]   g = [03,11,22,33,45,54]   h = [03,11,23,32,44,55]   i = [03,11,23,32,45,54]   j = [00,11,23,32,44,55]   k = [00,11,23,32,45,54]   l = [03,10,21,32,44,55]   m = [03,11,20,32,44,55]   n = [03,11,20,32,45,54]   o = [03,11,22,30,44,55]   p = [03,11,22,30,45,54]   q = [00,11,20,32,44,55]   r = [00,11,22,30,44,55]   s = [00,11,22,30,45,54]   t = [00,11,22,32,44,55]   u = [00,11,22,32,45,54]   v = [00,12,21,30,44,55]   w = [00,11,22,33,45,54]
   a = [00,10,21,32,44,55]   b = [04,11,24,34,45,52]   c = [00,11,20,32,45,54]   d = [00,12,21,33,44,55]   e = [03,11,22,32,44,55]   f = [03,11,22,32,45,54]   g = [03,11,22,33,44,55]   h = [03,11,22,33,45,54]   i = [03,10,21,32,44,55]   j = [03,11,20,32,44,55]   k = [03,11,20,32,45,54]   l = [03,11,22,30,44,55]   m = [03,11,22,30,45,54]   n = [00,11,20,32,44,55]   o = [00,11,22,30,44,55]   p = [00,11,22,30,45,54]   q = [00,11,22,32,44,55]   r = [00,11,22,32,45,54]   s = [00,12,21,30,44,55]   t = [00,11,22,33,45,54]
   a = [00,10,21,32,44,55]   b = [04,11,24,34,45,52]   c = [03,11,22,32,44,55]   d = [02,11,22,30,45,54]   e = [03,11,23,32,44,55]   f = [00,11,23,32,44,55]   g = [02,11,22,32,45,54]   h = [02,11,22,33,45,54]   i = [03,11,22,32,45,54]   j = [03,11,22,33,44,55]   k = [03,11,22,33,45,54]   l = [03,10,21,32,44,55]   m = [03,11,20,32,44,55]   n = [03,11,22,30,44,55]   o = [03,11,22,30,45,54]   p = [00,11,20,32,44,55]   q = [00,11,22,30,44,55]   r = [00,11,22,30,45,54]   s = [00,11,22,32,44,55]   t = [00,11,22,32,45,54]   u = [00,12,21,30,44,55]   v = [00,11,22,33,45,54]
   a = [00,10,21,32,44,55]   b = [04,11,24,34,45,52]   c = [03,11,22,32,45,54]   d = [00,11,22,32,44,55]   e = [00,12,21,31,44,55]   f = [03,11,22,33,45,54]   g = [03,11,22,30,45,54]   h = [00,11,20,32,44,55]   i = [02,11,22,30,45,54]   j = [02,11,22,32,45,54]   k = [00,11,22,30,44,55]   l = [00,11,22,30,45,54]   m = [00,11,22,32,45,54]   n = [00,12,21,30,44,55]   o = [00,12,21,32,44,55]   p = [02,11,22,33,45,54]   q = [00,11,22,33,45,54]   r = [00,12,21,33,44,55]
   a = [00,10,21,32,44,55]   b = [04,11,24,34,45,52]   c = [03,12,21,32,44,55]   d = [02,11,22,31,45,54]   e = [00,11,22,31,45,54]   f = [03,12,21,33,44,55]   g = [03,10,21,32,44,55]   h = [03,12,21,30,44,55]   i = [00,11,20,32,44,55]   j = [02,11,22,30,45,54]   k = [02,11,22,32,45,54]   l = [00,11,22,30,44,55]   m = [00,11,22,30,45,54]   n = [00,11,22,32,45,54]   o = [00,12,21,30,44,55]   p = [00,12,21,32,44,55]   q = [02,11,22,33,45,54]   r = [00,11,22,33,45,54]   s = [00,12,21,33,44,55]
   a = [00,10,21,32,44,55]   b = [04,13,23,34,45,51]   c = [00,11,24,33,44,55]   d = [00,11,23,33,44,55]   e = [00,11,21,33,44,55]
   a = [00,10,21,32,44,55]   b = [04,13,24,31,45,52]   c = [00,12,21,30,44,55]   d = [02,11,20,35,45,54]   e = [02,11,22,31,45,54]   f = [00,11,22,31,44,55]   g = [00,11,22,31,45,54]   h = [00,12,21,32,44,55]
   a = [00,10,21,32,44,55]   b = [04,14,23,34,45,50]   c = [01,13,20,32,44,55]   d = [00,10,23,33,44,55]   e = [00,10,21,33,44,55]   f = [00,10,22,33,44,55]   g = [00,10,23,32,44,55]
   a = [00,10,21,32,44,55]   b = [04,14,23,31,40,55]   c = [01,12,20,33,45,54]   d = [00,10,21,33,44,55]   e = [00,10,22,33,44,55]   f = [00,11,21,33,44,55]
   a = [00,10,20,33,43,55]   b = [05,12,21,31,45,54]   c = [00,10,21,35,45,53]
   a = [00,10,21,34,43,53]   b = [03,11,25,32,45,53]   c = [00,11,25,33,44,52]   d = [00,11,20,34,43,53]
   a = [00,10,21,34,43,53]   b = [05,14,21,33,42,54]
   a = [00,10,20,33,44,55]   b = [03,10,24,31,44,55]   c = [04,14,22,33,45,50]   d = [05,15,22,33,40,54]   e = [04,14,20,33,45,50]   f = [04,14,21,33,45,50]   g = [04,14,23,33,45,50]   h = [04,14,25,33,45,50]   i = [05,15,20,33,40,54]   j = [05,15,21,33,40,54]   k = [05,15,23,33,40,54]   l = [05,15,24,33,40,54]   m = [04,14,24,33,45,50]   n = [05,15,25,33,40,54]   o = [04,14,25,33,40,55]   p = [05,15,20,33,44,50]   q = [05,15,21,33,44,50]   r = [05,15,23,33,44,50]   s = [05,15,24,33,44,50]   t = [05,15,22,33,44,50]   u = [05,15,25,33,44,50]   v = [04,14,20,33,40,55]   w = [04,14,21,33,40,55]   x = [04,14,23,33,40,55]   y = [04,14,22,33,40,55]   z = [04,14,24,33,40,55]   aa = [03,10,24,31,45,54]   ab = [03,10,25,31,44,55]   ac = [03,10,22,31,45,54]   ad = [03,11,24,30,45,54]   ae = [03,11,25,30,44,55]   af = [03,11,22,30,45,54]   ag = [00,10,24,33,45,54]   ah = [00,10,25,33,44,55]   ai = [00,11,24,33,45,54]   aj = [00,11,25,33,44,55]   ak = [01,10,24,33,45,54]   al = [01,10,25,33,44,55]   am = [00,10,22,33,45,54]   an = [00,11,22,33,45,54]   ao = [01,10,22,33,45,54]   ap = [03,10,25,31,45,54]   aq = [03,10,20,31,44,55]   ar = [03,10,20,31,45,54]   as = [03,10,21,31,44,55]   at = [03,10,21,31,45,54]   au = [03,10,23,31,44,55]   av = [03,10,23,31,45,54]   aw = [03,10,22,31,44,55]   ax = [03,11,20,30,44,55]   ay = [03,11,20,30,45,54]   az = [03,11,21,30,44,55]   ba = [03,11,21,30,45,54]   bb = [03,11,24,30,44,55]   bc = [03,11,25,30,45,54]   bd = [03,11,22,30,44,55]   be = [00,10,23,33,44,55]   bf = [00,10,23,33,45,54]   bg = [00,10,24,33,44,55]   bh = [00,10,25,33,45,54]   bi = [00,11,23,33,44,55]   bj = [00,11,23,33,45,54]   bk = [00,11,24,33,44,55]   bl = [00,11,25,33,45,54]   bm = [01,10,23,33,44,55]   bn = [01,10,23,33,45,54]   bo = [01,10,24,33,44,55]   bp = [01,10,25,33,45,54]   bq = [03,11,23,30,44,55]   br = [03,11,23,30,45,54]   bs = [00,10,20,33,45,54]   bt = [00,10,21,33,44,55]   bu = [00,10,21,33,45,54]   bv = [01,11,20,33,44,55]   bw = [01,11,20,33,45,54]   bx = [00,10,22,33,44,55]   by = [00,11,20,33,44,55]   bz = [00,11,20,33,45,54]   ca = [00,11,21,33,44,55]   cb = [00,11,21,33,45,54]   cc = [01,10,20,33,44,55]   cd = [01,10,20,33,45,54]   ce = [01,10,21,33,44,55]   cf = [01,10,21,33,45,54]   cg = [01,10,22,33,44,55]
   a = [00,10,20,33,44,55]   b = [00,12,23,33,44,55]   c = [01,10,24,34,45,53]   d = [05,15,25,30,43,54]   e = [05,15,25,30,44,53]   f = [05,15,25,33,40,54]   g = [05,15,25,33,44,50]   h = [05,15,25,34,40,53]   i = [05,15,25,34,43,50]   j = [01,11,20,34,45,53]   k = [01,10,20,34,45,53]   l = [01,10,21,34,45,53]   m = [01,10,22,34,45,53]   n = [01,10,25,35,44,53]   o = [00,10,21,34,45,53]   p = [00,10,21,35,43,54]   q = [01,11,20,35,44,53]   r = [00,10,22,34,45,53]   s = [00,10,22,35,43,54]   t = [00,11,21,34,45,53]   u = [00,11,21,35,43,54]   v = [01,10,20,35,44,53]   w = [01,10,21,35,44,53]   x = [00,11,22,34,45,53]   y = [00,11,22,35,43,54]   z = [01,10,22,35,44,53]   aa = [00,11,24,34,45,53]   ab = [00,11,25,35,43,54]   ac = [00,10,21,34,43,55]   ad = [00,10,21,35,44,53]   ae = [00,10,22,34,43,55]   af = [00,10,22,35,44,53]   ag = [00,11,20,34,45,53]   ah = [00,11,20,35,43,54]   ai = [00,11,21,34,43,55]   aj = [00,11,21,35,44,53]   ak = [00,11,22,34,43,55]   al = [00,11,22,35,44,53]   am = [00,11,24,34,43,55]   an = [00,11,25,35,44,53]   ao = [00,11,20,34,43,55]   ap = [00,11,20,35,44,53]   aq = [00,12,23,33,45,54]   ar = [00,10,23,33,44,55]   as = [00,10,23,33,45,54]   at = [00,10,24,34,43,55]   au = [00,10,24,34,45,53]   av = [00,10,25,35,43,54]   aw = [00,10,25,35,44,53]   ax = [00,11,23,33,44,55]   ay = [00,11,23,33,45,54]   az = [00,10,20,33,45,54]   ba = [00,10,20,34,43,55]   bb = [00,10,20,34,45,53]   bc = [00,10,20,35,43,54]   bd = [00,10,20,35,44,53]   be = [00,10,21,33,44,55]   bf = [00,10,21,33,45,54]   bg = [00,12,20,33,44,55]   bh = [00,12,20,33,45,54]   bi = [00,10,22,33,44,55]   bj = [00,10,22,33,45,54]   bk = [00,11,20,33,44,55]   bl = [00,11,20,33,45,54]   bm = [00,11,21,33,44,55]   bn = [00,11,21,33,45,54]   bo = [00,12,22,33,44,55]   bp = [00,12,22,33,45,54]   bq = [00,11,22,33,45,54]   br = [00,12,21,33,44,55]   bs = [00,12,21,33,45,54]
   a = [00,10,20,33,44,55]   b = [00,12,23,33,44,55]   c = [00,10,21,34,45,53]   d = [01,10,23,33,44,55]   e = [03,13,23,30,44,55]   f = [03,13,23,30,45,54]   g = [03,13,23,34,40,55]   h = [03,13,23,34,45,50]   i = [03,13,23,35,40,54]   j = [03,13,23,35,44,50]   k = [01,10,23,33,45,54]   l = [01,11,20,33,44,55]   m = [01,11,20,33,45,54]   n = [01,10,20,33,44,55]   o = [01,10,20,33,45,54]   p = [01,10,21,33,44,55]   q = [01,10,21,33,45,54]   r = [01,10,22,33,44,55]   s = [01,10,22,33,45,54]   t = [01,12,20,33,44,55]   u = [01,12,20,33,45,54]   v = [00,10,21,35,43,54]   w = [00,10,22,34,45,53]   x = [00,10,22,35,43,54]   y = [00,11,21,34,45,53]   z = [00,11,21,35,43,54]   aa = [00,11,22,34,45,53]   ab = [00,11,22,35,43,54]   ac = [00,11,24,34,45,53]   ad = [00,11,25,35,43,54]   ae = [00,10,21,34,43,55]   af = [00,10,21,35,44,53]   ag = [00,10,22,34,43,55]   ah = [00,10,22,35,44,53]   ai = [00,11,20,34,45,53]   aj = [00,11,20,35,43,54]   ak = [00,11,21,34,43,55]   al = [00,11,21,35,44,53]   am = [00,11,22,34,43,55]   an = [00,11,22,35,44,53]   ao = [00,11,24,34,43,55]   ap = [00,11,25,35,44,53]   aq = [00,11,20,34,43,55]   ar = [00,11,20,35,44,53]   as = [00,12,23,33,45,54]   at = [00,10,23,33,44,55]   au = [00,10,23,33,45,54]   av = [00,10,24,34,43,55]   aw = [00,10,24,34,45,53]   ax = [00,10,25,35,43,54]   ay = [00,10,25,35,44,53]   az = [00,11,23,33,44,55]   ba = [00,11,23,33,45,54]   bb = [00,10,20,33,45,54]   bc = [00,10,20,34,43,55]   bd = [00,10,20,34,45,53]   be = [00,10,20,35,43,54]   bf = [00,10,20,35,44,53]   bg = [00,10,21,33,44,55]   bh = [00,10,21,33,45,54]   bi = [00,12,20,33,44,55]   bj = [00,12,20,33,45,54]   bk = [00,10,22,33,44,55]   bl = [00,10,22,33,45,54]   bm = [00,11,20,33,44,55]   bn = [00,11,20,33,45,54]   bo = [00,11,21,33,44,55]   bp = [00,11,21,33,45,54]   bq = [00,12,22,33,44,55]   br = [00,12,22,33,45,54]   bs = [00,11,22,33,45,54]   bt = [00,12,21,33,44,55]   bu = [00,12,21,33,45,54]
   a = [00,10,20,33,44,55]   b = [00,12,23,34,43,55]   c = [01,10,23,35,43,54]   d = [04,14,24,30,43,55]   e = [04,14,24,30,45,53]   f = [04,14,24,33,40,55]   g = [04,14,24,33,45,50]   h = [04,14,24,35,40,53]   i = [04,14,24,35,43,50]   j = [01,11,20,35,43,54]   k = [01,10,20,35,43,54]   l = [01,10,21,35,43,54]   m = [01,10,22,35,43,54]   n = [01,10,23,34,43,55]   o = [00,10,21,33,45,54]   p = [00,10,21,35,44,53]   q = [01,11,20,34,43,55]   r = [00,10,22,34,45,53]   s = [00,10,22,35,43,54]   t = [00,11,21,33,45,54]   u = [00,11,21,34,45,53]   v = [00,11,21,35,43,54]   w = [00,11,21,35,44,53]   x = [00,12,22,34,45,53]   y = [01,10,20,34,43,55]   z = [01,10,21,34,43,55]   aa = [00,11,22,34,45,53]   ab = [00,11,22,35,43,54]   ac = [00,12,21,34,45,53]   ad = [01,10,22,34,43,55]   ae = [01,12,20,34,43,55]   af = [00,11,22,33,45,54]   ag = [00,11,23,35,43,54]   ah = [00,11,25,34,45,53]   ai = [00,10,21,33,44,55]   aj = [00,10,21,34,45,53]   ak = [00,10,22,33,45,54]   al = [00,10,22,34,43,55]   am = [00,11,20,34,45,53]   an = [00,11,20,35,43,54]   ao = [00,11,21,33,44,55]   ap = [00,11,21,34,43,55]   aq = [00,12,22,34,43,55]   ar = [00,11,22,34,43,55]   as = [00,11,23,34,43,55]   at = [00,11,24,35,44,53]   au = [00,11,20,34,43,55]   av = [00,11,20,35,44,53]   aw = [00,11,22,35,44,53]   ax = [00,12,25,34,45,53]   ay = [00,10,23,34,43,55]   az = [00,10,23,35,43,54]   ba = [00,10,24,33,44,55]   bb = [00,10,24,35,44,53]   bc = [00,10,25,33,45,54]   bd = [00,10,25,34,45,53]   be = [00,11,24,33,44,55]   bf = [00,11,25,33,45,54]   bg = [00,10,20,33,45,54]   bh = [00,10,20,34,43,55]   bi = [00,10,20,34,45,53]   bj = [00,10,20,35,43,54]   bk = [00,10,20,35,44,53]   bl = [00,10,21,34,43,55]   bm = [00,10,21,35,43,54]   bn = [00,12,20,34,43,55]   bo = [00,12,20,34,45,53]   bp = [00,10,22,33,44,55]   bq = [00,10,22,35,44,53]   br = [00,11,20,33,44,55]   bs = [00,11,20,33,45,54]   bt = [00,12,21,34,43,55]
   a = [00,10,21,33,44,55]   b = [03,10,20,34,45,52]   c = [04,10,20,32,45,53]   d = [05,10,20,34,42,53]   e = [04,10,20,32,43,55]   f = [05,10,20,32,44,53]   g = [05,10,20,33,42,54]   h = [04,12,22,30,45,53]   i = [04,11,22,30,45,53]   j = [04,12,22,30,43,55]   k = [04,11,22,30,43,55]   l = [03,10,20,32,44,55]   m = [04,10,20,33,42,55]   n = [04,10,20,35,42,53]   o = [04,14,22,30,45,53]   p = [05,10,20,33,44,52]   q = [05,15,22,30,43,54]   r = [03,12,22,30,44,55]   s = [04,14,22,30,43,55]   t = [04,14,22,33,45,50]   u = [05,15,22,30,44,53]   v = [05,15,22,33,40,54]   w = [03,11,22,30,44,55]   x = [03,13,22,30,44,55]   y = [03,13,22,30,45,54]   z = [04,14,22,33,40,55]   aa = [04,14,22,35,40,53]   ab = [05,15,22,33,44,50]   ac = [05,15,22,34,43,50]   ad = [02,10,20,33,44,55]   ae = [02,10,20,33,45,54]   af = [02,10,20,34,45,53]   ag = [03,10,20,35,42,54]   ah = [04,10,20,35,43,52]   ai = [05,10,20,32,43,54]   aj = [03,10,20,34,42,55]   ak = [03,10,20,35,44,52]   al = [04,10,20,33,45,52]   am = [03,12,22,35,40,54]   an = [04,12,22,35,43,50]   ao = [05,12,22,30,43,54]   ap = [05,12,22,34,40,53]   aq = [03,11,22,35,40,54]   ar = [04,11,22,35,43,50]   as = [05,11,22,30,43,54]   at = [05,11,22,34,40,53]   au = [03,12,22,34,40,55]   av = [03,12,22,35,44,50]   aw = [04,12,22,33,45,50]   ax = [05,12,22,30,44,53]   ay = [05,12,22,33,40,54]   az = [03,11,22,34,40,55]   ba = [03,11,22,35,44,50]   bb = [04,11,22,33,45,50]   bc = [05,11,22,30,44,53]   bd = [05,11,22,33,40,54]   be = [03,10,20,32,45,54]   bf = [03,13,22,34,45,50]   bg = [03,13,22,35,40,54]   bh = [04,14,22,35,43,50]   bi = [05,10,20,34,43,52]   bj = [05,15,22,34,40,53]   bk = [03,12,22,30,45,54]   bl = [03,13,22,34,40,55]   bm = [03,13,22,35,44,50]   bn = [04,12,22,33,40,55]   bo = [04,12,22,35,40,53]   bp = [05,12,22,33,44,50]   bq = [03,11,22,30,45,54]   br = [04,11,22,33,40,55]   bs = [04,11,22,35,40,53]   bt = [05,11,22,33,44,50]   bu = [00,10,21,35,43,54]   bv = [02,10,20,34,43,55]   bw = [02,10,20,35,43,54]   bx = [03,12,22,34,45,50]   by = [03,11,22,34,45,50]   bz = [05,12,22,34,43,50]   ca = [05,11,22,34,43,50]   cb = [00,10,21,33,45,54]   cc = [00,10,21,34,43,55]   cd = [00,10,21,34,45,53]   ce = [00,10,21,35,44,53]   cf = [00,10,22,33,45,54]   cg = [00,10,22,34,43,55]   ch = [00,10,22,34,45,53]   ci = [00,10,22,35,43,54]   cj = [00,10,22,35,44,53]   ck = [00,11,21,33,45,54]   cl = [00,11,21,34,43,55]   cm = [00,11,21,34,45,53]   cn = [00,11,21,35,43,54]   co = [00,11,21,35,44,53]   cp = [00,12,22,33,45,54]   cq = [00,12,22,34,43,55]   cr = [00,12,22,34,45,53]   cs = [00,12,22,35,43,54]   ct = [02,10,20,35,44,53]   cu = [00,11,22,33,45,54]   cv = [00,11,22,34,43,55]   cw = [00,11,22,34,45,53]   cx = [00,11,22,35,43,54]   cy = [00,12,21,33,45,54]   cz = [00,12,21,34,43,55]   da = [00,12,21,34,45,53]   db = [00,12,21,35,43,54]   dc = [00,12,21,35,44,53]   dd = [00,12,22,35,44,53]   de = [00,11,22,35,44,53]   df = [00,10,22,33,44,55]   dg = [00,11,21,33,44,55]   dh = [00,12,22,33,44,55]   di = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,10,20,34,45,52]   c = [04,10,20,32,45,53]   d = [01,10,20,33,44,55]   e = [01,10,20,33,45,54]   f = [01,10,20,34,43,55]   g = [01,10,20,34,45,53]   h = [01,10,20,35,43,54]   i = [01,10,20,35,44,53]   j = [05,10,20,34,42,53]   k = [04,10,20,32,43,55]   l = [05,10,20,32,44,53]   m = [05,10,20,33,42,54]   n = [04,12,22,30,45,53]   o = [04,12,22,30,43,55]   p = [03,10,20,32,44,55]   q = [04,10,20,33,42,55]   r = [04,10,20,35,42,53]   s = [04,14,22,30,45,53]   t = [05,10,20,33,44,52]   u = [05,15,22,30,43,54]   v = [03,12,22,30,44,55]   w = [04,14,22,30,43,55]   x = [04,14,22,33,45,50]   y = [05,15,22,30,44,53]   z = [05,15,22,33,40,54]   aa = [03,13,22,30,44,55]   ab = [03,13,22,30,45,54]   ac = [04,14,22,33,40,55]   ad = [04,14,22,35,40,53]   ae = [05,15,22,33,44,50]   af = [05,15,22,34,43,50]   ag = [02,10,20,33,44,55]   ah = [02,10,20,33,45,54]   ai = [02,10,20,34,45,53]   aj = [03,10,20,35,42,54]   ak = [04,10,20,35,43,52]   al = [05,10,20,32,43,54]   am = [03,10,20,34,42,55]   an = [03,10,20,35,44,52]   ao = [04,10,20,33,45,52]   ap = [03,12,22,35,40,54]   aq = [04,12,22,35,43,50]   ar = [05,12,22,30,43,54]   as = [05,12,22,34,40,53]   at = [03,12,22,34,40,55]   au = [03,12,22,35,44,50]   av = [04,12,22,33,45,50]   aw = [05,12,22,30,44,53]   ax = [05,12,22,33,40,54]   ay = [03,10,20,32,45,54]   az = [03,13,22,34,45,50]   ba = [03,13,22,35,40,54]   bb = [04,14,22,35,43,50]   bc = [05,10,20,34,43,52]   bd = [05,15,22,34,40,53]   be = [03,12,22,30,45,54]   bf = [03,13,22,34,40,55]   bg = [03,13,22,35,44,50]   bh = [04,12,22,33,40,55]   bi = [04,12,22,35,40,53]   bj = [05,12,22,33,44,50]   bk = [00,10,21,35,43,54]   bl = [02,10,20,34,43,55]   bm = [02,10,20,35,43,54]   bn = [03,12,22,34,45,50]   bo = [05,12,22,34,43,50]   bp = [00,10,21,33,45,54]   bq = [00,10,21,34,43,55]   br = [00,10,21,34,45,53]   bs = [00,10,21,35,44,53]   bt = [00,10,22,33,45,54]   bu = [00,10,22,34,43,55]   bv = [00,10,22,34,45,53]   bw = [00,10,22,35,43,54]   bx = [00,10,22,35,44,53]   by = [00,11,21,33,45,54]   bz = [00,11,21,34,43,55]   ca = [00,11,21,34,45,53]   cb = [00,11,21,35,43,54]   cc = [00,11,21,35,44,53]   cd = [00,12,22,33,45,54]   ce = [00,12,22,34,43,55]   cf = [00,12,22,34,45,53]   cg = [00,12,22,35,43,54]   ch = [02,10,20,35,44,53]   ci = [00,11,22,33,45,54]   cj = [00,11,22,34,43,55]   ck = [00,11,22,34,45,53]   cl = [00,11,22,35,43,54]   cm = [00,12,21,33,45,54]   cn = [00,12,21,34,43,55]   co = [00,12,21,34,45,53]   cp = [00,12,21,35,43,54]   cq = [00,12,21,35,44,53]   cr = [00,12,22,35,44,53]   cs = [00,11,22,35,44,53]   ct = [00,10,22,33,44,55]   cu = [00,11,21,33,44,55]   cv = [00,12,22,33,44,55]   cw = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [05,12,25,34,41,53]   d = [05,12,25,33,41,54]   e = [05,12,25,33,44,51]   f = [01,10,21,33,44,55]   g = [01,10,21,33,45,54]   h = [01,10,21,34,43,55]   i = [01,10,21,34,45,53]   j = [01,10,21,35,43,54]   k = [01,10,21,35,44,53]   l = [01,12,21,33,44,55]   m = [01,12,21,34,45,53]   n = [02,12,21,33,44,55]   o = [02,12,21,33,45,54]   p = [02,12,21,34,43,55]   q = [02,12,21,34,45,53]   r = [02,12,21,35,43,54]   s = [02,12,21,35,44,53]   t = [03,12,23,35,41,54]   u = [04,12,24,31,45,53]   v = [04,12,24,35,43,51]   w = [05,12,25,31,43,54]   x = [03,12,23,34,41,55]   y = [04,12,24,31,43,55]   z = [04,12,24,33,45,51]   aa = [05,12,25,31,44,53]   ab = [04,12,24,33,41,55]   ac = [04,12,24,35,41,53]   ad = [05,12,25,34,43,51]   ae = [01,12,21,33,45,54]   af = [01,12,21,34,43,55]   ag = [03,12,23,34,45,51]   ah = [03,12,23,35,44,51]   ai = [03,12,23,31,44,55]   aj = [03,12,23,31,45,54]   ak = [01,12,21,35,43,54]   al = [01,12,21,35,44,53]   am = [04,11,24,32,45,53]   an = [05,11,25,34,42,53]   ao = [04,11,24,32,43,55]   ap = [05,11,25,32,44,53]   aq = [05,11,25,33,42,54]   ar = [03,11,23,32,44,55]   as = [04,11,24,33,42,55]   at = [04,11,24,35,42,53]   au = [05,11,25,33,44,52]   av = [00,10,21,35,43,54]   aw = [02,11,22,33,44,55]   ax = [02,11,22,33,45,54]   ay = [02,11,22,34,45,53]   az = [00,12,21,35,43,54]   ba = [02,10,21,33,44,55]   bb = [02,10,21,33,45,54]   bc = [02,10,21,34,43,55]   bd = [02,10,21,34,45,53]   be = [02,10,21,35,43,54]   bf = [02,10,21,35,44,53]   bg = [02,11,20,33,44,55]   bh = [02,11,20,33,45,54]   bi = [02,11,20,34,43,55]   bj = [02,11,20,34,45,53]   bk = [02,11,20,35,43,54]   bl = [02,11,20,35,44,53]   bm = [03,11,23,35,42,54]   bn = [04,11,24,35,43,52]   bo = [05,11,25,32,43,54]   bp = [03,11,23,34,42,55]   bq = [03,11,23,35,44,52]   br = [04,11,24,33,45,52]   bs = [03,11,23,32,45,54]   bt = [05,11,25,34,43,52]   bu = [00,10,21,33,45,54]   bv = [00,10,21,34,43,55]   bw = [00,10,21,34,45,53]   bx = [00,10,21,35,44,53]   by = [02,11,22,34,43,55]   bz = [02,11,22,35,43,54]   ca = [02,11,22,35,44,53]   cb = [00,12,21,33,45,54]   cc = [00,12,21,34,43,55]   cd = [00,12,21,34,45,53]   ce = [00,12,21,35,44,53]   cf = [00,11,20,35,43,54]   cg = [00,11,20,35,44,53]   ch = [00,11,22,35,43,54]   ci = [00,11,22,35,44,53]   cj = [00,11,20,33,44,55]   ck = [00,11,20,33,45,54]   cl = [00,11,20,34,43,55]   cm = [00,11,20,34,45,53]   cn = [00,11,22,33,45,54]   co = [00,11,22,34,43,55]   cp = [00,11,22,34,45,53]   cq = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [01,10,21,33,45,54]   d = [01,10,22,34,45,53]   e = [01,12,20,34,45,53]   f = [01,10,22,34,43,55]   g = [01,12,20,34,43,55]   h = [01,10,21,34,45,53]   i = [01,12,21,34,45,53]   j = [02,12,21,33,44,55]   k = [02,12,21,33,45,54]   l = [02,12,21,34,43,55]   m = [02,12,21,34,45,53]   n = [02,12,21,35,43,54]   o = [02,12,21,35,44,53]   p = [01,12,21,33,45,54]   q = [03,12,23,34,45,51]   r = [00,10,21,35,43,54]   s = [02,11,22,33,44,55]   t = [02,11,22,33,45,54]   u = [02,11,22,34,45,53]   v = [00,12,21,35,43,54]   w = [02,10,21,33,44,55]   x = [02,10,21,33,45,54]   y = [02,10,21,34,43,55]   z = [02,10,21,34,45,53]   aa = [02,10,21,35,43,54]   ab = [02,10,21,35,44,53]   ac = [02,11,20,33,44,55]   ad = [02,11,20,33,45,54]   ae = [02,11,20,34,43,55]   af = [02,11,20,34,45,53]   ag = [02,11,20,35,43,54]   ah = [02,11,20,35,44,53]   ai = [03,11,23,35,44,52]   aj = [00,10,21,33,45,54]   ak = [00,10,21,34,43,55]   al = [00,10,21,34,45,53]   am = [00,10,21,35,44,53]   an = [02,11,22,34,43,55]   ao = [02,11,22,35,43,54]   ap = [02,11,22,35,44,53]   aq = [00,12,21,33,45,54]   ar = [00,12,21,34,43,55]   as = [00,12,21,34,45,53]   at = [00,12,21,35,44,53]   au = [00,11,20,35,43,54]   av = [00,11,20,35,44,53]   aw = [00,11,22,35,43,54]   ax = [00,11,22,35,44,53]   ay = [00,11,20,33,44,55]   az = [00,11,20,33,45,54]   ba = [00,11,20,34,43,55]   bb = [00,11,20,34,45,53]   bc = [00,11,22,33,45,54]   bd = [00,11,22,34,43,55]   be = [00,11,22,34,45,53]   bf = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [02,12,21,33,44,55]   d = [03,12,23,34,45,51]   e = [01,10,22,34,43,55]   f = [05,11,25,33,44,52]   g = [05,11,25,34,43,52]   h = [01,12,20,34,43,55]   i = [01,10,22,35,43,54]   j = [01,12,20,35,43,54]   k = [02,12,21,33,45,54]   l = [02,12,21,34,43,55]   m = [02,12,21,34,45,53]   n = [02,12,21,35,43,54]   o = [02,12,21,35,44,53]   p = [00,10,21,35,43,54]   q = [02,11,22,33,44,55]   r = [02,11,22,33,45,54]   s = [02,11,22,34,45,53]   t = [00,12,21,35,43,54]   u = [02,10,21,33,44,55]   v = [02,10,21,33,45,54]   w = [02,10,21,34,43,55]   x = [02,10,21,34,45,53]   y = [02,10,21,35,43,54]   z = [02,10,21,35,44,53]   aa = [02,11,20,33,44,55]   ab = [02,11,20,33,45,54]   ac = [02,11,20,34,43,55]   ad = [02,11,20,34,45,53]   ae = [02,11,20,35,43,54]   af = [02,11,20,35,44,53]   ag = [03,11,23,35,44,52]   ah = [00,10,21,33,45,54]   ai = [00,10,21,34,43,55]   aj = [00,10,21,34,45,53]   ak = [00,10,21,35,44,53]   al = [02,11,22,34,43,55]   am = [02,11,22,35,43,54]   an = [02,11,22,35,44,53]   ao = [00,12,21,33,45,54]   ap = [00,12,21,34,43,55]   aq = [00,12,21,34,45,53]   ar = [00,12,21,35,44,53]   as = [00,11,20,35,43,54]   at = [00,11,20,35,44,53]   au = [00,11,22,35,43,54]   av = [00,11,22,35,44,53]   aw = [00,11,20,33,44,55]   ax = [00,11,20,33,45,54]   ay = [00,11,20,34,43,55]   az = [00,11,20,34,45,53]   ba = [00,11,22,33,45,54]   bb = [00,11,22,34,43,55]   bc = [00,11,22,34,45,53]   bd = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,12,23,34,45,50]   c = [02,10,20,33,44,55]   d = [02,10,20,35,43,54]   e = [00,11,21,35,43,54]   f = [00,11,21,33,45,54]   g = [00,11,21,34,43,55]   h = [00,11,21,34,45,53]   i = [00,11,21,35,44,53]   j = [00,11,21,33,44,55]   k = [04,12,24,30,45,53]   l = [05,12,25,34,40,53]   m = [03,11,23,34,45,50]   n = [03,11,23,35,40,54]   o = [04,11,24,30,45,53]   p = [04,11,24,35,43,50]   q = [05,11,25,30,43,54]   r = [05,11,25,34,40,53]   s = [04,12,24,30,43,55]   t = [05,12,25,30,44,53]   u = [05,12,25,33,40,54]   v = [03,11,23,34,40,55]   w = [03,11,23,35,44,50]   x = [04,11,24,30,43,55]   y = [04,11,24,33,45,50]   z = [05,11,25,30,44,53]   aa = [05,11,25,33,40,54]   ab = [03,12,23,30,44,55]   ac = [04,12,24,33,40,55]   ad = [04,12,24,35,40,53]   ae = [05,12,25,33,44,50]   af = [03,11,23,30,44,55]   ag = [03,11,23,30,45,54]   ah = [04,11,24,33,40,55]   ai = [04,11,24,35,40,53]   aj = [05,11,25,33,44,50]   ak = [00,10,21,35,43,54]   al = [00,12,20,33,44,55]   am = [00,12,20,33,45,54]   an = [00,12,20,34,45,53]   ao = [00,11,20,33,44,55]   ap = [00,11,20,33,45,54]   aq = [00,11,20,34,45,53]   ar = [00,12,21,35,43,54]   as = [02,10,20,33,45,54]   at = [02,10,20,34,43,55]   au = [02,10,20,34,45,53]   av = [02,10,20,35,44,53]   aw = [03,12,23,35,40,54]   ax = [04,12,24,35,43,50]   ay = [05,12,25,30,43,54]   az = [03,12,23,34,40,55]   ba = [03,12,23,35,44,50]   bb = [04,12,24,33,45,50]   bc = [03,12,23,30,45,54]   bd = [05,12,25,34,43,50]   be = [05,11,25,34,43,50]   bf = [00,10,21,33,45,54]   bg = [00,10,21,34,43,55]   bh = [00,10,21,34,45,53]   bi = [00,10,21,35,44,53]   bj = [00,12,20,34,43,55]   bk = [00,12,20,35,43,54]   bl = [00,10,22,33,45,54]   bm = [00,10,22,34,45,53]   bn = [00,11,20,34,43,55]   bo = [00,11,20,35,43,54]   bp = [00,12,21,33,45,54]   bq = [00,12,21,34,43,55]   br = [00,12,21,34,45,53]   bs = [00,12,21,35,44,53]   bt = [00,10,22,34,43,55]   bu = [00,10,22,35,43,54]   bv = [00,12,22,33,44,55]   bw = [00,12,22,33,45,54]   bx = [00,12,22,34,43,55]   by = [00,12,22,34,45,53]   bz = [00,12,22,35,43,54]   ca = [00,11,22,33,45,54]   cb = [00,11,22,34,43,55]   cc = [00,11,22,34,45,53]   cd = [00,11,22,35,43,54]   ce = [00,12,20,35,44,53]   cf = [00,10,22,33,44,55]   cg = [00,10,22,35,44,53]   ch = [00,11,20,35,44,53]   ci = [00,12,22,35,44,53]   cj = [00,11,22,35,44,53]   ck = [00,12,21,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,13,22,34,45,50]   c = [02,10,20,33,44,55]   d = [00,12,22,33,44,55]   e = [01,12,20,33,44,55]   f = [00,12,22,33,45,54]   g = [00,12,22,34,45,53]   h = [00,12,22,35,43,54]   i = [00,12,22,35,44,53]   j = [03,13,22,35,40,54]   k = [04,14,22,30,45,53]   l = [04,14,22,35,43,50]   m = [05,15,22,30,43,54]   n = [05,15,22,34,40,53]   o = [03,13,22,34,40,55]   p = [04,14,22,30,43,55]   q = [04,14,22,33,45,50]   r = [05,15,22,30,44,53]   s = [05,15,22,33,40,54]   t = [03,13,22,30,44,55]   u = [03,13,22,30,45,54]   v = [04,14,22,33,40,55]   w = [04,14,22,35,40,53]   x = [05,15,22,33,44,50]   y = [05,15,22,34,43,50]   z = [01,12,20,33,45,54]   aa = [01,12,20,34,43,55]   ab = [01,12,20,34,45,53]   ac = [01,12,20,35,43,54]   ad = [01,12,20,35,44,53]   ae = [02,11,20,33,44,55]   af = [02,11,20,33,45,54]   ag = [02,11,20,34,43,55]   ah = [02,11,20,34,45,53]   ai = [02,11,20,35,43,54]   aj = [02,11,20,35,44,53]   ak = [01,11,20,33,44,55]   al = [01,11,20,33,45,54]   am = [01,11,20,34,43,55]   an = [01,11,20,34,45,53]   ao = [01,11,20,35,43,54]   ap = [01,11,20,35,44,53]   aq = [01,10,20,33,44,55]   ar = [01,10,20,33,45,54]   as = [01,10,20,34,43,55]   at = [01,10,20,34,45,53]   au = [01,10,20,35,43,54]   av = [01,10,20,35,44,53]   aw = [00,12,22,34,43,55]   ax = [02,10,20,33,45,54]   ay = [02,10,20,34,43,55]   az = [02,10,20,34,45,53]   ba = [02,10,20,35,43,54]   bb = [02,10,20,35,44,53]   bc = [00,12,21,33,44,55]   bd = [00,12,21,33,45,54]   be = [00,12,21,34,43,55]   bf = [00,12,21,34,45,53]   bg = [00,12,21,35,43,54]   bh = [00,12,21,35,44,53]   bi = [03,13,22,35,44,50]   bj = [00,10,21,33,45,54]   bk = [00,10,21,34,43,55]   bl = [00,10,21,34,45,53]   bm = [00,10,21,35,43,54]   bn = [00,10,21,35,44,53]   bo = [00,10,22,33,44,55]   bp = [00,10,22,33,45,54]   bq = [00,10,22,34,43,55]   br = [00,10,22,34,45,53]   bs = [00,10,22,35,43,54]   bt = [00,10,22,35,44,53]   bu = [00,11,21,33,44,55]   bv = [00,11,21,33,45,54]   bw = [00,11,21,34,43,55]   bx = [00,11,21,34,45,53]   by = [00,11,21,35,43,54]   bz = [00,11,21,35,44,53]   ca = [00,11,22,33,45,54]   cb = [00,11,22,34,43,55]   cc = [00,11,22,34,45,53]   cd = [00,11,22,35,43,54]   ce = [00,11,22,35,44,53]
   a = [00,12,23,31,41,54]   b = [03,11,20,32,44,52]   c = [00,11,22,34,43,53]   d = [00,11,22,34,43,54]   e = [00,12,21,34,43,53]   f = [00,12,21,34,43,54]   g = [00,11,22,34,43,50]   h = [00,11,22,34,43,51]   i = [00,12,21,34,43,50]   j = [00,12,21,34,43,52]   k = [00,12,21,34,43,55]   l = [00,11,22,34,43,52]   m = [00,12,21,34,43,51]   n = [00,11,22,34,43,55]   o = [00,12,21,33,44,53]   p = [00,12,21,33,44,54]   q = [01,10,22,33,44,53]   r = [01,10,22,33,44,54]   s = [01,12,20,33,44,53]   t = [01,12,20,33,44,54]   u = [02,10,21,33,44,53]   v = [02,10,21,33,44,54]   w = [01,12,20,33,44,55]   x = [02,10,21,33,44,55]   y = [00,12,21,33,44,50]   z = [00,12,21,33,44,52]   aa = [01,10,22,33,44,50]   ab = [01,10,22,33,44,51]   ac = [01,12,20,33,44,51]   ad = [01,12,20,33,44,52]   ae = [02,10,21,33,44,50]   af = [02,10,21,33,44,52]   ag = [00,12,21,33,44,55]   ah = [00,12,21,33,44,51]   ai = [01,10,22,33,44,52]   aj = [01,12,20,33,44,50]   ak = [02,10,21,33,44,51]   al = [01,10,22,33,44,55]   am = [03,11,20,32,44,54]   an = [03,11,20,32,44,50]   ao = [03,11,20,32,44,53]   ap = [03,11,20,32,44,55]   aq = [03,11,20,32,44,51]   ar = [00,11,22,33,44,53]   as = [00,11,22,33,44,54]   at = [02,11,20,33,44,53]   au = [02,11,20,33,44,54]   av = [00,11,22,33,44,50]   aw = [00,11,22,33,44,51]   ax = [02,11,20,33,44,51]   ay = [02,11,20,33,44,52]   az = [02,11,20,33,44,55]   ba = [00,11,22,33,44,52]   bb = [02,11,20,33,44,50]
   a = [01,12,23,30,40,54]   b = [01,13,20,32,44,50]   c = [00,12,21,34,43,53]   d = [00,12,21,34,43,54]   e = [02,10,21,34,43,53]   f = [02,10,21,34,43,54]   g = [02,10,21,34,43,55]   h = [00,12,21,34,43,50]   i = [00,12,21,34,43,52]   j = [02,10,21,34,43,50]   k = [02,10,21,34,43,52]   l = [00,12,21,34,43,55]   m = [00,12,21,34,43,51]   n = [02,10,21,34,43,51]   o = [01,13,20,32,44,51]   p = [01,13,20,32,44,52]   q = [01,13,20,32,44,53]   r = [01,13,20,32,44,54]   s = [01,13,20,32,44,55]   t = [00,13,21,32,44,52]   u = [00,13,21,32,44,54]   v = [00,13,21,32,44,51]   w = [00,13,21,32,44,53]   x = [00,13,21,32,44,55]   y = [00,13,21,32,44,50]   z = [00,11,22,33,44,53]   aa = [00,11,22,33,44,54]   ab = [00,12,21,33,44,53]   ac = [00,12,21,33,44,54]   ad = [01,10,22,33,44,53]   ae = [01,10,22,33,44,54]   af = [01,12,20,33,44,53]   ag = [01,12,20,33,44,54]   ah = [02,10,21,33,44,53]   ai = [02,10,21,33,44,54]   aj = [02,11,20,33,44,53]   ak = [02,11,20,33,44,54]   al = [01,12,20,33,44,55]   am = [02,10,21,33,44,55]   an = [00,11,22,33,44,50]   ao = [00,11,22,33,44,51]   ap = [00,12,21,33,44,50]   aq = [00,12,21,33,44,52]   ar = [01,10,22,33,44,50]   as = [01,10,22,33,44,51]   at = [01,12,20,33,44,51]   au = [01,12,20,33,44,52]   av = [02,10,21,33,44,50]   aw = [02,10,21,33,44,52]   ax = [02,11,20,33,44,51]   ay = [02,11,20,33,44,52]   az = [00,12,21,33,44,55]   ba = [02,11,20,33,44,55]   bb = [00,11,22,33,44,52]   bc = [00,12,21,33,44,51]   bd = [01,10,22,33,44,52]   be = [01,12,20,33,44,50]   bf = [02,10,21,33,44,51]   bg = [02,11,20,33,44,50]   bh = [01,10,22,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,10,24,31,45,53]   d = [02,10,25,34,41,53]   e = [02,10,24,31,43,55]   f = [02,10,25,31,44,53]   g = [02,10,25,33,41,54]   h = [02,10,24,33,41,55]   i = [02,10,24,35,41,53]   j = [02,11,25,34,40,53]   k = [03,11,25,32,40,54]   l = [03,11,25,34,42,50]   m = [04,11,25,30,42,53]   n = [05,11,23,34,40,52]   o = [02,11,25,33,40,54]   p = [03,11,25,32,44,50]   q = [02,11,25,33,44,50]   r = [03,11,25,34,40,52]   s = [03,11,25,30,44,52]   t = [04,11,23,35,40,52]   u = [04,11,25,32,40,53]   v = [04,11,25,33,40,52]   w = [02,10,23,35,41,54]   x = [02,10,24,35,43,51]   y = [02,10,23,34,41,55]   z = [02,10,23,35,44,51]   aa = [02,10,24,33,45,51]   ab = [02,10,23,31,44,55]   ac = [02,10,25,33,44,51]   ad = [02,11,23,35,40,54]   ae = [02,11,25,30,43,54]   af = [03,11,24,32,45,50]   ag = [03,11,24,35,40,52]   ah = [04,11,23,30,45,52]   ai = [04,11,23,35,42,50]   aj = [04,11,25,32,43,50]   ak = [05,11,24,30,43,52]   al = [05,11,24,32,40,53]   am = [02,11,23,34,40,55]   an = [02,11,24,30,43,55]   ao = [02,11,24,33,45,50]   ap = [02,11,25,30,44,53]   aq = [03,11,24,32,40,55]   ar = [04,11,22,30,45,53]   as = [04,11,22,35,43,50]   at = [04,11,25,33,42,50]   au = [05,11,22,30,43,54]   av = [05,11,22,34,40,53]   aw = [05,11,23,30,44,52]   ax = [05,11,24,33,40,52]   ay = [02,11,23,30,44,55]   az = [02,11,23,30,45,54]   ba = [02,11,24,33,40,55]   bb = [02,11,24,35,40,53]   bc = [02,11,25,34,43,50]   bd = [03,11,22,34,40,55]   be = [03,11,24,35,42,50]   bf = [04,11,23,32,45,50]   bg = [04,11,25,30,43,52]   bh = [05,11,22,33,40,54]   bi = [05,11,23,32,40,54]   bj = [03,11,22,30,44,55]   bk = [03,11,22,30,45,54]   bl = [03,11,24,30,42,55]   bm = [03,11,24,30,45,52]   bn = [03,11,25,30,42,54]   bo = [04,11,22,33,40,55]   bp = [04,11,22,35,40,53]   bq = [04,11,23,32,40,55]   br = [05,11,22,33,44,50]   bs = [05,11,22,34,43,50]   bt = [05,11,23,32,44,50]   bu = [05,11,23,34,42,50]   bv = [05,11,24,32,43,50]   bw = [00,11,25,32,44,53]   bx = [00,11,25,33,44,52]   by = [02,10,25,31,43,54]   bz = [02,10,23,31,45,54]   ca = [02,10,25,34,43,51]   cb = [02,11,24,30,45,53]   cc = [02,11,24,35,43,50]   cd = [05,11,23,30,42,54]   ce = [02,11,23,35,44,50]   cf = [03,11,22,34,45,50]   cg = [03,11,22,35,40,54]   ch = [04,11,23,30,42,55]   ci = [03,11,22,35,44,50]   cj = [04,11,22,30,43,55]   ck = [04,11,22,33,45,50]   cl = [05,11,22,30,44,53]   cm = [05,11,24,30,42,53]   cn = [05,11,24,33,42,50]   co = [00,10,22,34,43,55]   cp = [00,10,22,35,43,54]   cq = [00,10,23,34,42,55]   cr = [00,10,23,35,42,54]   cs = [00,10,23,35,44,52]   ct = [00,10,24,32,45,53]   cu = [00,10,24,33,45,52]   cv = [00,10,25,32,44,53]   cw = [00,10,25,33,42,54]   cx = [00,10,25,33,44,52]   cy = [00,10,25,34,42,53]   cz = [00,11,24,32,45,53]   da = [00,11,24,33,45,52]   db = [00,11,25,32,43,54]   dc = [00,11,25,33,42,54]   dd = [02,11,23,34,45,50]   de = [00,10,23,32,45,54]   df = [00,10,23,34,45,52]   dg = [00,10,24,32,43,55]   dh = [00,10,24,33,42,55]   di = [00,10,24,35,42,53]   dj = [00,10,25,32,43,54]   dk = [00,11,22,33,45,54]   dl = [00,11,22,34,43,55]   dm = [00,11,22,34,45,53]   dn = [00,11,22,35,43,54]   do = [00,11,22,35,44,53]   dp = [00,11,23,32,44,55]   dq = [00,11,23,32,45,54]   dr = [00,11,23,34,42,55]   ds = [00,11,23,34,45,52]   dt = [00,11,23,35,42,54]   du = [00,11,23,35,44,52]   dv = [00,11,24,32,43,55]   dw = [00,11,24,33,42,55]   dx = [00,11,24,35,42,53]   dy = [00,11,24,35,43,52]   dz = [00,11,25,34,42,53]   ea = [00,10,22,34,45,53]   eb = [00,10,24,35,43,52]   ec = [00,10,25,34,43,52]   ed = [00,11,25,34,43,52]   ee = [00,10,22,33,45,54]   ef = [00,10,22,35,44,53]   eg = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,10,24,31,45,53]   d = [04,10,23,35,42,51]   e = [04,10,25,31,42,53]   f = [04,10,22,31,45,53]   g = [04,10,22,35,43,51]   h = [04,10,23,31,42,55]   i = [04,10,25,33,42,51]   j = [04,10,22,31,43,55]   k = [04,10,22,33,45,51]   l = [04,10,23,31,45,52]   m = [04,10,25,32,43,51]   n = [04,10,23,32,45,51]   o = [04,10,25,31,43,52]   p = [02,10,24,31,43,55]   q = [02,10,25,31,44,53]   r = [03,11,25,34,42,50]   s = [04,11,25,30,42,53]   t = [03,11,25,32,44,50]   u = [02,11,25,33,44,50]   v = [03,11,25,30,44,52]   w = [02,10,24,35,43,51]   x = [02,10,23,35,44,51]   y = [02,10,24,33,45,51]   z = [02,10,23,31,44,55]   aa = [02,10,25,33,44,51]   ab = [02,11,25,30,43,54]   ac = [03,11,24,32,45,50]   ad = [04,11,23,30,45,52]   ae = [04,11,23,35,42,50]   af = [04,11,25,32,43,50]   ag = [05,11,24,30,43,52]   ah = [02,11,24,30,43,55]   ai = [02,11,24,33,45,50]   aj = [02,11,25,30,44,53]   ak = [04,11,22,30,45,53]   al = [04,11,22,35,43,50]   am = [04,11,25,33,42,50]   an = [05,11,22,30,43,54]   ao = [05,11,23,30,44,52]   ap = [02,11,23,30,44,55]   aq = [02,11,23,30,45,54]   ar = [02,11,25,34,43,50]   as = [03,11,24,35,42,50]   at = [04,11,23,32,45,50]   au = [04,11,25,30,43,52]   av = [03,11,22,30,44,55]   aw = [03,11,22,30,45,54]   ax = [03,11,24,30,42,55]   ay = [03,11,24,30,45,52]   az = [03,11,25,30,42,54]   ba = [05,11,22,33,44,50]   bb = [05,11,22,34,43,50]   bc = [05,11,23,32,44,50]   bd = [05,11,23,34,42,50]   be = [05,11,24,32,43,50]   bf = [00,11,25,32,44,53]   bg = [00,11,25,33,44,52]   bh = [02,10,25,31,43,54]   bi = [02,10,23,31,45,54]   bj = [02,10,25,34,43,51]   bk = [02,11,24,30,45,53]   bl = [02,11,24,35,43,50]   bm = [05,11,23,30,42,54]   bn = [02,11,23,35,44,50]   bo = [03,11,22,34,45,50]   bp = [04,11,23,30,42,55]   bq = [03,11,22,35,44,50]   br = [04,11,22,30,43,55]   bs = [04,11,22,33,45,50]   bt = [05,11,22,30,44,53]   bu = [05,11,24,30,42,53]   bv = [05,11,24,33,42,50]   bw = [00,10,22,34,43,55]   bx = [00,10,22,35,43,54]   by = [00,10,23,34,42,55]   bz = [00,10,23,35,42,54]   ca = [00,10,23,35,44,52]   cb = [00,10,24,32,45,53]   cc = [00,10,24,33,45,52]   cd = [00,10,25,32,44,53]   ce = [00,10,25,33,42,54]   cf = [00,10,25,33,44,52]   cg = [00,10,25,34,42,53]   ch = [00,11,24,32,45,53]   ci = [00,11,24,33,45,52]   cj = [00,11,25,32,43,54]   ck = [00,11,25,33,42,54]   cl = [02,11,23,34,45,50]   cm = [00,10,23,32,45,54]   cn = [00,10,23,34,45,52]   co = [00,10,24,32,43,55]   cp = [00,10,24,33,42,55]   cq = [00,10,24,35,42,53]   cr = [00,10,25,32,43,54]   cs = [00,11,22,33,45,54]   ct = [00,11,22,34,43,55]   cu = [00,11,22,34,45,53]   cv = [00,11,22,35,43,54]   cw = [00,11,22,35,44,53]   cx = [00,11,23,32,44,55]   cy = [00,11,23,32,45,54]   cz = [00,11,23,34,42,55]   da = [00,11,23,34,45,52]   db = [00,11,23,35,42,54]   dc = [00,11,23,35,44,52]   dd = [00,11,24,32,43,55]   de = [00,11,24,33,42,55]   df = [00,11,24,35,42,53]   dg = [00,11,24,35,43,52]   dh = [00,11,25,34,42,53]   di = [00,10,22,34,45,53]   dj = [00,10,24,35,43,52]   dk = [00,10,25,34,43,52]   dl = [00,11,25,34,43,52]   dm = [00,10,22,33,45,54]   dn = [00,10,22,35,44,53]   do = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,10,24,31,45,53]   d = [02,12,25,30,44,53]   e = [04,11,23,30,45,52]   f = [05,11,23,30,42,54]   g = [04,11,23,30,42,55]   h = [02,12,25,30,43,54]   i = [02,10,23,35,44,51]   j = [02,10,25,33,44,51]   k = [05,11,23,30,44,52]   l = [04,11,23,32,45,50]   m = [05,11,23,32,44,50]   n = [02,11,25,33,44,50]   o = [02,10,24,35,43,51]   p = [02,10,24,33,45,51]   q = [02,11,25,30,43,54]   r = [02,11,24,30,43,55]   s = [02,11,24,33,45,50]   t = [02,11,25,30,44,53]   u = [02,11,23,30,44,55]   v = [02,11,23,30,45,54]   w = [02,11,25,34,43,50]   x = [00,11,25,32,44,53]   y = [00,11,25,33,44,52]   z = [02,10,25,34,43,51]   aa = [02,11,24,30,45,53]   ab = [02,11,24,35,43,50]   ac = [02,11,23,35,44,50]   ad = [00,10,22,34,43,55]   ae = [00,10,22,35,43,54]   af = [00,10,23,34,42,55]   ag = [00,10,23,35,42,54]   ah = [00,10,23,35,44,52]   ai = [00,10,24,32,45,53]   aj = [00,10,24,33,45,52]   ak = [00,10,25,32,44,53]   al = [00,10,25,33,42,54]   am = [00,10,25,33,44,52]   an = [00,10,25,34,42,53]   ao = [00,11,24,32,45,53]   ap = [00,11,24,33,45,52]   aq = [00,11,25,32,43,54]   ar = [00,11,25,33,42,54]   as = [02,11,23,34,45,50]   at = [00,10,23,32,45,54]   au = [00,10,23,34,45,52]   av = [00,10,24,32,43,55]   aw = [00,10,24,33,42,55]   ax = [00,10,24,35,42,53]   ay = [00,10,25,32,43,54]   az = [00,11,22,33,45,54]   ba = [00,11,22,34,43,55]   bb = [00,11,22,34,45,53]   bc = [00,11,22,35,43,54]   bd = [00,11,22,35,44,53]   be = [00,11,23,32,44,55]   bf = [00,11,23,32,45,54]   bg = [00,11,23,34,42,55]   bh = [00,11,23,34,45,52]   bi = [00,11,23,35,42,54]   bj = [00,11,23,35,44,52]   bk = [00,11,24,32,43,55]   bl = [00,11,24,33,42,55]   bm = [00,11,24,35,42,53]   bn = [00,11,24,35,43,52]   bo = [00,11,25,34,42,53]   bp = [00,10,22,34,45,53]   bq = [00,10,24,35,43,52]   br = [00,10,25,34,43,52]   bs = [00,11,25,34,43,52]   bt = [00,10,22,33,45,54]   bu = [00,10,22,35,44,53]   bv = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,10,24,31,45,53]   d = [02,12,25,30,44,53]   e = [04,11,23,30,45,52]   f = [02,12,25,33,44,50]   g = [02,12,25,30,43,54]   h = [04,11,23,32,45,50]   i = [02,10,24,31,43,55]   j = [02,11,25,33,44,50]   k = [02,10,24,35,43,51]   l = [02,10,24,33,45,51]   m = [02,11,25,30,43,54]   n = [02,11,24,30,43,55]   o = [02,11,24,33,45,50]   p = [02,11,25,30,44,53]   q = [02,11,23,30,44,55]   r = [02,11,23,30,45,54]   s = [02,11,25,34,43,50]   t = [00,11,25,32,44,53]   u = [00,11,25,33,44,52]   v = [02,10,25,34,43,51]   w = [02,11,24,30,45,53]   x = [02,11,24,35,43,50]   y = [02,11,23,35,44,50]   z = [00,10,22,34,43,55]   aa = [00,10,22,35,43,54]   ab = [00,10,23,34,42,55]   ac = [00,10,23,35,42,54]   ad = [00,10,23,35,44,52]   ae = [00,10,24,32,45,53]   af = [00,10,24,33,45,52]   ag = [00,10,25,32,44,53]   ah = [00,10,25,33,42,54]   ai = [00,10,25,33,44,52]   aj = [00,10,25,34,42,53]   ak = [00,11,24,32,45,53]   al = [00,11,24,33,45,52]   am = [00,11,25,32,43,54]   an = [00,11,25,33,42,54]   ao = [02,11,23,34,45,50]   ap = [00,10,23,32,45,54]   aq = [00,10,23,34,45,52]   ar = [00,10,24,32,43,55]   as = [00,10,24,33,42,55]   at = [00,10,24,35,42,53]   au = [00,10,25,32,43,54]   av = [00,11,22,33,45,54]   aw = [00,11,22,34,43,55]   ax = [00,11,22,34,45,53]   ay = [00,11,22,35,43,54]   az = [00,11,22,35,44,53]   ba = [00,11,23,32,44,55]   bb = [00,11,23,32,45,54]   bc = [00,11,23,34,42,55]   bd = [00,11,23,34,45,52]   be = [00,11,23,35,42,54]   bf = [00,11,23,35,44,52]   bg = [00,11,24,32,43,55]   bh = [00,11,24,33,42,55]   bi = [00,11,24,35,42,53]   bj = [00,11,24,35,43,52]   bk = [00,11,25,34,42,53]   bl = [00,10,22,34,45,53]   bm = [00,10,24,35,43,52]   bn = [00,10,25,34,43,52]   bo = [00,11,25,34,43,52]   bp = [00,10,22,33,45,54]   bq = [00,10,22,35,44,53]   br = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,10,24,31,45,53]   d = [02,12,25,30,44,53]   e = [05,11,23,30,42,54]   f = [04,11,23,30,42,55]   g = [05,11,24,30,42,53]   h = [02,11,25,33,44,50]   i = [02,10,24,33,45,51]   j = [02,10,25,33,44,51]   k = [02,11,25,30,43,54]   l = [02,11,24,30,43,55]   m = [02,11,24,33,45,50]   n = [02,11,25,30,44,53]   o = [02,11,23,30,44,55]   p = [02,11,23,30,45,54]   q = [02,11,25,34,43,50]   r = [00,11,25,32,44,53]   s = [00,11,25,33,44,52]   t = [02,10,25,34,43,51]   u = [02,11,24,30,45,53]   v = [02,11,24,35,43,50]   w = [02,11,23,35,44,50]   x = [00,10,22,34,43,55]   y = [00,10,22,35,43,54]   z = [00,10,23,34,42,55]   aa = [00,10,23,35,42,54]   ab = [00,10,23,35,44,52]   ac = [00,10,24,32,45,53]   ad = [00,10,24,33,45,52]   ae = [00,10,25,32,44,53]   af = [00,10,25,33,42,54]   ag = [00,10,25,33,44,52]   ah = [00,10,25,34,42,53]   ai = [00,11,24,32,45,53]   aj = [00,11,24,33,45,52]   ak = [00,11,25,32,43,54]   al = [00,11,25,33,42,54]   am = [02,11,23,34,45,50]   an = [00,10,23,32,45,54]   ao = [00,10,23,34,45,52]   ap = [00,10,24,32,43,55]   aq = [00,10,24,33,42,55]   ar = [00,10,24,35,42,53]   as = [00,10,25,32,43,54]   at = [00,11,22,33,45,54]   au = [00,11,22,34,43,55]   av = [00,11,22,34,45,53]   aw = [00,11,22,35,43,54]   ax = [00,11,22,35,44,53]   ay = [00,11,23,32,44,55]   az = [00,11,23,32,45,54]   ba = [00,11,23,34,42,55]   bb = [00,11,23,34,45,52]   bc = [00,11,23,35,42,54]   bd = [00,11,23,35,44,52]   be = [00,11,24,32,43,55]   bf = [00,11,24,33,42,55]   bg = [00,11,24,35,42,53]   bh = [00,11,24,35,43,52]   bi = [00,11,25,34,42,53]   bj = [00,10,22,34,45,53]   bk = [00,10,24,35,43,52]   bl = [00,10,25,34,43,52]   bm = [00,11,25,34,43,52]   bn = [00,10,22,33,45,54]   bo = [00,10,22,35,44,53]   bp = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,10,24,31,45,53]   d = [04,14,23,30,42,55]   e = [05,11,23,34,40,52]   f = [04,11,23,35,40,52]   g = [02,11,23,35,40,54]   h = [02,11,23,34,40,55]   i = [02,11,24,33,45,50]   j = [02,11,24,33,40,55]   k = [02,11,24,35,40,53]   l = [05,11,23,32,40,54]   m = [04,11,23,32,40,55]   n = [05,11,23,34,42,50]   o = [02,10,23,31,45,54]   p = [05,11,23,30,42,54]   q = [00,10,24,32,45,53]   r = [00,10,24,33,45,52]   s = [00,10,24,32,43,55]   t = [00,10,24,33,42,55]   u = [00,10,24,35,42,53]   v = [00,10,24,35,43,52]   w = [02,12,23,30,44,55]   x = [02,11,23,30,45,54]   y = [00,11,25,32,44,53]   z = [00,11,25,33,44,52]   aa = [02,11,24,30,45,53]   ab = [00,10,22,34,43,55]   ac = [00,10,22,35,43,54]   ad = [00,10,23,34,42,55]   ae = [00,10,23,35,42,54]   af = [00,10,23,35,44,52]   ag = [00,10,25,32,44,53]   ah = [00,10,25,33,42,54]   ai = [00,10,25,33,44,52]   aj = [00,10,25,34,42,53]   ak = [00,11,24,32,45,53]   al = [00,11,24,33,45,52]   am = [00,11,25,32,43,54]   an = [00,11,25,33,42,54]   ao = [02,11,23,34,45,50]   ap = [00,10,23,32,45,54]   aq = [00,10,23,34,45,52]   ar = [00,10,25,32,43,54]   as = [00,11,22,33,45,54]   at = [00,11,22,34,43,55]   au = [00,11,22,34,45,53]   av = [00,11,22,35,43,54]   aw = [00,11,22,35,44,53]   ax = [00,11,23,32,44,55]   ay = [00,11,23,32,45,54]   az = [00,11,23,34,42,55]   ba = [00,11,23,34,45,52]   bb = [00,11,23,35,42,54]   bc = [00,11,23,35,44,52]   bd = [00,11,24,32,43,55]   be = [00,11,24,33,42,55]   bf = [00,11,24,35,42,53]   bg = [00,11,24,35,43,52]   bh = [00,11,25,34,42,53]   bi = [00,10,22,34,45,53]   bj = [00,10,25,34,43,52]   bk = [00,11,25,34,43,52]   bl = [00,10,22,33,45,54]   bm = [00,10,22,35,44,53]   bn = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,10,24,31,45,53]   d = [04,14,23,30,42,55]   e = [02,11,23,35,40,54]   f = [00,10,24,32,45,53]   g = [00,10,24,33,45,52]   h = [00,10,24,32,43,55]   i = [00,10,24,33,42,55]   j = [00,10,24,35,42,53]   k = [00,10,24,35,43,52]   l = [02,12,23,34,40,55]   m = [04,14,23,32,40,55]   n = [00,10,22,35,43,54]   o = [00,10,23,35,42,54]   p = [00,10,25,33,42,54]   q = [00,10,23,32,45,54]   r = [00,10,25,32,43,54]   s = [00,10,22,33,45,54]   t = [02,11,23,34,40,55]   u = [02,11,24,33,45,50]   v = [02,11,24,33,40,55]   w = [02,11,24,35,40,53]   x = [02,10,23,31,45,54]   y = [02,12,23,30,44,55]   z = [02,11,23,30,45,54]   aa = [00,11,25,32,44,53]   ab = [00,11,25,33,44,52]   ac = [02,11,24,30,45,53]   ad = [00,10,22,34,43,55]   ae = [00,10,23,34,42,55]   af = [00,10,23,35,44,52]   ag = [00,10,25,32,44,53]   ah = [00,10,25,33,44,52]   ai = [00,10,25,34,42,53]   aj = [00,11,24,32,45,53]   ak = [00,11,24,33,45,52]   al = [00,11,25,32,43,54]   am = [00,11,25,33,42,54]   an = [02,11,23,34,45,50]   ao = [00,10,23,34,45,52]   ap = [00,11,22,33,45,54]   aq = [00,11,22,34,43,55]   ar = [00,11,22,34,45,53]   as = [00,11,22,35,43,54]   at = [00,11,22,35,44,53]   au = [00,11,23,32,44,55]   av = [00,11,23,32,45,54]   aw = [00,11,23,34,42,55]   ax = [00,11,23,34,45,52]   ay = [00,11,23,35,42,54]   az = [00,11,23,35,44,52]   ba = [00,11,24,32,43,55]   bb = [00,11,24,33,42,55]   bc = [00,11,24,35,42,53]   bd = [00,11,24,35,43,52]   be = [00,11,25,34,42,53]   bf = [00,10,22,34,45,53]   bg = [00,10,25,34,43,52]   bh = [00,11,25,34,43,52]   bi = [00,10,22,35,44,53]   bj = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [03,10,25,34,42,51]   d = [03,13,20,32,45,54]   e = [03,13,20,34,42,55]   f = [03,13,20,34,45,52]   g = [03,13,20,35,42,54]   h = [03,13,22,34,40,55]   i = [03,13,22,35,40,54]   j = [03,13,20,32,44,55]   k = [03,13,22,30,45,54]   l = [03,13,25,32,40,54]   m = [03,13,25,34,40,52]   n = [03,13,25,34,42,50]   o = [03,13,20,35,44,52]   p = [03,13,22,30,44,55]   q = [03,13,22,34,45,50]   r = [03,13,22,35,44,50]   s = [03,13,24,30,45,52]   t = [03,13,24,32,40,55]   u = [03,13,24,32,45,50]   v = [03,13,24,35,40,52]   w = [03,13,24,35,42,50]   x = [03,13,25,30,42,54]   y = [03,13,25,30,44,52]   z = [03,13,25,32,44,50]   aa = [03,13,24,30,42,55]   ab = [03,10,25,32,44,51]   ac = [04,10,25,33,42,51]   ad = [03,11,25,34,42,50]   ae = [03,11,25,32,44,50]   af = [02,11,25,33,44,50]   ag = [03,10,24,32,45,51]   ah = [02,10,24,33,45,51]   ai = [03,10,22,34,45,51]   aj = [02,10,25,33,44,51]   ak = [04,10,22,33,45,51]   al = [03,11,24,32,45,50]   am = [04,11,23,35,42,50]   an = [04,11,25,32,43,50]   ao = [02,11,24,33,45,50]   ap = [04,11,22,35,43,50]   aq = [04,11,25,33,42,50]   ar = [02,11,25,34,43,50]   as = [03,11,24,35,42,50]   at = [04,11,23,32,45,50]   au = [05,11,22,33,44,50]   av = [05,11,22,34,43,50]   aw = [05,11,23,32,44,50]   ax = [05,11,23,34,42,50]   ay = [05,11,24,32,43,50]   az = [00,11,25,32,44,53]   ba = [00,11,25,33,44,52]   bb = [04,10,25,32,43,51]   bc = [02,10,25,34,43,51]   bd = [04,10,23,32,45,51]   be = [02,11,24,35,43,50]   bf = [02,11,23,35,44,50]   bg = [03,11,22,34,45,50]   bh = [03,11,22,35,44,50]   bi = [04,11,22,33,45,50]   bj = [05,11,24,33,42,50]   bk = [00,10,22,34,43,55]   bl = [00,10,22,35,43,54]   bm = [00,10,23,34,42,55]   bn = [00,10,23,35,42,54]   bo = [00,10,23,35,44,52]   bp = [00,10,24,32,45,53]   bq = [00,10,24,33,45,52]   br = [00,10,25,32,44,53]   bs = [00,10,25,33,42,54]   bt = [00,10,25,33,44,52]   bu = [00,10,25,34,42,53]   bv = [00,11,24,32,45,53]   bw = [00,11,24,33,45,52]   bx = [00,11,25,32,43,54]   by = [00,11,25,33,42,54]   bz = [02,11,23,34,45,50]   ca = [00,10,23,32,45,54]   cb = [00,10,23,34,45,52]   cc = [00,10,24,32,43,55]   cd = [00,10,24,33,42,55]   ce = [00,10,24,35,42,53]   cf = [00,10,25,32,43,54]   cg = [00,11,22,33,45,54]   ch = [00,11,22,34,43,55]   ci = [00,11,22,34,45,53]   cj = [00,11,22,35,43,54]   ck = [00,11,22,35,44,53]   cl = [00,11,23,32,44,55]   cm = [00,11,23,32,45,54]   cn = [00,11,23,34,42,55]   co = [00,11,23,34,45,52]   cp = [00,11,23,35,42,54]   cq = [00,11,23,35,44,52]   cr = [00,11,24,32,43,55]   cs = [00,11,24,33,42,55]   ct = [00,11,24,35,42,53]   cu = [00,11,24,35,43,52]   cv = [00,11,25,34,42,53]   cw = [00,10,22,34,45,53]   cx = [00,10,24,35,43,52]   cy = [00,10,25,34,43,52]   cz = [00,11,25,34,43,52]   da = [00,10,22,33,45,54]   db = [00,10,22,35,44,53]   dc = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,10,25,33,41,54]   d = [02,12,24,33,40,55]   e = [02,12,24,35,40,53]   f = [03,13,25,32,40,54]   g = [03,13,25,34,40,52]   h = [03,13,25,34,42,50]   i = [02,12,24,30,43,55]   j = [02,12,24,30,45,53]   k = [02,12,24,35,43,50]   l = [03,13,25,30,42,54]   m = [03,13,25,30,44,52]   n = [03,13,25,32,44,50]   o = [02,12,24,33,45,50]   p = [02,10,24,33,41,55]   q = [02,11,25,34,40,53]   r = [02,11,25,33,40,54]   s = [02,11,25,33,44,50]   t = [02,10,23,35,44,51]   u = [02,11,23,35,40,54]   v = [02,11,23,34,40,55]   w = [02,11,24,33,45,50]   x = [02,11,24,33,40,55]   y = [02,11,24,35,40,53]   z = [02,11,25,34,43,50]   aa = [00,11,25,32,44,53]   ab = [00,11,25,33,44,52]   ac = [02,11,24,35,43,50]   ad = [02,11,23,35,44,50]   ae = [00,10,22,34,43,55]   af = [00,10,22,35,43,54]   ag = [00,10,23,34,42,55]   ah = [00,10,23,35,42,54]   ai = [00,10,23,35,44,52]   aj = [00,10,24,32,45,53]   ak = [00,10,24,33,45,52]   al = [00,10,25,32,44,53]   am = [00,10,25,33,42,54]   an = [00,10,25,33,44,52]   ao = [00,10,25,34,42,53]   ap = [00,11,24,32,45,53]   aq = [00,11,24,33,45,52]   ar = [00,11,25,32,43,54]   as = [00,11,25,33,42,54]   at = [02,11,23,34,45,50]   au = [00,10,23,32,45,54]   av = [00,10,23,34,45,52]   aw = [00,10,24,32,43,55]   ax = [00,10,24,33,42,55]   ay = [00,10,24,35,42,53]   az = [00,10,25,32,43,54]   ba = [00,11,22,33,45,54]   bb = [00,11,22,34,43,55]   bc = [00,11,22,34,45,53]   bd = [00,11,22,35,43,54]   be = [00,11,22,35,44,53]   bf = [00,11,23,32,44,55]   bg = [00,11,23,32,45,54]   bh = [00,11,23,34,42,55]   bi = [00,11,23,34,45,52]   bj = [00,11,23,35,42,54]   bk = [00,11,23,35,44,52]   bl = [00,11,24,32,43,55]   bm = [00,11,24,33,42,55]   bn = [00,11,24,35,42,53]   bo = [00,11,24,35,43,52]   bp = [00,11,25,34,42,53]   bq = [00,10,22,34,45,53]   br = [00,10,24,35,43,52]   bs = [00,10,25,34,43,52]   bt = [00,11,25,34,43,52]   bu = [00,10,22,33,45,54]   bv = [00,10,22,35,44,53]   bw = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [03,10,22,35,41,54]   d = [02,12,20,33,44,55]   e = [02,12,20,33,45,54]   f = [02,12,20,34,43,55]   g = [02,12,20,35,43,54]   h = [02,12,23,35,44,50]   i = [02,12,24,33,40,55]   j = [02,12,24,35,40,53]   k = [02,12,25,30,44,53]   l = [02,12,25,33,44,50]   m = [02,12,25,34,40,53]   n = [02,12,20,34,45,53]   o = [02,12,20,35,44,53]   p = [02,12,23,30,44,55]   q = [02,12,23,30,45,54]   r = [02,12,23,34,40,55]   s = [02,12,23,35,40,54]   t = [02,12,24,30,43,55]   u = [02,12,24,30,45,53]   v = [02,12,24,35,43,50]   w = [02,12,25,30,43,54]   x = [02,12,25,33,40,54]   y = [02,12,25,34,43,50]   z = [02,12,24,33,45,50]   aa = [02,12,23,34,45,50]   ab = [03,10,22,34,41,55]   ac = [03,10,22,35,44,51]   ad = [02,11,25,34,40,53]   ae = [03,11,25,32,40,54]   af = [03,11,25,34,42,50]   ag = [05,11,23,34,40,52]   ah = [02,11,25,33,40,54]   ai = [03,11,25,32,44,50]   aj = [02,11,25,33,44,50]   ak = [03,11,25,34,40,52]   al = [04,11,23,35,40,52]   am = [04,11,25,32,40,53]   an = [04,11,25,33,40,52]   ao = [02,10,23,35,41,54]   ap = [02,10,23,34,41,55]   aq = [02,10,23,35,44,51]   ar = [03,10,22,34,45,51]   as = [02,11,23,35,40,54]   at = [03,11,24,32,45,50]   au = [03,11,24,35,40,52]   av = [04,11,23,35,42,50]   aw = [04,11,25,32,43,50]   ax = [05,11,24,32,40,53]   ay = [02,11,23,34,40,55]   az = [02,11,24,33,45,50]   ba = [03,11,24,32,40,55]   bb = [04,11,22,35,43,50]   bc = [04,11,25,33,42,50]   bd = [05,11,22,34,40,53]   be = [05,11,24,33,40,52]   bf = [02,11,24,33,40,55]   bg = [02,11,24,35,40,53]   bh = [02,11,25,34,43,50]   bi = [03,11,22,34,40,55]   bj = [03,11,24,35,42,50]   bk = [04,11,23,32,45,50]   bl = [05,11,22,33,40,54]   bm = [05,11,23,32,40,54]   bn = [04,11,22,33,40,55]   bo = [04,11,22,35,40,53]   bp = [04,11,23,32,40,55]   bq = [05,11,22,33,44,50]   br = [05,11,22,34,43,50]   bs = [05,11,23,32,44,50]   bt = [05,11,23,34,42,50]   bu = [05,11,24,32,43,50]   bv = [00,11,25,32,44,53]   bw = [00,11,25,33,44,52]   bx = [02,11,24,35,43,50]   by = [02,11,23,35,44,50]   bz = [03,11,22,34,45,50]   ca = [03,11,22,35,40,54]   cb = [03,11,22,35,44,50]   cc = [04,11,22,33,45,50]   cd = [05,11,24,33,42,50]   ce = [00,10,22,34,43,55]   cf = [00,10,22,35,43,54]   cg = [00,10,23,34,42,55]   ch = [00,10,23,35,42,54]   ci = [00,10,23,35,44,52]   cj = [00,10,24,32,45,53]   ck = [00,10,24,33,45,52]   cl = [00,10,25,32,44,53]   cm = [00,10,25,33,42,54]   cn = [00,10,25,33,44,52]   co = [00,10,25,34,42,53]   cp = [00,11,24,32,45,53]   cq = [00,11,24,33,45,52]   cr = [00,11,25,32,43,54]   cs = [00,11,25,33,42,54]   ct = [02,11,23,34,45,50]   cu = [00,10,23,32,45,54]   cv = [00,10,23,34,45,52]   cw = [00,10,24,32,43,55]   cx = [00,10,24,33,42,55]   cy = [00,10,24,35,42,53]   cz = [00,10,25,32,43,54]   da = [00,11,22,33,45,54]   db = [00,11,22,34,43,55]   dc = [00,11,22,34,45,53]   dd = [00,11,22,35,43,54]   de = [00,11,22,35,44,53]   df = [00,11,23,32,44,55]   dg = [00,11,23,32,45,54]   dh = [00,11,23,34,42,55]   di = [00,11,23,34,45,52]   dj = [00,11,23,35,42,54]   dk = [00,11,23,35,44,52]   dl = [00,11,24,32,43,55]   dm = [00,11,24,33,42,55]   dn = [00,11,24,35,42,53]   do = [00,11,24,35,43,52]   dp = [00,11,25,34,42,53]   dq = [00,10,22,34,45,53]   dr = [00,10,24,35,43,52]   ds = [00,10,25,34,43,52]   dt = [00,11,25,34,43,52]   du = [00,10,22,33,45,54]   dv = [00,10,22,35,44,53]   dw = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [04,10,21,32,43,55]   d = [05,11,23,34,40,52]   e = [02,10,21,34,43,55]   f = [04,10,23,32,41,55]   g = [04,11,23,35,40,52]   h = [02,10,23,34,41,55]   i = [02,11,23,35,40,54]   j = [04,11,23,30,45,52]   k = [02,11,23,34,40,55]   l = [02,11,23,30,45,54]   m = [05,11,23,32,40,54]   n = [04,11,23,32,40,55]   o = [03,13,22,30,45,54]   p = [00,10,24,33,45,52]   q = [00,10,25,33,42,54]   r = [00,10,25,33,44,52]   s = [03,13,22,30,44,55]   t = [03,13,24,30,45,52]   u = [03,13,25,30,42,54]   v = [03,13,25,30,44,52]   w = [03,13,24,30,42,55]   x = [00,10,22,33,45,54]   y = [04,11,20,35,43,52]   z = [04,11,20,32,43,55]   aa = [05,11,20,34,43,52]   ab = [02,11,20,34,43,55]   ac = [02,11,25,30,43,54]   ad = [04,11,23,35,42,50]   ae = [04,11,25,32,43,50]   af = [05,11,20,32,43,54]   ag = [05,11,24,30,43,52]   ah = [02,11,24,30,43,55]   ai = [04,11,22,35,43,50]   aj = [05,11,22,30,43,54]   ak = [05,11,23,30,44,52]   al = [02,11,23,30,44,55]   am = [02,11,25,34,43,50]   an = [04,11,23,32,45,50]   ao = [04,11,25,30,43,52]   ap = [02,11,20,35,43,54]   aq = [05,11,22,34,43,50]   ar = [05,11,23,32,44,50]   as = [05,11,23,34,42,50]   at = [05,11,24,32,43,50]   au = [00,11,25,32,44,53]   av = [00,11,25,33,44,52]   aw = [04,10,25,32,43,51]   ax = [02,10,25,34,43,51]   ay = [04,10,23,32,45,51]   az = [02,11,24,35,43,50]   ba = [05,11,23,30,42,54]   bb = [02,11,23,35,44,50]   bc = [04,11,23,30,42,55]   bd = [04,11,22,30,43,55]   be = [00,11,24,32,45,53]   bf = [00,11,24,33,45,52]   bg = [00,11,25,32,43,54]   bh = [00,11,25,33,42,54]   bi = [02,11,23,34,45,50]   bj = [00,10,24,33,42,55]   bk = [00,11,22,33,45,54]   bl = [00,11,22,34,43,55]   bm = [00,11,22,34,45,53]   bn = [00,11,22,35,43,54]   bo = [00,11,22,35,44,53]   bp = [00,11,23,32,44,55]   bq = [00,11,23,32,45,54]   br = [00,11,23,34,42,55]   bs = [00,11,23,34,45,52]   bt = [00,11,23,35,42,54]   bu = [00,11,23,35,44,52]   bv = [00,11,24,32,43,55]   bw = [00,11,24,33,42,55]   bx = [00,11,24,35,42,53]   by = [00,11,24,35,43,52]   bz = [00,11,25,34,42,53]   ca = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [05,10,23,32,41,54]   d = [04,11,25,30,42,53]   e = [04,10,23,32,41,55]   f = [04,11,23,35,40,52]   g = [04,11,25,32,40,53]   h = [04,11,25,33,40,52]   i = [02,10,23,34,41,55]   j = [02,10,23,31,44,55]   k = [04,11,23,30,45,52]   l = [04,11,23,35,42,50]   m = [04,11,25,32,43,50]   n = [04,11,22,30,45,53]   o = [04,11,22,35,43,50]   p = [04,11,25,33,42,50]   q = [05,11,23,30,44,52]   r = [02,11,23,30,44,55]   s = [02,11,23,30,45,54]   t = [04,10,25,32,41,53]   u = [04,11,23,32,45,50]   v = [04,11,25,30,43,52]   w = [04,11,22,33,40,55]   x = [04,11,22,35,40,53]   y = [04,11,23,32,40,55]   z = [02,10,23,31,45,54]   aa = [05,11,23,30,42,54]   ab = [04,11,23,30,42,55]   ac = [04,11,22,30,43,55]   ad = [04,11,22,33,45,50]   ae = [00,10,25,33,44,52]   af = [05,11,23,34,40,52]   ag = [02,10,23,35,41,54]   ah = [02,10,23,35,44,51]   ai = [02,11,23,35,40,54]   aj = [02,11,23,34,40,55]   ak = [05,11,23,32,40,54]   al = [05,11,23,32,44,50]   am = [05,11,23,34,42,50]   an = [00,11,25,32,44,53]   ao = [00,11,25,33,44,52]   ap = [02,11,23,35,44,50]   aq = [00,11,24,32,45,53]   ar = [00,11,24,33,45,52]   as = [00,11,25,32,43,54]   at = [00,11,25,33,42,54]   au = [02,11,23,34,45,50]   av = [00,11,22,33,45,54]   aw = [00,11,22,34,43,55]   ax = [00,11,22,34,45,53]   ay = [00,11,22,35,43,54]   az = [00,11,22,35,44,53]   ba = [00,11,23,32,44,55]   bb = [00,11,23,32,45,54]   bc = [00,11,23,34,42,55]   bd = [00,11,23,34,45,52]   be = [00,11,23,35,42,54]   bf = [00,11,23,35,44,52]   bg = [00,11,24,32,43,55]   bh = [00,11,24,33,42,55]   bi = [00,11,24,35,42,53]   bj = [00,11,24,35,43,52]   bk = [00,11,25,34,42,53]   bl = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,34,40,53]   d = [04,14,22,30,45,53]   e = [04,11,25,30,42,53]   f = [05,11,23,34,40,52]   g = [04,11,23,35,40,52]   h = [04,11,25,32,40,53]   i = [04,11,25,33,40,52]   j = [02,11,25,30,43,54]   k = [04,11,23,30,45,52]   l = [04,11,23,35,42,50]   m = [04,11,25,32,43,50]   n = [02,11,25,30,44,53]   o = [04,11,22,30,45,53]   p = [04,11,22,35,43,50]   q = [04,11,25,33,42,50]   r = [05,11,23,30,44,52]   s = [02,11,23,30,44,55]   t = [02,11,23,30,45,54]   u = [02,11,25,34,43,50]   v = [04,11,23,32,45,50]   w = [04,11,25,30,43,52]   x = [04,11,22,33,40,55]   y = [04,11,22,35,40,53]   z = [04,11,23,32,40,55]   aa = [05,11,23,34,42,50]   ab = [05,11,23,30,42,54]   ac = [04,11,23,30,42,55]   ad = [04,11,22,30,43,55]   ae = [04,11,22,33,45,50]   af = [00,10,24,32,45,53]   ag = [00,10,24,33,45,52]   ah = [00,10,24,32,43,55]   ai = [00,10,24,33,42,55]   aj = [00,10,24,35,42,53]   ak = [00,10,24,35,43,52]   al = [03,13,22,30,45,54]   am = [02,11,23,34,40,55]   an = [00,11,25,32,44,53]   ao = [00,11,25,33,44,52]   ap = [00,10,22,34,43,55]   aq = [00,10,22,35,43,54]   ar = [00,10,23,34,42,55]   as = [00,10,23,35,42,54]   at = [00,10,23,35,44,52]   au = [00,10,25,32,44,53]   av = [00,10,25,33,42,54]   aw = [00,10,25,33,44,52]   ax = [00,10,25,34,42,53]   ay = [00,11,24,32,45,53]   az = [00,11,24,33,45,52]   ba = [00,11,25,32,43,54]   bb = [00,11,25,33,42,54]   bc = [02,11,23,34,45,50]   bd = [00,10,23,32,45,54]   be = [00,10,23,34,45,52]   bf = [00,10,25,32,43,54]   bg = [00,11,22,33,45,54]   bh = [00,11,22,34,43,55]   bi = [00,11,22,34,45,53]   bj = [00,11,22,35,43,54]   bk = [00,11,22,35,44,53]   bl = [00,11,23,32,44,55]   bm = [00,11,23,32,45,54]   bn = [00,11,23,34,42,55]   bo = [00,11,23,34,45,52]   bp = [00,11,23,35,42,54]   bq = [00,11,23,35,44,52]   br = [00,11,24,32,43,55]   bs = [00,11,24,33,42,55]   bt = [00,11,24,35,42,53]   bu = [00,11,24,35,43,52]   bv = [00,11,25,34,42,53]   bw = [00,10,22,34,45,53]   bx = [00,10,25,34,43,52]   by = [00,11,25,34,43,52]   bz = [00,10,22,33,45,54]   ca = [00,10,22,35,44,53]   cb = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,34,40,53]   d = [04,14,22,30,45,53]   e = [04,11,25,30,42,53]   f = [04,14,22,33,45,50]   g = [04,11,23,35,40,52]   h = [04,11,25,33,40,52]   i = [04,11,23,30,45,52]   j = [04,11,23,35,42,50]   k = [04,11,22,30,45,53]   l = [04,11,22,35,43,50]   m = [04,11,25,33,42,50]   n = [04,11,23,32,45,50]   o = [04,11,22,33,40,55]   p = [04,11,22,35,40,53]   q = [04,11,23,32,40,55]   r = [04,11,23,30,42,55]   s = [04,11,22,30,43,55]   t = [04,11,22,33,45,50]   u = [03,13,22,34,45,50]   v = [04,11,25,32,40,53]   w = [02,11,25,30,43,54]   x = [04,11,25,32,43,50]   y = [02,11,25,30,44,53]   z = [02,11,23,30,44,55]   aa = [02,11,23,30,45,54]   ab = [02,11,25,34,43,50]   ac = [04,11,25,30,43,52]   ad = [00,10,24,32,45,53]   ae = [00,10,24,33,45,52]   af = [00,10,24,32,43,55]   ag = [00,10,24,33,42,55]   ah = [00,10,24,35,42,53]   ai = [00,10,24,35,43,52]   aj = [03,13,22,30,45,54]   ak = [02,11,23,34,40,55]   al = [00,11,25,32,44,53]   am = [00,11,25,33,44,52]   an = [00,10,22,34,43,55]   ao = [00,10,22,35,43,54]   ap = [00,10,23,34,42,55]   aq = [00,10,23,35,42,54]   ar = [00,10,23,35,44,52]   as = [00,10,25,32,44,53]   at = [00,10,25,33,42,54]   au = [00,10,25,33,44,52]   av = [00,10,25,34,42,53]   aw = [00,11,24,32,45,53]   ax = [00,11,24,33,45,52]   ay = [00,11,25,32,43,54]   az = [00,11,25,33,42,54]   ba = [02,11,23,34,45,50]   bb = [00,10,23,32,45,54]   bc = [00,10,23,34,45,52]   bd = [00,10,25,32,43,54]   be = [00,11,22,33,45,54]   bf = [00,11,22,34,43,55]   bg = [00,11,22,34,45,53]   bh = [00,11,22,35,43,54]   bi = [00,11,22,35,44,53]   bj = [00,11,23,32,44,55]   bk = [00,11,23,32,45,54]   bl = [00,11,23,34,42,55]   bm = [00,11,23,34,45,52]   bn = [00,11,23,35,42,54]   bo = [00,11,23,35,44,52]   bp = [00,11,24,32,43,55]   bq = [00,11,24,33,42,55]   br = [00,11,24,35,42,53]   bs = [00,11,24,35,43,52]   bt = [00,11,25,34,42,53]   bu = [00,10,22,34,45,53]   bv = [00,10,25,34,43,52]   bw = [00,11,25,34,43,52]   bx = [00,10,22,33,45,54]   by = [00,10,22,35,44,53]   bz = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,34,40,53]   d = [02,12,20,33,44,55]   e = [02,12,20,33,45,54]   f = [02,12,20,34,43,55]   g = [02,12,20,35,43,54]   h = [02,12,23,35,44,50]   i = [02,12,24,33,40,55]   j = [02,12,24,35,40,53]   k = [02,12,25,30,44,53]   l = [02,12,25,33,44,50]   m = [02,12,25,34,40,53]   n = [03,13,25,32,40,54]   o = [03,13,25,34,40,52]   p = [03,13,25,34,42,50]   q = [04,14,25,30,43,52]   r = [04,14,25,32,40,53]   s = [04,14,25,32,43,50]   t = [04,14,25,33,40,52]   u = [04,14,25,33,42,50]   v = [02,12,20,34,45,53]   w = [02,12,20,35,44,53]   x = [02,12,23,30,44,55]   y = [02,12,23,30,45,54]   z = [02,12,23,34,40,55]   aa = [02,12,23,35,40,54]   ab = [02,12,24,30,43,55]   ac = [02,12,24,30,45,53]   ad = [02,12,24,35,43,50]   ae = [02,12,25,30,43,54]   af = [02,12,25,33,40,54]   ag = [02,12,25,34,43,50]   ah = [03,13,25,30,42,54]   ai = [03,13,25,30,44,52]   aj = [03,13,25,32,44,50]   ak = [04,14,25,30,42,53]   al = [02,12,24,33,45,50]   am = [02,12,23,34,45,50]   an = [02,11,25,33,40,54]   ao = [02,11,25,33,44,50]   ap = [02,10,23,35,44,51]   aq = [02,11,23,35,40,54]   ar = [02,11,23,34,40,55]   as = [02,11,24,33,45,50]   at = [02,11,24,33,40,55]   au = [02,11,24,35,40,53]   av = [02,11,25,34,43,50]   aw = [00,11,25,32,44,53]   ax = [00,11,25,33,44,52]   ay = [02,11,24,35,43,50]   az = [02,11,23,35,44,50]   ba = [00,10,22,34,43,55]   bb = [00,10,22,35,43,54]   bc = [00,10,23,34,42,55]   bd = [00,10,23,35,42,54]   be = [00,10,23,35,44,52]   bf = [00,10,24,32,45,53]   bg = [00,10,24,33,45,52]   bh = [00,10,25,32,44,53]   bi = [00,10,25,33,42,54]   bj = [00,10,25,33,44,52]   bk = [00,10,25,34,42,53]   bl = [00,11,24,32,45,53]   bm = [00,11,24,33,45,52]   bn = [00,11,25,32,43,54]   bo = [00,11,25,33,42,54]   bp = [02,11,23,34,45,50]   bq = [00,10,23,32,45,54]   br = [00,10,23,34,45,52]   bs = [00,10,24,32,43,55]   bt = [00,10,24,33,42,55]   bu = [00,10,24,35,42,53]   bv = [00,10,25,32,43,54]   bw = [00,11,22,33,45,54]   bx = [00,11,22,34,43,55]   by = [00,11,22,34,45,53]   bz = [00,11,22,35,43,54]   ca = [00,11,22,35,44,53]   cb = [00,11,23,32,44,55]   cc = [00,11,23,32,45,54]   cd = [00,11,23,34,42,55]   ce = [00,11,23,34,45,52]   cf = [00,11,23,35,42,54]   cg = [00,11,23,35,44,52]   ch = [00,11,24,32,43,55]   ci = [00,11,24,33,42,55]   cj = [00,11,24,35,42,53]   ck = [00,11,24,35,43,52]   cl = [00,11,25,34,42,53]   cm = [00,10,22,34,45,53]   cn = [00,10,24,35,43,52]   co = [00,10,25,34,43,52]   cp = [00,11,25,34,43,52]   cq = [00,10,22,33,45,54]   cr = [00,10,22,35,44,53]   cs = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,34,40,53]   d = [02,12,20,33,44,55]   e = [03,11,25,34,42,50]   f = [03,13,25,34,40,52]   g = [03,13,25,34,42,50]   h = [04,14,25,33,40,52]   i = [04,14,25,33,42,50]   j = [03,11,25,34,40,52]   k = [03,11,24,35,40,52]   l = [03,11,24,35,42,50]   m = [02,12,20,33,45,54]   n = [02,12,20,34,43,55]   o = [02,12,20,35,43,54]   p = [02,12,23,35,44,50]   q = [02,12,24,33,40,55]   r = [02,12,24,35,40,53]   s = [02,12,25,30,44,53]   t = [02,12,25,33,44,50]   u = [02,12,25,34,40,53]   v = [02,12,20,34,45,53]   w = [02,12,20,35,44,53]   x = [02,12,23,30,44,55]   y = [02,12,23,30,45,54]   z = [02,12,23,34,40,55]   aa = [02,12,23,35,40,54]   ab = [02,12,24,30,43,55]   ac = [02,12,24,30,45,53]   ad = [02,12,24,35,43,50]   ae = [02,12,25,30,43,54]   af = [02,12,25,33,40,54]   ag = [02,12,25,34,43,50]   ah = [02,12,24,33,45,50]   ai = [02,12,23,34,45,50]   aj = [02,11,25,33,40,54]   ak = [02,11,25,33,44,50]   al = [02,10,23,35,44,51]   am = [02,11,23,35,40,54]   an = [02,11,23,34,40,55]   ao = [02,11,24,33,45,50]   ap = [02,11,24,33,40,55]   aq = [02,11,24,35,40,53]   ar = [02,11,25,34,43,50]   as = [00,11,25,32,44,53]   at = [00,11,25,33,44,52]   au = [02,11,24,35,43,50]   av = [02,11,23,35,44,50]   aw = [00,10,22,34,43,55]   ax = [00,10,22,35,43,54]   ay = [00,10,23,34,42,55]   az = [00,10,23,35,42,54]   ba = [00,10,23,35,44,52]   bb = [00,10,24,32,45,53]   bc = [00,10,24,33,45,52]   bd = [00,10,25,32,44,53]   be = [00,10,25,33,42,54]   bf = [00,10,25,33,44,52]   bg = [00,10,25,34,42,53]   bh = [00,11,24,32,45,53]   bi = [00,11,24,33,45,52]   bj = [00,11,25,32,43,54]   bk = [00,11,25,33,42,54]   bl = [02,11,23,34,45,50]   bm = [00,10,23,32,45,54]   bn = [00,10,23,34,45,52]   bo = [00,10,24,32,43,55]   bp = [00,10,24,33,42,55]   bq = [00,10,24,35,42,53]   br = [00,10,25,32,43,54]   bs = [00,11,22,33,45,54]   bt = [00,11,22,34,43,55]   bu = [00,11,22,34,45,53]   bv = [00,11,22,35,43,54]   bw = [00,11,22,35,44,53]   bx = [00,11,23,32,44,55]   by = [00,11,23,32,45,54]   bz = [00,11,23,34,42,55]   ca = [00,11,23,34,45,52]   cb = [00,11,23,35,42,54]   cc = [00,11,23,35,44,52]   cd = [00,11,24,32,43,55]   ce = [00,11,24,33,42,55]   cf = [00,11,24,35,42,53]   cg = [00,11,24,35,43,52]   ch = [00,11,25,34,42,53]   ci = [00,10,22,34,45,53]   cj = [00,10,24,35,43,52]   ck = [00,10,25,34,43,52]   cl = [00,11,25,34,43,52]   cm = [00,10,22,33,45,54]   cn = [00,10,22,35,44,53]   co = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,34,40,53]   d = [02,12,23,35,44,50]   e = [03,11,25,34,42,50]   f = [03,13,25,34,40,52]   g = [03,13,25,34,42,50]   h = [04,14,25,32,43,50]   i = [04,14,25,33,40,52]   j = [04,14,25,33,42,50]   k = [03,13,25,32,44,50]   l = [03,11,25,34,40,52]   m = [02,12,24,33,40,55]   n = [02,12,24,35,40,53]   o = [02,12,25,33,44,50]   p = [02,12,25,34,40,53]   q = [02,12,23,34,40,55]   r = [02,12,23,35,40,54]   s = [02,12,24,35,43,50]   t = [02,12,25,33,40,54]   u = [02,12,25,34,43,50]   v = [02,12,24,33,45,50]   w = [02,12,23,34,45,50]   x = [02,11,25,33,40,54]   y = [02,11,25,33,44,50]   z = [02,10,23,35,44,51]   aa = [02,11,23,35,40,54]   ab = [02,11,23,34,40,55]   ac = [02,11,24,33,45,50]   ad = [02,11,24,33,40,55]   ae = [02,11,24,35,40,53]   af = [02,11,25,34,43,50]   ag = [00,11,25,32,44,53]   ah = [00,11,25,33,44,52]   ai = [02,11,24,35,43,50]   aj = [02,11,23,35,44,50]   ak = [00,10,22,34,43,55]   al = [00,10,22,35,43,54]   am = [00,10,23,34,42,55]   an = [00,10,23,35,42,54]   ao = [00,10,23,35,44,52]   ap = [00,10,24,32,45,53]   aq = [00,10,24,33,45,52]   ar = [00,10,25,32,44,53]   as = [00,10,25,33,42,54]   at = [00,10,25,33,44,52]   au = [00,10,25,34,42,53]   av = [00,11,24,32,45,53]   aw = [00,11,24,33,45,52]   ax = [00,11,25,32,43,54]   ay = [00,11,25,33,42,54]   az = [02,11,23,34,45,50]   ba = [00,10,23,32,45,54]   bb = [00,10,23,34,45,52]   bc = [00,10,24,32,43,55]   bd = [00,10,24,33,42,55]   be = [00,10,24,35,42,53]   bf = [00,10,25,32,43,54]   bg = [00,11,22,33,45,54]   bh = [00,11,22,34,43,55]   bi = [00,11,22,34,45,53]   bj = [00,11,22,35,43,54]   bk = [00,11,22,35,44,53]   bl = [00,11,23,32,44,55]   bm = [00,11,23,32,45,54]   bn = [00,11,23,34,42,55]   bo = [00,11,23,34,45,52]   bp = [00,11,23,35,42,54]   bq = [00,11,23,35,44,52]   br = [00,11,24,32,43,55]   bs = [00,11,24,33,42,55]   bt = [00,11,24,35,42,53]   bu = [00,11,24,35,43,52]   bv = [00,11,25,34,42,53]   bw = [00,10,22,34,45,53]   bx = [00,10,24,35,43,52]   by = [00,10,25,34,43,52]   bz = [00,11,25,34,43,52]   ca = [00,10,22,33,45,54]   cb = [00,10,22,35,44,53]   cc = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [03,11,25,34,42,50]   d = [03,13,20,32,45,54]   e = [03,13,20,34,42,55]   f = [03,13,20,34,45,52]   g = [03,13,20,35,42,54]   h = [03,13,22,34,40,55]   i = [03,13,22,35,40,54]   j = [03,10,24,32,45,51]   k = [03,10,22,34,45,51]   l = [04,10,22,33,45,51]   m = [02,12,20,33,44,55]   n = [02,12,20,33,45,54]   o = [02,12,20,34,43,55]   p = [02,12,20,35,43,54]   q = [02,12,23,35,44,50]   r = [02,12,24,33,40,55]   s = [02,12,24,35,40,53]   t = [02,12,25,30,44,53]   u = [02,12,25,33,44,50]   v = [02,12,25,34,40,53]   w = [03,13,20,32,44,55]   x = [03,13,22,30,45,54]   y = [03,13,25,32,40,54]   z = [03,13,25,34,40,52]   aa = [03,13,25,34,42,50]   ab = [04,10,23,32,45,51]   ac = [02,12,20,34,45,53]   ad = [02,12,20,35,44,53]   ae = [02,12,23,30,44,55]   af = [02,12,23,30,45,54]   ag = [02,12,23,34,40,55]   ah = [02,12,23,35,40,54]   ai = [02,12,24,30,43,55]   aj = [02,12,24,30,45,53]   ak = [02,12,24,35,43,50]   al = [02,12,25,30,43,54]   am = [02,12,25,33,40,54]   an = [02,12,25,34,43,50]   ao = [03,13,20,35,44,52]   ap = [03,13,22,30,44,55]   aq = [03,13,22,34,45,50]   ar = [03,13,22,35,44,50]   as = [03,13,24,30,45,52]   at = [03,13,24,32,40,55]   au = [03,13,24,32,45,50]   av = [03,13,24,35,40,52]   aw = [03,13,24,35,42,50]   ax = [03,13,25,30,42,54]   ay = [03,13,25,30,44,52]   az = [03,13,25,32,44,50]   ba = [02,12,24,33,45,50]   bb = [03,13,24,30,42,55]   bc = [02,12,23,34,45,50]   bd = [03,11,25,32,44,50]   be = [02,11,25,33,44,50]   bf = [02,10,24,33,45,51]   bg = [03,11,24,32,45,50]   bh = [04,11,23,35,42,50]   bi = [04,11,25,32,43,50]   bj = [02,11,24,33,45,50]   bk = [04,11,22,35,43,50]   bl = [04,11,25,33,42,50]   bm = [02,11,25,34,43,50]   bn = [03,11,24,35,42,50]   bo = [04,11,23,32,45,50]   bp = [05,11,22,33,44,50]   bq = [05,11,22,34,43,50]   br = [05,11,23,32,44,50]   bs = [05,11,23,34,42,50]   bt = [05,11,24,32,43,50]   bu = [00,11,25,32,44,53]   bv = [00,11,25,33,44,52]   bw = [02,11,24,35,43,50]   bx = [02,11,23,35,44,50]   by = [03,11,22,34,45,50]   bz = [03,11,22,35,44,50]   ca = [04,11,22,33,45,50]   cb = [05,11,24,33,42,50]   cc = [00,10,22,34,43,55]   cd = [00,10,22,35,43,54]   ce = [00,10,23,34,42,55]   cf = [00,10,23,35,42,54]   cg = [00,10,23,35,44,52]   ch = [00,10,24,32,45,53]   ci = [00,10,24,33,45,52]   cj = [00,10,25,32,44,53]   ck = [00,10,25,33,42,54]   cl = [00,10,25,33,44,52]   cm = [00,10,25,34,42,53]   cn = [00,11,24,32,45,53]   co = [00,11,24,33,45,52]   cp = [00,11,25,32,43,54]   cq = [00,11,25,33,42,54]   cr = [02,11,23,34,45,50]   cs = [00,10,23,32,45,54]   ct = [00,10,23,34,45,52]   cu = [00,10,24,32,43,55]   cv = [00,10,24,33,42,55]   cw = [00,10,24,35,42,53]   cx = [00,10,25,32,43,54]   cy = [00,11,22,33,45,54]   cz = [00,11,22,34,43,55]   da = [00,11,22,34,45,53]   db = [00,11,22,35,43,54]   dc = [00,11,22,35,44,53]   dd = [00,11,23,32,44,55]   de = [00,11,23,32,45,54]   df = [00,11,23,34,42,55]   dg = [00,11,23,34,45,52]   dh = [00,11,23,35,42,54]   di = [00,11,23,35,44,52]   dj = [00,11,24,32,43,55]   dk = [00,11,24,33,42,55]   dl = [00,11,24,35,42,53]   dm = [00,11,24,35,43,52]   dn = [00,11,25,34,42,53]   do = [00,10,22,34,45,53]   dp = [00,10,24,35,43,52]   dq = [00,10,25,34,43,52]   dr = [00,11,25,34,43,52]   ds = [00,10,22,33,45,54]   dt = [00,10,22,35,44,53]   du = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [03,11,25,34,42,50]   d = [03,13,20,32,45,54]   e = [04,10,25,32,43,51]   f = [04,11,25,30,42,53]   g = [03,11,25,30,44,52]   h = [02,11,25,30,43,54]   i = [04,11,23,30,45,52]   j = [05,11,24,30,43,52]   k = [02,11,24,30,43,55]   l = [02,11,25,30,44,53]   m = [04,11,22,30,45,53]   n = [05,11,22,30,43,54]   o = [05,11,23,30,44,52]   p = [02,11,23,30,44,55]   q = [02,11,23,30,45,54]   r = [04,11,25,30,43,52]   s = [03,11,22,30,44,55]   t = [03,11,22,30,45,54]   u = [03,11,24,30,42,55]   v = [03,11,24,30,45,52]   w = [03,11,25,30,42,54]   x = [02,10,25,34,43,51]   y = [02,11,24,30,45,53]   z = [05,11,23,30,42,54]   aa = [04,11,23,30,42,55]   ab = [04,11,22,30,43,55]   ac = [05,11,22,30,44,53]   ad = [05,11,24,30,42,53]   ae = [03,13,20,34,42,55]   af = [03,13,20,34,45,52]   ag = [03,13,20,35,42,54]   ah = [03,13,22,34,40,55]   ai = [03,13,22,35,40,54]   aj = [03,13,20,32,44,55]   ak = [03,13,22,30,45,54]   al = [03,13,25,32,40,54]   am = [03,13,25,34,40,52]   an = [03,13,25,34,42,50]   ao = [04,10,23,32,45,51]   ap = [03,13,20,35,44,52]   aq = [03,13,22,30,44,55]   ar = [03,13,22,34,45,50]   as = [03,13,22,35,44,50]   at = [03,13,24,30,45,52]   au = [03,13,24,32,40,55]   av = [03,13,24,32,45,50]   aw = [03,13,24,35,40,52]   ax = [03,13,24,35,42,50]   ay = [03,13,25,30,42,54]   az = [03,13,25,30,44,52]   ba = [03,13,25,32,44,50]   bb = [03,13,24,30,42,55]   bc = [03,11,25,32,44,50]   bd = [02,11,25,33,44,50]   be = [03,11,24,32,45,50]   bf = [04,11,23,35,42,50]   bg = [04,11,25,32,43,50]   bh = [02,11,24,33,45,50]   bi = [04,11,22,35,43,50]   bj = [04,11,25,33,42,50]   bk = [02,11,25,34,43,50]   bl = [03,11,24,35,42,50]   bm = [04,11,23,32,45,50]   bn = [05,11,22,33,44,50]   bo = [05,11,22,34,43,50]   bp = [05,11,23,32,44,50]   bq = [05,11,23,34,42,50]   br = [05,11,24,32,43,50]   bs = [00,11,25,32,44,53]   bt = [00,11,25,33,44,52]   bu = [02,11,24,35,43,50]   bv = [02,11,23,35,44,50]   bw = [03,11,22,34,45,50]   bx = [03,11,22,35,44,50]   by = [04,11,22,33,45,50]   bz = [05,11,24,33,42,50]   ca = [00,10,22,34,43,55]   cb = [00,10,22,35,43,54]   cc = [00,10,23,34,42,55]   cd = [00,10,23,35,42,54]   ce = [00,10,23,35,44,52]   cf = [00,10,24,32,45,53]   cg = [00,10,24,33,45,52]   ch = [00,10,25,32,44,53]   ci = [00,10,25,33,42,54]   cj = [00,10,25,33,44,52]   ck = [00,10,25,34,42,53]   cl = [00,11,24,32,45,53]   cm = [00,11,24,33,45,52]   cn = [00,11,25,32,43,54]   co = [00,11,25,33,42,54]   cp = [02,11,23,34,45,50]   cq = [00,10,23,32,45,54]   cr = [00,10,23,34,45,52]   cs = [00,10,24,32,43,55]   ct = [00,10,24,33,42,55]   cu = [00,10,24,35,42,53]   cv = [00,10,25,32,43,54]   cw = [00,11,22,33,45,54]   cx = [00,11,22,34,43,55]   cy = [00,11,22,34,45,53]   cz = [00,11,22,35,43,54]   da = [00,11,22,35,44,53]   db = [00,11,23,32,44,55]   dc = [00,11,23,32,45,54]   dd = [00,11,23,34,42,55]   de = [00,11,23,34,45,52]   df = [00,11,23,35,42,54]   dg = [00,11,23,35,44,52]   dh = [00,11,24,32,43,55]   di = [00,11,24,33,42,55]   dj = [00,11,24,35,42,53]   dk = [00,11,24,35,43,52]   dl = [00,11,25,34,42,53]   dm = [00,10,22,34,45,53]   dn = [00,10,24,35,43,52]   do = [00,10,25,34,43,52]   dp = [00,11,25,34,43,52]   dq = [00,10,22,33,45,54]   dr = [00,10,22,35,44,53]   ds = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [03,11,25,34,42,50]   d = [02,12,20,33,44,55]   e = [04,14,25,33,40,52]   f = [02,12,20,34,43,55]   g = [02,12,20,35,43,54]   h = [02,12,23,35,44,50]   i = [02,12,24,33,40,55]   j = [02,12,24,35,40,53]   k = [02,12,25,30,44,53]   l = [02,12,25,33,44,50]   m = [02,12,25,34,40,53]   n = [03,13,25,34,40,52]   o = [03,13,25,34,42,50]   p = [02,12,20,34,45,53]   q = [02,12,20,35,44,53]   r = [02,12,23,30,44,55]   s = [02,12,23,30,45,54]   t = [02,12,23,34,40,55]   u = [02,12,23,35,40,54]   v = [02,12,24,30,43,55]   w = [02,12,24,30,45,53]   x = [02,12,24,35,43,50]   y = [02,12,25,30,43,54]   z = [02,12,25,33,40,54]   aa = [02,12,25,34,43,50]   ab = [03,13,24,35,40,52]   ac = [03,13,24,35,42,50]   ad = [02,12,24,33,45,50]   ae = [02,12,23,34,45,50]   af = [00,10,22,34,43,55]   ag = [00,10,22,35,43,54]   ah = [00,10,23,34,42,55]   ai = [00,10,23,35,42,54]   aj = [00,10,23,35,44,52]   ak = [00,10,24,32,45,53]   al = [00,10,24,33,45,52]   am = [00,10,25,32,44,53]   an = [00,10,25,33,42,54]   ao = [00,10,25,33,44,52]   ap = [00,10,25,34,42,53]   aq = [00,10,23,32,45,54]   ar = [00,10,23,34,45,52]   as = [00,10,24,32,43,55]   at = [00,10,24,33,42,55]   au = [00,10,24,35,42,53]   av = [00,10,25,32,43,54]   aw = [00,10,22,34,45,53]   ax = [00,10,24,35,43,52]   ay = [00,10,25,34,43,52]   az = [00,10,22,35,44,53]   ba = [00,10,23,32,44,55]   bb = [04,14,25,33,42,50]   bc = [05,15,24,33,40,52]   bd = [05,15,24,33,42,50]   be = [02,12,20,33,45,54]   bf = [02,11,25,33,44,50]   bg = [02,11,24,33,45,50]   bh = [02,11,25,34,43,50]   bi = [03,11,24,35,42,50]   bj = [00,11,25,32,44,53]   bk = [00,11,25,33,44,52]   bl = [02,11,24,35,43,50]   bm = [02,11,23,35,44,50]   bn = [00,11,24,32,45,53]   bo = [00,11,24,33,45,52]   bp = [00,11,25,32,43,54]   bq = [00,11,25,33,42,54]   br = [02,11,23,34,45,50]   bs = [00,11,22,33,45,54]   bt = [00,11,22,34,43,55]   bu = [00,11,22,34,45,53]   bv = [00,11,22,35,43,54]   bw = [00,11,22,35,44,53]   bx = [00,11,23,32,44,55]   by = [00,11,23,32,45,54]   bz = [00,11,23,34,42,55]   ca = [00,11,23,34,45,52]   cb = [00,11,23,35,42,54]   cc = [00,11,23,35,44,52]   cd = [00,11,24,32,43,55]   ce = [00,11,24,33,42,55]   cf = [00,11,24,35,42,53]   cg = [00,11,24,35,43,52]   ch = [00,11,25,34,42,53]   ci = [00,11,25,34,43,52]   cj = [00,10,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [04,11,25,30,42,53]   d = [04,14,23,30,45,52]   e = [04,11,23,35,40,52]   f = [05,11,22,30,43,54]   g = [03,13,22,30,45,54]   h = [02,12,23,30,45,54]   i = [05,11,22,34,43,50]   j = [04,11,25,32,40,53]   k = [04,11,25,33,40,52]   l = [04,11,23,30,45,52]   m = [04,11,23,35,42,50]   n = [04,11,22,30,45,53]   o = [04,11,22,35,43,50]   p = [04,11,25,33,42,50]   q = [04,11,23,32,45,50]   r = [04,11,22,33,40,55]   s = [04,11,22,35,40,53]   t = [04,11,23,32,40,55]   u = [05,11,23,34,42,50]   v = [05,11,23,30,42,54]   w = [04,11,23,30,42,55]   x = [04,11,22,30,43,55]   y = [04,11,22,33,45,50]   z = [03,13,24,30,45,52]   aa = [04,11,25,32,43,50]   ab = [02,11,23,30,45,54]   ac = [04,11,25,30,43,52]   ad = [00,11,25,32,44,53]   ae = [00,11,25,33,44,52]   af = [00,10,22,34,43,55]   ag = [00,10,22,35,43,54]   ah = [00,10,23,34,42,55]   ai = [00,10,23,35,42,54]   aj = [00,10,23,35,44,52]   ak = [00,10,24,32,45,53]   al = [00,10,24,33,45,52]   am = [00,10,25,32,44,53]   an = [00,10,25,33,42,54]   ao = [00,10,25,33,44,52]   ap = [00,10,25,34,42,53]   aq = [00,11,24,32,45,53]   ar = [00,11,24,33,45,52]   as = [00,11,25,32,43,54]   at = [00,11,25,33,42,54]   au = [02,11,23,34,45,50]   av = [00,10,23,32,45,54]   aw = [00,10,23,34,45,52]   ax = [00,10,24,32,43,55]   ay = [00,10,24,33,42,55]   az = [00,10,24,35,42,53]   ba = [00,10,25,32,43,54]   bb = [00,11,22,33,45,54]   bc = [00,11,22,34,43,55]   bd = [00,11,22,34,45,53]   be = [00,11,22,35,43,54]   bf = [00,11,22,35,44,53]   bg = [00,11,23,32,44,55]   bh = [00,11,23,32,45,54]   bi = [00,11,23,34,42,55]   bj = [00,11,23,34,45,52]   bk = [00,11,23,35,42,54]   bl = [00,11,23,35,44,52]   bm = [00,11,24,32,43,55]   bn = [00,11,24,33,42,55]   bo = [00,11,24,35,42,53]   bp = [00,11,24,35,43,52]   bq = [00,11,25,34,42,53]   br = [00,10,22,34,45,53]   bs = [00,10,24,35,43,52]   bt = [00,10,25,34,43,52]   bu = [00,11,25,34,43,52]   bv = [00,10,22,33,45,54]   bw = [00,10,22,35,44,53]   bx = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [05,11,20,34,42,53]   d = [03,11,24,32,45,50]   e = [03,11,22,34,40,55]   f = [02,12,20,33,44,55]   g = [02,12,20,33,45,54]   h = [02,12,20,34,43,55]   i = [02,12,20,35,43,54]   j = [02,12,23,35,44,50]   k = [02,12,24,33,40,55]   l = [02,12,24,35,40,53]   m = [02,12,25,30,44,53]   n = [02,12,25,33,44,50]   o = [02,12,25,34,40,53]   p = [02,12,20,34,45,53]   q = [02,12,20,35,44,53]   r = [02,12,23,30,44,55]   s = [02,12,23,30,45,54]   t = [02,12,23,34,40,55]   u = [02,12,23,35,40,54]   v = [02,12,24,30,43,55]   w = [02,12,24,30,45,53]   x = [02,12,24,35,43,50]   y = [02,12,25,30,43,54]   z = [02,12,25,33,40,54]   aa = [02,12,25,34,43,50]   ab = [02,12,24,33,45,50]   ac = [02,12,23,34,45,50]   ad = [03,11,22,34,45,50]   ae = [00,10,22,34,43,55]   af = [00,10,23,34,42,55]   ag = [00,10,24,32,43,55]   ah = [00,10,24,33,42,55]   ai = [00,10,23,32,44,55]   aj = [04,11,23,32,45,50]   ak = [04,11,22,33,40,55]   al = [04,11,23,32,40,55]   am = [04,11,22,33,45,50]   an = [02,11,24,33,45,50]   ao = [03,11,24,32,40,55]   ap = [02,11,24,33,40,55]   aq = [05,11,23,34,40,52]   ar = [05,11,20,32,44,53]   as = [05,11,20,33,42,54]   at = [05,11,20,33,44,52]   au = [05,11,20,34,43,52]   av = [05,11,20,32,43,54]   aw = [05,11,24,32,40,53]   ax = [02,11,23,34,40,55]   ay = [05,11,22,34,40,53]   az = [05,11,24,33,40,52]   ba = [05,11,22,33,40,54]   bb = [05,11,23,32,40,54]   bc = [05,11,22,33,44,50]   bd = [05,11,22,34,43,50]   be = [05,11,23,32,44,50]   bf = [05,11,23,34,42,50]   bg = [05,11,24,32,43,50]   bh = [00,11,25,32,44,53]   bi = [00,11,25,33,44,52]   bj = [05,11,24,33,42,50]   bk = [00,11,24,32,45,53]   bl = [00,11,24,33,45,52]   bm = [00,11,25,32,43,54]   bn = [00,11,25,33,42,54]   bo = [02,11,23,34,45,50]   bp = [00,11,22,33,45,54]   bq = [00,11,22,34,43,55]   br = [00,11,22,34,45,53]   bs = [00,11,22,35,43,54]   bt = [00,11,22,35,44,53]   bu = [00,11,23,32,44,55]   bv = [00,11,23,32,45,54]   bw = [00,11,23,34,42,55]   bx = [00,11,23,34,45,52]   by = [00,11,23,35,42,54]   bz = [00,11,23,35,44,52]   ca = [00,11,24,32,43,55]   cb = [00,11,24,33,42,55]   cc = [00,11,24,35,42,53]   cd = [00,11,24,35,43,52]   ce = [00,11,25,34,42,53]   cf = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [05,11,23,34,40,52]   d = [02,12,20,33,44,55]   e = [05,11,24,32,40,53]   f = [02,12,20,33,45,54]   g = [02,12,20,34,43,55]   h = [02,12,20,35,43,54]   i = [02,12,23,35,44,50]   j = [02,12,24,33,40,55]   k = [02,12,24,35,40,53]   l = [02,12,25,30,44,53]   m = [02,12,25,33,44,50]   n = [02,12,25,34,40,53]   o = [04,14,23,30,42,55]   p = [02,12,20,34,45,53]   q = [02,12,20,35,44,53]   r = [02,12,23,30,44,55]   s = [02,12,23,30,45,54]   t = [02,12,23,34,40,55]   u = [02,12,23,35,40,54]   v = [02,12,24,30,43,55]   w = [02,12,24,30,45,53]   x = [02,12,24,35,43,50]   y = [02,12,25,30,43,54]   z = [02,12,25,33,40,54]   aa = [02,12,25,34,43,50]   ab = [04,14,23,32,40,55]   ac = [02,12,24,33,45,50]   ad = [02,12,23,34,45,50]   ae = [00,10,22,34,43,55]   af = [00,10,22,35,43,54]   ag = [00,10,23,34,42,55]   ah = [00,10,23,35,42,54]   ai = [00,10,23,35,44,52]   aj = [00,10,24,32,45,53]   ak = [00,10,24,33,45,52]   al = [00,10,25,32,44,53]   am = [00,10,25,33,42,54]   an = [00,10,25,34,42,53]   ao = [00,10,23,32,45,54]   ap = [00,10,23,34,45,52]   aq = [00,10,24,32,43,55]   ar = [00,10,24,33,42,55]   as = [00,10,24,35,42,53]   at = [00,10,25,32,43,54]   au = [00,10,22,34,45,53]   av = [00,10,24,35,43,52]   aw = [00,10,25,34,43,52]   ax = [00,10,22,33,45,54]   ay = [00,10,22,35,44,53]   az = [00,10,23,32,44,55]   ba = [05,11,22,34,40,53]   bb = [05,11,22,33,40,54]   bc = [05,11,23,32,40,54]   bd = [05,11,22,33,44,50]   be = [05,11,22,34,43,50]   bf = [05,11,23,32,44,50]   bg = [05,11,24,32,43,50]   bh = [03,13,24,32,40,55]   bi = [03,13,24,30,42,55]   bj = [02,11,23,34,40,55]   bk = [02,11,24,33,45,50]   bl = [05,11,24,33,40,52]   bm = [02,11,24,33,40,55]   bn = [05,11,23,34,42,50]   bo = [00,11,25,32,44,53]   bp = [00,11,25,33,44,52]   bq = [05,11,24,33,42,50]   br = [00,10,25,33,44,52]   bs = [00,11,24,32,45,53]   bt = [00,11,24,33,45,52]   bu = [00,11,25,32,43,54]   bv = [00,11,25,33,42,54]   bw = [02,11,23,34,45,50]   bx = [00,11,22,33,45,54]   by = [00,11,22,34,43,55]   bz = [00,11,22,34,45,53]   ca = [00,11,22,35,43,54]   cb = [00,11,22,35,44,53]   cc = [00,11,23,32,44,55]   cd = [00,11,23,32,45,54]   ce = [00,11,23,34,42,55]   cf = [00,11,23,34,45,52]   cg = [00,11,23,35,42,54]   ch = [00,11,23,35,44,52]   ci = [00,11,24,32,43,55]   cj = [00,11,24,33,42,55]   ck = [00,11,24,35,42,53]   cl = [00,11,24,35,43,52]   cm = [00,11,25,34,42,53]   cn = [00,11,25,34,43,52]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,33,40,54]   d = [02,12,24,33,40,55]   e = [02,11,23,35,40,54]   f = [03,13,25,32,40,54]   g = [03,13,25,34,40,52]   h = [03,13,25,34,42,50]   i = [04,14,25,30,43,52]   j = [04,14,25,32,40,53]   k = [04,14,25,32,43,50]   l = [04,14,25,33,40,52]   m = [04,14,25,33,42,50]   n = [05,15,24,30,43,52]   o = [05,15,24,32,43,50]   p = [03,13,24,30,45,52]   q = [03,13,24,32,45,50]   r = [03,13,25,30,42,54]   s = [03,13,25,30,44,52]   t = [03,13,25,32,44,50]   u = [04,14,25,30,42,53]   v = [02,11,23,35,44,50]   w = [00,10,23,34,42,55]   x = [00,10,23,35,42,54]   y = [00,10,23,35,44,52]   z = [00,10,23,32,45,54]   aa = [00,10,23,34,45,52]   ab = [00,10,23,32,44,55]   ac = [02,12,24,35,40,53]   ad = [02,12,25,30,44,53]   ae = [02,12,25,33,44,50]   af = [02,12,25,34,40,53]   ag = [02,12,24,30,43,55]   ah = [02,12,24,30,45,53]   ai = [02,12,24,35,43,50]   aj = [02,12,25,30,43,54]   ak = [02,12,25,33,40,54]   al = [02,12,25,34,43,50]   am = [02,12,24,33,45,50]   an = [02,11,25,33,44,50]   ao = [02,11,25,34,43,50]   ap = [00,11,25,32,44,53]   aq = [00,11,25,33,44,52]   ar = [00,10,22,34,43,55]   as = [00,10,22,35,43,54]   at = [00,10,24,32,45,53]   au = [00,10,24,33,45,52]   av = [00,10,25,32,44,53]   aw = [00,10,25,33,42,54]   ax = [00,10,25,33,44,52]   ay = [00,10,25,34,42,53]   az = [00,11,24,32,45,53]   ba = [00,11,24,33,45,52]   bb = [00,11,25,32,43,54]   bc = [00,11,25,33,42,54]   bd = [02,11,23,34,45,50]   be = [00,10,24,32,43,55]   bf = [00,10,24,33,42,55]   bg = [00,10,24,35,42,53]   bh = [00,10,25,32,43,54]   bi = [00,11,22,33,45,54]   bj = [00,11,22,34,43,55]   bk = [00,11,22,34,45,53]   bl = [00,11,22,35,43,54]   bm = [00,11,22,35,44,53]   bn = [00,11,23,32,44,55]   bo = [00,11,23,32,45,54]   bp = [00,11,23,34,42,55]   bq = [00,11,23,34,45,52]   br = [00,11,23,35,42,54]   bs = [00,11,23,35,44,52]   bt = [00,11,24,32,43,55]   bu = [00,11,24,33,42,55]   bv = [00,11,24,35,42,53]   bw = [00,11,24,35,43,52]   bx = [00,11,25,34,42,53]   by = [00,10,22,34,45,53]   bz = [00,10,24,35,43,52]   ca = [00,10,25,34,43,52]   cb = [00,11,25,34,43,52]   cc = [00,10,22,33,45,54]   cd = [00,10,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [02,11,25,33,44,50]   d = [03,13,20,32,45,54]   e = [04,14,25,30,43,52]   f = [02,12,23,35,44,50]   g = [02,12,24,33,40,55]   h = [02,12,24,35,40,53]   i = [02,12,25,30,44,53]   j = [02,12,25,33,44,50]   k = [02,12,25,34,40,53]   l = [02,12,23,30,44,55]   m = [02,12,23,30,45,54]   n = [02,12,23,34,40,55]   o = [02,12,23,35,40,54]   p = [02,12,24,30,43,55]   q = [02,12,24,30,45,53]   r = [02,12,24,35,43,50]   s = [02,12,25,30,43,54]   t = [02,12,25,33,40,54]   u = [02,12,25,34,43,50]   v = [02,12,24,33,45,50]   w = [02,12,23,34,45,50]   x = [00,10,23,34,42,55]   y = [00,10,23,35,42,54]   z = [00,10,23,35,44,52]   aa = [00,10,24,32,45,53]   ab = [00,10,24,33,45,52]   ac = [00,10,25,32,44,53]   ad = [00,10,25,33,42,54]   ae = [00,10,25,33,44,52]   af = [00,10,25,34,42,53]   ag = [00,10,23,32,45,54]   ah = [00,10,23,34,45,52]   ai = [00,10,24,32,43,55]   aj = [00,10,24,33,42,55]   ak = [00,10,24,35,42,53]   al = [00,10,25,32,43,54]   am = [00,10,24,35,43,52]   an = [00,10,25,34,43,52]   ao = [00,10,23,32,44,55]   ap = [04,14,25,32,40,53]   aq = [04,14,25,32,43,50]   ar = [04,14,25,33,40,52]   as = [04,14,25,33,42,50]   at = [05,15,24,30,43,52]   au = [05,15,24,32,43,50]   av = [04,14,25,30,42,53]   aw = [05,15,24,30,42,53]   ax = [05,15,24,32,40,53]   ay = [05,15,24,33,40,52]   az = [05,15,24,33,42,50]   ba = [03,13,20,34,42,55]   bb = [03,13,20,34,45,52]   bc = [03,13,20,35,42,54]   bd = [03,13,22,34,40,55]   be = [03,13,22,35,40,54]   bf = [02,12,20,33,44,55]   bg = [02,12,20,33,45,54]   bh = [02,12,20,34,43,55]   bi = [02,12,20,35,43,54]   bj = [03,13,20,32,44,55]   bk = [03,13,22,30,45,54]   bl = [03,13,25,32,40,54]   bm = [03,13,25,34,40,52]   bn = [03,13,25,34,42,50]   bo = [02,12,20,34,45,53]   bp = [02,12,20,35,44,53]   bq = [03,13,20,35,44,52]   br = [03,13,22,30,44,55]   bs = [03,13,22,34,45,50]   bt = [03,13,22,35,44,50]   bu = [03,13,24,30,45,52]   bv = [03,13,24,32,40,55]   bw = [03,13,24,32,45,50]   bx = [03,13,24,35,40,52]   by = [03,13,24,35,42,50]   bz = [03,13,25,30,42,54]   ca = [03,13,25,30,44,52]   cb = [03,13,25,32,44,50]   cc = [03,13,24,30,42,55]   cd = [02,10,24,33,45,51]   ce = [02,11,24,33,45,50]   cf = [02,11,25,34,43,50]   cg = [00,11,25,32,44,53]   ch = [00,11,25,33,44,52]   ci = [02,11,24,35,43,50]   cj = [02,11,23,35,44,50]   ck = [00,10,22,34,43,55]   cl = [00,10,22,35,43,54]   cm = [00,11,24,32,45,53]   cn = [00,11,24,33,45,52]   co = [00,11,25,32,43,54]   cp = [00,11,25,33,42,54]   cq = [02,11,23,34,45,50]   cr = [00,11,22,33,45,54]   cs = [00,11,22,34,43,55]   ct = [00,11,22,34,45,53]   cu = [00,11,22,35,43,54]   cv = [00,11,22,35,44,53]   cw = [00,11,23,32,44,55]   cx = [00,11,23,32,45,54]   cy = [00,11,23,34,42,55]   cz = [00,11,23,34,45,52]   da = [00,11,23,35,42,54]   db = [00,11,23,35,44,52]   dc = [00,11,24,32,43,55]   dd = [00,11,24,33,42,55]   de = [00,11,24,35,42,53]   df = [00,11,24,35,43,52]   dg = [00,11,25,34,42,53]   dh = [00,10,22,34,45,53]   di = [00,11,25,34,43,52]   dj = [00,10,22,33,45,54]   dk = [00,10,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [03,13,20,32,45,54]   d = [02,11,23,30,45,54]   e = [02,12,25,34,40,53]   f = [04,14,25,30,43,52]   g = [04,14,25,32,40,53]   h = [04,14,25,32,43,50]   i = [04,14,25,33,40,52]   j = [04,14,25,33,42,50]   k = [02,12,25,30,43,54]   l = [02,12,25,33,40,54]   m = [02,12,25,34,43,50]   n = [04,14,25,30,42,53]   o = [05,15,24,30,42,53]   p = [05,15,24,33,42,50]   q = [04,14,20,32,45,53]   r = [04,14,22,30,45,53]   s = [04,14,22,33,45,50]   t = [05,15,22,30,44,53]   u = [05,15,22,33,44,50]   v = [02,12,25,30,44,53]   w = [02,12,25,33,44,50]   x = [02,12,20,34,45,53]   y = [02,12,24,30,45,53]   z = [02,12,24,33,45,50]   aa = [00,10,22,34,43,55]   ab = [00,10,22,35,43,54]   ac = [00,10,24,32,43,55]   ad = [00,10,25,32,43,54]   ae = [00,10,24,35,43,52]   af = [00,10,25,34,43,52]   ag = [03,13,20,34,42,55]   ah = [03,13,20,34,45,52]   ai = [03,13,20,35,42,54]   aj = [03,13,22,34,40,55]   ak = [03,13,22,35,40,54]   al = [03,13,20,32,44,55]   am = [03,13,22,30,45,54]   an = [03,13,25,32,40,54]   ao = [03,13,25,34,40,52]   ap = [03,13,25,34,42,50]   aq = [00,11,25,32,44,53]   ar = [00,11,25,33,44,52]   as = [00,10,24,32,45,53]   at = [00,10,24,33,45,52]   au = [00,10,25,32,44,53]   av = [00,10,25,33,42,54]   aw = [00,10,25,33,44,52]   ax = [00,10,25,34,42,53]   ay = [03,13,20,35,44,52]   az = [03,13,22,30,44,55]   ba = [03,13,22,34,45,50]   bb = [03,13,22,35,44,50]   bc = [03,13,24,30,45,52]   bd = [03,13,24,32,40,55]   be = [03,13,24,32,45,50]   bf = [03,13,24,35,40,52]   bg = [03,13,24,35,42,50]   bh = [03,13,25,30,42,54]   bi = [03,13,25,30,44,52]   bj = [03,13,25,32,44,50]   bk = [00,11,24,32,45,53]   bl = [00,11,24,33,45,52]   bm = [00,11,25,32,43,54]   bn = [00,11,25,33,42,54]   bo = [02,11,23,34,45,50]   bp = [00,10,24,33,42,55]   bq = [00,10,24,35,42,53]   br = [03,13,24,30,42,55]   bs = [00,11,22,33,45,54]   bt = [00,11,22,34,43,55]   bu = [00,11,22,34,45,53]   bv = [00,11,22,35,43,54]   bw = [00,11,22,35,44,53]   bx = [00,11,23,32,44,55]   by = [00,11,23,32,45,54]   bz = [00,11,23,34,42,55]   ca = [00,11,23,34,45,52]   cb = [00,11,23,35,42,54]   cc = [00,11,23,35,44,52]   cd = [00,11,24,32,43,55]   ce = [00,11,24,33,42,55]   cf = [00,11,24,35,42,53]   cg = [00,11,24,35,43,52]   ch = [00,11,25,34,42,53]   ci = [00,10,22,34,45,53]   cj = [00,11,25,34,43,52]   ck = [00,10,22,33,45,54]   cl = [00,10,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [03,13,20,32,45,54]   d = [02,11,25,34,43,50]   e = [02,12,24,33,40,55]   f = [04,14,22,30,45,53]   g = [02,12,24,35,40,53]   h = [02,12,25,34,40,53]   i = [04,14,25,30,43,52]   j = [04,14,25,32,40,53]   k = [04,14,25,32,43,50]   l = [04,14,25,33,40,52]   m = [04,14,25,33,42,50]   n = [05,15,24,30,43,52]   o = [05,15,24,32,43,50]   p = [02,12,24,30,43,55]   q = [02,12,24,35,43,50]   r = [02,12,25,30,43,54]   s = [02,12,25,34,43,50]   t = [04,14,25,30,42,53]   u = [05,15,24,30,42,53]   v = [05,15,24,32,40,53]   w = [05,15,24,33,40,52]   x = [05,15,24,33,42,50]   y = [00,10,22,34,43,55]   z = [00,10,22,35,43,54]   aa = [00,10,23,34,42,55]   ab = [00,10,23,35,42,54]   ac = [00,10,23,35,44,52]   ad = [00,10,23,32,45,54]   ae = [00,10,23,34,45,52]   af = [00,10,24,32,43,55]   ag = [00,10,25,32,43,54]   ah = [00,10,24,35,43,52]   ai = [00,10,25,34,43,52]   aj = [00,10,23,32,44,55]   ak = [04,14,22,33,45,50]   al = [05,15,22,30,44,53]   am = [05,15,22,33,44,50]   an = [02,12,25,33,40,54]   ao = [02,12,25,30,44,53]   ap = [02,12,25,33,44,50]   aq = [02,12,24,30,45,53]   ar = [02,12,24,33,45,50]   as = [03,13,20,34,42,55]   at = [03,13,20,34,45,52]   au = [03,13,20,35,42,54]   av = [03,13,22,34,40,55]   aw = [03,13,22,35,40,54]   ax = [03,13,20,32,44,55]   ay = [03,13,22,30,45,54]   az = [03,13,25,32,40,54]   ba = [03,13,25,34,40,52]   bb = [03,13,25,34,42,50]   bc = [00,11,25,32,44,53]   bd = [00,11,25,33,44,52]   be = [00,10,24,32,45,53]   bf = [00,10,24,33,45,52]   bg = [00,10,25,32,44,53]   bh = [00,10,25,33,42,54]   bi = [00,10,25,33,44,52]   bj = [00,10,25,34,42,53]   bk = [03,13,20,35,44,52]   bl = [03,13,22,30,44,55]   bm = [03,13,22,34,45,50]   bn = [03,13,22,35,44,50]   bo = [03,13,24,30,45,52]   bp = [03,13,24,32,40,55]   bq = [03,13,24,32,45,50]   br = [03,13,24,35,40,52]   bs = [03,13,24,35,42,50]   bt = [03,13,25,30,42,54]   bu = [03,13,25,30,44,52]   bv = [03,13,25,32,44,50]   bw = [00,11,24,32,45,53]   bx = [00,11,24,33,45,52]   by = [00,11,25,32,43,54]   bz = [00,11,25,33,42,54]   ca = [02,11,23,34,45,50]   cb = [00,10,24,33,42,55]   cc = [00,10,24,35,42,53]   cd = [03,13,24,30,42,55]   ce = [00,11,22,33,45,54]   cf = [00,11,22,34,43,55]   cg = [00,11,22,34,45,53]   ch = [00,11,22,35,43,54]   ci = [00,11,22,35,44,53]   cj = [00,11,23,32,44,55]   ck = [00,11,23,32,45,54]   cl = [00,11,23,34,42,55]   cm = [00,11,23,34,45,52]   cn = [00,11,23,35,42,54]   co = [00,11,23,35,44,52]   cp = [00,11,24,32,43,55]   cq = [00,11,24,33,42,55]   cr = [00,11,24,35,42,53]   cs = [00,11,24,35,43,52]   ct = [00,11,25,34,42,53]   cu = [00,10,22,34,45,53]   cv = [00,11,25,34,43,52]   cw = [00,10,22,33,45,54]   cx = [00,10,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [03,13,20,32,45,54]   d = [02,12,24,33,40,55]   e = [04,14,20,32,45,53]   f = [02,12,24,35,40,53]   g = [02,12,25,34,40,53]   h = [04,14,25,30,43,52]   i = [04,14,25,32,40,53]   j = [04,14,25,32,43,50]   k = [04,14,25,33,40,52]   l = [04,14,25,33,42,50]   m = [05,15,24,30,43,52]   n = [05,15,24,32,43,50]   o = [00,10,22,34,43,55]   p = [00,10,22,35,43,54]   q = [02,12,24,30,43,55]   r = [02,12,24,35,43,50]   s = [02,12,25,30,43,54]   t = [02,12,25,34,43,50]   u = [04,14,25,30,42,53]   v = [05,15,24,30,42,53]   w = [05,15,24,32,40,53]   x = [05,15,24,33,40,52]   y = [00,10,24,32,43,55]   z = [00,10,25,32,43,54]   aa = [00,10,24,35,43,52]   ab = [00,10,25,34,43,52]   ac = [05,15,24,33,42,50]   ad = [04,14,22,30,45,53]   ae = [04,14,22,33,45,50]   af = [05,15,20,32,44,53]   ag = [05,15,22,30,44,53]   ah = [05,15,22,33,44,50]   ai = [02,12,25,33,40,54]   aj = [03,13,20,34,42,55]   ak = [03,13,20,34,45,52]   al = [03,13,20,35,42,54]   am = [03,13,22,34,40,55]   an = [03,13,22,35,40,54]   ao = [02,12,25,30,44,53]   ap = [02,12,25,33,44,50]   aq = [03,13,20,32,44,55]   ar = [03,13,22,30,45,54]   as = [03,13,25,32,40,54]   at = [03,13,25,34,40,52]   au = [03,13,25,34,42,50]   av = [00,11,25,32,44,53]   aw = [00,11,25,33,44,52]   ax = [00,10,24,32,45,53]   ay = [00,10,24,33,45,52]   az = [00,10,25,32,44,53]   ba = [00,10,25,33,42,54]   bb = [00,10,25,33,44,52]   bc = [00,10,25,34,42,53]   bd = [02,12,20,34,45,53]   be = [02,12,20,35,44,53]   bf = [02,12,24,30,45,53]   bg = [03,13,20,35,44,52]   bh = [03,13,22,30,44,55]   bi = [03,13,22,34,45,50]   bj = [03,13,22,35,44,50]   bk = [03,13,24,30,45,52]   bl = [03,13,24,32,40,55]   bm = [03,13,24,32,45,50]   bn = [03,13,24,35,40,52]   bo = [03,13,24,35,42,50]   bp = [03,13,25,30,42,54]   bq = [03,13,25,30,44,52]   br = [03,13,25,32,44,50]   bs = [00,11,24,32,45,53]   bt = [00,11,24,33,45,52]   bu = [00,11,25,32,43,54]   bv = [00,11,25,33,42,54]   bw = [02,11,23,34,45,50]   bx = [00,10,24,33,42,55]   by = [00,10,24,35,42,53]   bz = [02,12,24,33,45,50]   ca = [03,13,24,30,42,55]   cb = [00,11,22,33,45,54]   cc = [00,11,22,34,43,55]   cd = [00,11,22,34,45,53]   ce = [00,11,22,35,43,54]   cf = [00,11,22,35,44,53]   cg = [00,11,23,32,44,55]   ch = [00,11,23,32,45,54]   ci = [00,11,23,34,42,55]   cj = [00,11,23,34,45,52]   ck = [00,11,23,35,42,54]   cl = [00,11,23,35,44,52]   cm = [00,11,24,32,43,55]   cn = [00,11,24,33,42,55]   co = [00,11,24,35,42,53]   cp = [00,11,24,35,43,52]   cq = [00,11,25,34,42,53]   cr = [00,10,22,34,45,53]   cs = [00,11,25,34,43,52]   ct = [00,10,22,33,45,54]   cu = [00,10,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [04,14,22,30,43,55]   d = [04,14,23,30,45,52]   e = [02,12,24,33,40,55]   f = [02,12,24,35,40,53]   g = [05,15,24,32,43,50]   h = [02,12,24,35,43,50]   i = [03,13,24,32,40,55]   j = [03,13,24,32,45,50]   k = [03,13,24,35,40,52]   l = [03,13,24,35,42,50]   m = [05,15,24,32,40,53]   n = [05,15,24,33,40,52]   o = [02,12,24,33,45,50]   p = [05,15,24,33,42,50]   q = [02,12,25,33,44,50]   r = [02,12,25,34,40,53]   s = [03,13,25,32,40,54]   t = [03,13,25,34,40,52]   u = [03,13,25,34,42,50]   v = [04,14,25,32,40,53]   w = [04,14,25,32,43,50]   x = [04,14,25,33,40,52]   y = [04,14,25,33,42,50]   z = [02,12,25,33,40,54]   aa = [02,12,25,34,43,50]   ab = [03,13,25,32,44,50]   ac = [05,15,23,30,42,54]   ad = [05,15,23,30,44,52]   ae = [04,14,23,30,42,55]   af = [05,15,24,30,43,52]   ag = [02,11,23,35,44,50]   ah = [00,10,23,34,42,55]   ai = [00,10,23,35,42,54]   aj = [00,10,23,35,44,52]   ak = [00,10,24,32,45,53]   al = [00,10,24,33,45,52]   am = [02,12,23,30,44,55]   an = [02,12,23,30,45,54]   ao = [02,12,24,30,43,55]   ap = [02,12,24,30,45,53]   aq = [03,13,24,30,45,52]   ar = [05,15,24,30,42,53]   as = [00,10,23,32,45,54]   at = [00,10,23,34,45,52]   au = [00,10,24,32,43,55]   av = [00,10,24,33,42,55]   aw = [00,10,24,35,42,53]   ax = [03,13,24,30,42,55]   ay = [00,10,24,35,43,52]   az = [00,10,23,32,44,55]   ba = [04,14,22,30,45,53]   bb = [05,15,22,30,43,54]   bc = [05,15,22,30,44,53]   bd = [02,12,25,30,44,53]   be = [03,13,22,30,45,54]   bf = [04,14,25,30,43,52]   bg = [00,11,25,32,44,53]   bh = [00,11,25,33,44,52]   bi = [00,10,22,34,43,55]   bj = [00,10,22,35,43,54]   bk = [00,10,25,32,44,53]   bl = [00,10,25,33,42,54]   bm = [00,10,25,33,44,52]   bn = [00,10,25,34,42,53]   bo = [02,12,25,30,43,54]   bp = [03,13,22,30,44,55]   bq = [03,13,25,30,42,54]   br = [03,13,25,30,44,52]   bs = [04,14,25,30,42,53]   bt = [00,11,24,32,45,53]   bu = [00,11,24,33,45,52]   bv = [00,11,25,32,43,54]   bw = [00,11,25,33,42,54]   bx = [02,11,23,34,45,50]   by = [00,10,25,32,43,54]   bz = [00,11,22,33,45,54]   ca = [00,11,22,34,43,55]   cb = [00,11,22,34,45,53]   cc = [00,11,22,35,43,54]   cd = [00,11,22,35,44,53]   ce = [00,11,23,32,44,55]   cf = [00,11,23,32,45,54]   cg = [00,11,23,34,42,55]   ch = [00,11,23,34,45,52]   ci = [00,11,23,35,42,54]   cj = [00,11,23,35,44,52]   ck = [00,11,24,32,43,55]   cl = [00,11,24,33,42,55]   cm = [00,11,24,35,42,53]   cn = [00,11,24,35,43,52]   co = [00,11,25,34,42,53]   cp = [00,10,22,34,45,53]   cq = [00,10,25,34,43,52]   cr = [00,11,25,34,43,52]   cs = [00,10,22,33,45,54]   ct = [00,10,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [04,14,22,30,43,55]   d = [04,14,23,30,45,52]   e = [02,12,25,33,44,50]   f = [05,15,23,30,42,54]   g = [05,15,23,30,44,52]   h = [02,10,23,35,44,51]   i = [05,15,24,30,43,52]   j = [00,10,23,35,42,54]   k = [00,10,23,35,44,52]   l = [00,10,24,32,45,53]   m = [00,10,24,33,45,52]   n = [02,12,23,30,44,55]   o = [02,12,23,30,45,54]   p = [02,12,24,30,43,55]   q = [02,12,24,30,45,53]   r = [03,13,24,30,45,52]   s = [05,15,24,30,42,53]   t = [00,10,23,32,45,54]   u = [00,10,24,32,43,55]   v = [00,10,24,33,42,55]   w = [00,10,24,35,42,53]   x = [03,13,24,30,42,55]   y = [00,10,24,35,43,52]   z = [00,10,23,32,44,55]   aa = [02,12,25,34,40,53]   ab = [03,13,25,32,40,54]   ac = [03,13,25,34,40,52]   ad = [03,13,25,34,42,50]   ae = [04,14,25,32,40,53]   af = [04,14,25,32,43,50]   ag = [04,14,25,33,40,52]   ah = [04,14,25,33,42,50]   ai = [02,12,25,33,40,54]   aj = [02,12,25,34,43,50]   ak = [03,13,25,32,44,50]   al = [02,11,23,35,40,54]   am = [02,11,23,34,40,55]   an = [04,14,23,30,42,55]   ao = [02,11,23,35,44,50]   ap = [00,10,23,34,42,55]   aq = [00,10,23,34,45,52]   ar = [04,14,22,30,45,53]   as = [05,15,22,30,43,54]   at = [05,15,22,30,44,53]   au = [02,11,23,30,44,55]   av = [02,11,23,30,45,54]   aw = [02,12,25,30,44,53]   ax = [03,13,22,30,45,54]   ay = [04,14,25,30,43,52]   az = [00,11,25,32,44,53]   ba = [00,11,25,33,44,52]   bb = [00,10,22,34,43,55]   bc = [00,10,22,35,43,54]   bd = [00,10,25,32,44,53]   be = [00,10,25,33,42,54]   bf = [00,10,25,33,44,52]   bg = [00,10,25,34,42,53]   bh = [02,12,25,30,43,54]   bi = [03,13,22,30,44,55]   bj = [03,13,25,30,42,54]   bk = [03,13,25,30,44,52]   bl = [04,14,25,30,42,53]   bm = [00,11,24,32,45,53]   bn = [00,11,24,33,45,52]   bo = [00,11,25,32,43,54]   bp = [00,11,25,33,42,54]   bq = [02,11,23,34,45,50]   br = [00,10,25,32,43,54]   bs = [00,11,22,33,45,54]   bt = [00,11,22,34,43,55]   bu = [00,11,22,34,45,53]   bv = [00,11,22,35,43,54]   bw = [00,11,22,35,44,53]   bx = [00,11,23,32,44,55]   by = [00,11,23,32,45,54]   bz = [00,11,23,34,42,55]   ca = [00,11,23,34,45,52]   cb = [00,11,23,35,42,54]   cc = [00,11,23,35,44,52]   cd = [00,11,24,32,43,55]   ce = [00,11,24,33,42,55]   cf = [00,11,24,35,42,53]   cg = [00,11,24,35,43,52]   ch = [00,11,25,34,42,53]   ci = [00,10,22,34,45,53]   cj = [00,10,25,34,43,52]   ck = [00,11,25,34,43,52]   cl = [00,10,22,33,45,54]   cm = [00,10,22,35,44,53]
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = [05,15,23,30,42,54]   d = [05,15,23,32,40,54]   e = [03,13,25,34,40,52]   f = [02,11,24,33,45,50]   g = [02,12,20,33,44,55]   h = [02,11,24,33,40,55]   i = [02,11,23,34,40,55]   j = [02,12,20,33,45,54]   k = [02,12,20,34,43,55]   l = [02,12,20,35,43,54]   m = [02,12,20,34,45,53]   n = [02,12,20,35,44,53]   o = [03,13,25,34,42,50]   p = [04,14,25,32,43,50]   q = [04,14,25,33,42,50]   r = [03,13,25,32,44,50]   s = [04,14,25,30,43,52]   t = [03,13,25,30,44,52]   u = [02,12,23,35,44,50]   v = [02,12,25,33,44,50]   w = [02,12,24,35,43,50]   x = [02,12,25,34,43,50]   y = [02,12,24,33,45,50]   z = [02,12,23,34,45,50]   aa = [04,14,25,33,40,52]   ab = [02,12,24,33,40,55]   ac = [02,12,24,35,40,53]   ad = [02,12,25,34,40,53]   ae = [03,13,25,32,40,54]   af = [04,14,25,32,40,53]   ag = [02,12,23,34,40,55]   ah = [02,12,23,35,40,54]   ai = [02,12,25,33,40,54]   aj = [03,13,24,32,40,55]   ak = [04,14,23,32,40,55]   al = [05,15,24,32,40,53]   am = [02,12,25,30,44,53]   an = [04,14,23,30,42,55]   ao = [00,11,25,32,44,53]   ap = [00,11,25,33,44,52]   aq = [00,10,22,34,43,55]   ar = [00,10,22,35,43,54]   as = [00,10,23,34,42,55]   at = [00,10,23,35,42,54]   au = [00,10,23,35,44,52]   av = [00,10,24,32,45,53]   aw = [00,10,24,33,45,52]   ax = [00,10,25,32,44,53]   ay = [00,10,25,33,42,54]   az = [00,10,25,33,44,52]   ba = [00,10,25,34,42,53]   bb = [02,12,23,30,44,55]   bc = [02,12,23,30,45,54]   bd = [02,12,24,30,43,55]   be = [02,12,24,30,45,53]   bf = [02,12,25,30,43,54]   bg = [03,13,25,30,42,54]   bh = [04,14,25,30,42,53]   bi = [05,15,24,30,42,53]   bj = [00,11,24,32,45,53]   bk = [00,11,24,33,45,52]   bl = [00,11,25,32,43,54]   bm = [00,11,25,33,42,54]   bn = [02,11,23,34,45,50]   bo = [00,10,23,32,45,54]   bp = [00,10,23,34,45,52]   bq = [00,10,24,32,43,55]   br = [00,10,24,33,42,55]   bs = [00,10,24,35,42,53]   bt = [00,10,25,32,43,54]   bu = [03,13,24,30,42,55]   bv = [00,11,22,33,45,54]   bw = [00,11,22,34,43,55]   bx = [00,11,22,34,45,53]   by = [00,11,22,35,43,54]   bz = [00,11,22,35,44,53]   ca = [00,11,23,32,44,55]   cb = [00,11,23,32,45,54]   cc = [00,11,23,34,42,55]   cd = [00,11,23,34,45,52]   ce = [00,11,23,35,42,54]   cf = [00,11,23,35,44,52]   cg = [00,11,24,32,43,55]   ch = [00,11,24,33,42,55]   ci = [00,11,24,35,42,53]   cj = [00,11,24,35,43,52]   ck = [00,11,25,34,42,53]   cl = [00,10,22,34,45,53]   cm = [00,10,24,35,43,52]   cn = [00,10,25,34,43,52]   co = [00,11,25,34,43,52]   cp = [00,10,22,33,45,54]   cq = [00,10,22,35,44,53]   cr = [00,10,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [02,11,24,30,45,53]   d = [04,14,20,32,45,53]   e = [03,13,22,30,44,55]   f = [03,11,22,30,44,55]   g = [01,10,23,32,44,55]   h = [01,10,23,32,45,54]   i = [03,11,22,30,45,54]   j = [03,13,22,30,45,54]   k = [04,14,20,33,45,52]   l = [04,14,20,35,42,53]   m = [04,14,20,35,43,52]   n = [04,14,25,30,42,53]   o = [04,14,25,30,43,52]   p = [04,14,25,32,43,50]   q = [04,14,25,33,42,50]   r = [05,15,20,34,42,53]   s = [05,15,20,34,43,52]   t = [05,15,24,32,40,53]   u = [05,15,24,32,43,50]   v = [05,15,24,33,40,52]   w = [05,15,24,33,42,50]   x = [05,15,20,32,44,53]   y = [05,15,20,33,44,52]   z = [04,14,25,32,40,53]   aa = [04,14,25,33,40,52]   ab = [05,15,20,32,43,54]   ac = [05,15,20,33,42,54]   ad = [05,15,24,30,42,53]   ae = [05,15,24,30,43,52]   af = [04,14,20,32,43,55]   ag = [04,14,20,33,42,55]   ah = [04,14,22,30,45,53]   ai = [04,14,22,35,40,53]   aj = [04,14,22,35,43,50]   ak = [04,14,23,30,45,52]   al = [04,14,23,35,40,52]   am = [04,14,23,35,42,50]   an = [05,15,22,30,43,54]   ao = [05,15,22,34,40,53]   ap = [05,15,22,34,43,50]   aq = [05,15,23,30,42,54]   ar = [05,15,23,34,40,52]   as = [05,15,23,34,42,50]   at = [04,14,22,30,43,55]   au = [04,14,23,30,42,55]   av = [05,15,22,30,44,53]   aw = [05,15,23,30,44,52]   ax = [02,11,25,30,43,54]   ay = [04,14,22,33,45,50]   az = [04,14,23,32,45,50]   ba = [05,15,22,33,40,54]   bb = [05,15,23,32,40,54]   bc = [00,11,22,34,45,53]   bd = [00,11,22,35,43,54]   be = [00,11,23,34,45,52]   bf = [00,11,23,35,42,54]   bg = [00,11,24,32,45,53]   bh = [00,11,24,33,45,52]   bi = [00,11,24,35,42,53]   bj = [00,11,24,35,43,52]   bk = [00,11,25,32,43,54]   bl = [00,11,25,33,42,54]   bm = [00,11,25,34,42,53]   bn = [00,11,25,34,43,52]   bo = [02,11,24,30,43,55]   bp = [02,11,25,30,44,53]   bq = [04,14,22,33,40,55]   br = [04,14,23,32,40,55]   bs = [05,15,22,33,44,50]   bt = [05,15,23,32,44,50]   bu = [00,11,22,34,43,55]   bv = [00,11,22,35,44,53]   bw = [00,11,23,34,42,55]   bx = [00,11,23,35,44,52]   by = [00,11,24,32,43,55]   bz = [00,11,24,33,42,55]   ca = [00,11,25,32,44,53]   cb = [00,11,25,33,44,52]   cc = [02,10,23,31,45,54]   cd = [02,11,23,30,44,55]   ce = [02,11,23,30,45,54]   cf = [00,10,22,33,45,54]   cg = [00,11,22,33,45,54]   ch = [00,11,23,32,44,55]   ci = [00,11,23,32,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [00,10,22,34,45,53]   d = [04,14,25,32,43,50]   e = [02,12,20,33,44,55]   f = [02,12,20,33,45,54]   g = [03,13,20,32,44,55]   h = [03,13,20,32,45,54]   i = [02,12,23,34,45,50]   j = [02,12,23,35,40,54]   k = [03,13,22,34,45,50]   l = [03,13,22,35,40,54]   m = [02,12,23,34,40,55]   n = [02,12,23,35,44,50]   o = [03,13,22,34,40,55]   p = [03,13,22,35,44,50]   q = [02,12,23,30,44,55]   r = [02,12,23,30,45,54]   s = [03,13,22,30,44,55]   t = [03,13,22,30,45,54]   u = [05,15,20,34,43,52]   v = [05,15,24,32,40,53]   w = [05,15,24,33,40,52]   x = [04,14,20,35,42,53]   y = [04,14,20,35,43,52]   z = [04,14,25,33,42,50]   aa = [05,15,20,34,42,53]   ab = [05,15,24,30,43,52]   ac = [05,15,24,32,43,50]   ad = [05,15,20,32,44,53]   ae = [05,15,20,33,44,52]   af = [00,10,23,34,45,52]   ag = [00,10,23,35,42,54]   ah = [04,14,20,32,45,53]   ai = [04,14,20,33,45,52]   aj = [04,14,23,35,42,50]   ak = [04,14,25,30,42,53]   al = [04,14,25,30,43,52]   am = [04,14,25,32,40,53]   an = [04,14,25,33,40,52]   ao = [05,15,20,32,43,54]   ap = [05,15,20,33,42,54]   aq = [05,15,23,30,42,54]   ar = [05,15,23,32,40,54]   as = [05,15,23,34,40,52]   at = [05,15,24,30,42,53]   au = [05,15,24,33,42,50]   av = [00,11,23,34,45,52]   aw = [00,11,23,35,42,54]   ax = [00,10,23,35,44,52]   ay = [04,14,20,32,43,55]   az = [04,14,20,33,42,55]   ba = [05,15,23,30,44,52]   bb = [05,15,23,32,44,50]   bc = [00,11,23,34,42,55]   bd = [00,11,23,35,44,52]   be = [02,11,23,30,44,55]   bf = [02,11,23,30,45,54]   bg = [00,10,23,32,44,55]   bh = [00,10,23,32,45,54]   bi = [00,11,23,32,44,55]   bj = [00,11,23,32,45,54]   bk = [04,14,23,30,45,52]   bl = [04,14,23,32,45,50]   bm = [04,14,23,35,40,52]   bn = [05,15,23,34,42,50]   bo = [00,11,22,34,45,53]   bp = [00,11,22,35,43,54]   bq = [00,11,24,32,45,53]   br = [00,11,24,33,45,52]   bs = [00,11,24,35,42,53]   bt = [00,11,24,35,43,52]   bu = [00,11,25,32,43,54]   bv = [00,11,25,33,42,54]   bw = [00,11,25,34,42,53]   bx = [00,11,25,34,43,52]   by = [00,10,23,34,42,55]   bz = [04,14,23,30,42,55]   ca = [04,14,23,32,40,55]   cb = [00,11,22,34,43,55]   cc = [00,11,22,35,44,53]   cd = [00,11,24,32,43,55]   ce = [00,11,24,33,42,55]   cf = [00,11,25,32,44,53]   cg = [00,11,25,33,44,52]   ch = [00,10,22,35,43,54]   ci = [04,14,22,30,45,53]   cj = [04,14,22,33,45,50]   ck = [04,14,22,35,40,53]   cl = [04,14,22,35,43,50]   cm = [05,15,22,30,43,54]   cn = [05,15,22,33,40,54]   co = [05,15,22,34,40,53]   cp = [05,15,22,34,43,50]   cq = [00,10,22,34,43,55]   cr = [00,10,22,35,44,53]   cs = [04,14,22,30,43,55]   ct = [04,14,22,33,40,55]   cu = [05,15,22,30,44,53]   cv = [05,15,22,33,44,50]   cw = [02,10,23,31,45,54]   cx = [00,10,22,33,45,54]   cy = [00,11,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,45,54]   c = [02,11,23,34,45,50]   d = [03,11,20,34,45,52]   e = [05,15,20,32,43,54]   f = [03,11,20,35,42,54]   g = [03,11,20,34,42,55]   h = [03,11,20,35,44,52]   i = [03,10,25,31,42,54]   j = [03,11,20,32,44,55]   k = [03,11,25,34,42,50]   l = [03,11,25,32,44,50]   m = [03,11,22,35,44,50]   n = [03,11,24,35,42,50]   o = [03,11,24,30,42,55]   p = [03,11,25,30,42,54]   q = [03,11,25,30,44,52]   r = [03,11,22,30,44,55]   s = [05,15,20,32,44,53]   t = [05,15,20,34,42,53]   u = [05,15,20,34,43,52]   v = [05,15,22,34,40,53]   w = [05,15,24,32,40,53]   x = [05,15,22,30,43,54]   y = [05,15,22,30,44,53]   z = [05,15,22,34,43,50]   aa = [05,15,23,30,42,54]   ab = [05,15,23,30,44,52]   ac = [05,15,23,32,40,54]   ad = [05,15,23,32,44,50]   ae = [05,15,23,34,40,52]   af = [05,15,23,34,42,50]   ag = [05,15,24,30,42,53]   ah = [05,15,24,30,43,52]   ai = [05,15,24,32,43,50]   aj = [04,11,20,32,45,53]   ak = [04,11,20,33,45,52]   al = [02,11,20,34,45,53]   am = [02,12,24,33,40,55]   an = [05,15,20,33,44,52]   ao = [05,15,24,33,40,52]   ap = [03,10,22,31,45,54]   aq = [03,11,20,32,45,54]   ar = [02,12,20,33,44,55]   as = [02,11,24,30,45,53]   at = [03,11,24,32,45,50]   au = [04,11,23,30,45,52]   av = [02,11,24,33,45,50]   aw = [03,11,22,34,45,50]   ax = [04,11,22,30,45,53]   ay = [04,11,22,33,45,50]   az = [04,11,23,32,45,50]   ba = [03,11,24,30,45,52]   bb = [00,10,24,33,42,55]   bc = [04,14,20,33,42,55]   bd = [04,14,22,33,40,55]   be = [05,15,20,33,42,54]   bf = [05,15,22,33,40,54]   bg = [05,15,24,33,42,50]   bh = [00,11,22,34,43,55]   bi = [00,11,22,34,45,53]   bj = [00,11,22,35,43,54]   bk = [00,11,23,34,42,55]   bl = [00,11,23,34,45,52]   bm = [00,11,23,35,42,54]   bn = [00,11,24,32,45,53]   bo = [00,11,24,33,45,52]   bp = [00,11,25,32,43,54]   bq = [00,11,25,32,44,53]   br = [00,11,25,33,42,54]   bs = [00,11,25,33,44,52]   bt = [00,11,25,34,42,53]   bu = [00,11,25,34,43,52]   bv = [02,11,20,33,45,54]   bw = [03,11,22,30,45,54]   bx = [00,11,22,33,45,54]   by = [00,11,22,35,44,53]   bz = [00,11,24,35,42,53]   ca = [00,11,24,35,43,52]   cb = [05,15,22,33,44,50]   cc = [00,11,23,35,44,52]   cd = [00,11,24,32,43,55]   ce = [00,11,24,33,42,55]   cf = [02,11,23,30,45,54]   cg = [00,11,23,32,44,55]   ch = [00,11,23,32,45,54]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = [03,13,20,34,45,52]   d = [03,13,25,30,42,54]   e = [00,10,23,35,44,52]   f = [02,12,23,35,44,50]   g = [04,14,23,30,45,52]   h = [04,14,23,32,45,50]   i = [04,14,23,35,40,52]   j = [04,14,25,30,42,53]   k = [04,14,25,30,43,52]   l = [04,14,25,32,40,53]   m = [04,14,25,32,43,50]   n = [00,10,25,33,44,52]   o = [00,10,25,34,43,52]   p = [02,12,25,33,44,50]   q = [02,12,25,34,43,50]   r = [04,14,20,32,45,53]   s = [04,14,22,30,45,53]   t = [04,14,23,35,42,50]   u = [04,14,20,32,43,55]   v = [04,14,22,30,43,55]   w = [04,14,23,30,42,55]   x = [04,14,23,32,40,55]   y = [04,14,25,33,40,52]   z = [04,14,25,33,42,50]   aa = [02,12,20,33,45,54]   ab = [02,12,20,34,45,53]   ac = [04,14,20,35,43,52]   ad = [04,14,22,35,43,50]   ae = [04,14,20,33,45,52]   af = [04,14,22,33,45,50]   ag = [00,10,22,33,45,54]   ah = [00,10,22,34,45,53]   ai = [02,12,20,34,43,55]   aj = [02,12,20,35,43,54]   ak = [00,10,22,34,43,55]   al = [00,10,22,35,43,54]   am = [03,13,25,32,40,54]   an = [03,13,25,30,44,52]   ao = [03,13,25,32,44,50]   ap = [05,15,23,30,44,52]   aq = [05,15,23,32,44,50]   ar = [03,13,25,34,40,52]   as = [03,13,25,34,42,50]   at = [05,15,20,34,42,53]   au = [00,11,23,34,45,52]   av = [00,11,23,35,42,54]   aw = [00,11,24,32,45,53]   ax = [00,11,24,35,43,52]   ay = [00,11,25,32,43,54]   az = [00,11,25,34,42,53]   ba = [05,15,20,32,44,53]   bb = [05,15,20,33,42,54]   bc = [00,11,23,34,42,55]   bd = [00,11,23,35,44,52]   be = [00,11,24,32,43,55]   bf = [00,11,24,33,45,52]   bg = [00,11,25,32,44,53]   bh = [00,11,25,33,42,54]   bi = [03,13,20,32,44,55]   bj = [03,13,22,30,44,55]   bk = [04,14,20,33,42,55]   bl = [04,14,20,35,42,53]   bm = [05,15,20,33,44,52]   bn = [00,11,23,32,44,55]   bo = [00,11,23,32,45,54]   bp = [00,11,24,33,42,55]   bq = [00,11,24,35,42,53]   br = [02,12,20,33,44,55]   bs = [03,13,20,35,42,54]   bt = [03,13,22,35,40,54]   bu = [05,15,20,32,43,54]   bv = [05,15,22,30,43,54]   bw = [05,15,22,34,40,53]   bx = [03,13,20,34,42,55]   by = [03,13,20,35,44,52]   bz = [03,13,22,34,40,55]   ca = [03,13,22,35,44,50]   cb = [05,15,22,30,44,53]   cc = [05,15,22,33,40,54]   cd = [03,13,20,32,45,54]   ce = [03,13,22,30,45,54]   cf = [04,14,22,33,40,55]   cg = [04,14,22,35,40,53]   ch = [05,15,20,34,43,52]   ci = [05,15,22,33,44,50]   cj = [00,11,25,33,44,52]   ck = [00,11,25,34,43,52]   cl = [02,12,20,35,44,53]   cm = [03,13,22,34,45,50]   cn = [05,15,22,34,43,50]   co = [02,11,20,33,44,55]   cp = [00,10,22,35,44,53]   cq = [00,11,22,33,45,54]   cr = [00,11,22,34,43,55]   cs = [00,11,22,34,45,53]   ct = [00,11,22,35,43,54]   cu = [00,11,22,35,44,53]   cv = [01,10,22,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = [03,13,20,34,45,52]   d = [03,13,25,30,42,54]   e = [04,14,23,30,45,52]   f = [02,12,20,33,45,54]   g = [00,10,25,33,44,52]   h = [00,10,22,33,45,54]   i = [02,10,21,34,43,55]   j = [02,11,20,34,43,55]   k = [01,10,22,34,43,55]   l = [03,13,24,32,45,50]   m = [03,13,24,30,42,55]   n = [03,13,24,32,40,55]   o = [03,13,24,30,45,52]   p = [03,13,24,35,40,52]   q = [03,13,24,35,42,50]   r = [00,10,22,34,45,53]   s = [00,10,22,35,43,54]   t = [05,15,22,30,43,54]   u = [05,15,22,34,40,53]   v = [05,15,22,30,44,53]   w = [05,15,22,33,40,54]   x = [00,10,22,35,44,53]   y = [00,10,25,34,43,52]   z = [02,12,25,33,44,50]   aa = [02,12,25,34,43,50]   ab = [02,12,20,34,45,53]   ac = [02,12,20,35,43,54]   ad = [05,15,20,34,42,53]   ae = [05,15,20,32,44,53]   af = [05,15,20,33,42,54]   ag = [05,15,20,32,43,54]   ah = [02,12,20,35,44,53]   ai = [04,14,23,32,45,50]   aj = [04,14,23,35,40,52]   ak = [04,14,25,30,42,53]   al = [04,14,25,30,43,52]   am = [04,14,25,32,40,53]   an = [04,14,25,32,43,50]   ao = [04,14,20,32,45,53]   ap = [04,14,22,30,45,53]   aq = [04,14,23,35,42,50]   ar = [04,14,20,32,43,55]   as = [04,14,22,30,43,55]   at = [04,14,23,30,42,55]   au = [04,14,23,32,40,55]   av = [04,14,25,33,40,52]   aw = [04,14,25,33,42,50]   ax = [04,14,20,35,43,52]   ay = [04,14,22,35,43,50]   az = [04,14,20,33,45,52]   ba = [04,14,22,33,45,50]   bb = [02,12,20,34,43,55]   bc = [00,10,22,34,43,55]   bd = [03,13,25,32,40,54]   be = [03,13,25,30,44,52]   bf = [03,13,25,32,44,50]   bg = [03,13,25,34,40,52]   bh = [03,13,25,34,42,50]   bi = [00,11,23,34,45,52]   bj = [00,11,23,35,42,54]   bk = [00,11,24,32,45,53]   bl = [00,11,24,35,43,52]   bm = [00,11,25,32,43,54]   bn = [00,11,25,34,42,53]   bo = [00,11,23,34,42,55]   bp = [00,11,23,35,44,52]   bq = [00,11,24,32,43,55]   br = [00,11,24,33,45,52]   bs = [00,11,25,32,44,53]   bt = [00,11,25,33,42,54]   bu = [03,13,20,32,44,55]   bv = [03,13,22,30,44,55]   bw = [04,14,20,33,42,55]   bx = [04,14,20,35,42,53]   by = [05,15,20,33,44,52]   bz = [00,11,23,32,44,55]   ca = [00,11,23,32,45,54]   cb = [00,11,24,33,42,55]   cc = [00,11,24,35,42,53]   cd = [02,12,20,33,44,55]   ce = [03,13,20,35,42,54]   cf = [03,13,22,35,40,54]   cg = [03,13,20,34,42,55]   ch = [03,13,20,35,44,52]   ci = [03,13,22,34,40,55]   cj = [03,13,22,35,44,50]   ck = [03,13,20,32,45,54]   cl = [03,13,22,30,45,54]   cm = [04,14,22,33,40,55]   cn = [04,14,22,35,40,53]   co = [05,15,20,34,43,52]   cp = [05,15,22,33,44,50]   cq = [00,11,25,33,44,52]   cr = [00,11,25,34,43,52]   cs = [03,13,22,34,45,50]   ct = [05,15,22,34,43,50]   cu = [02,11,20,33,44,55]   cv = [00,11,22,33,45,54]   cw = [00,11,22,34,43,55]   cx = [00,11,22,34,45,53]   cy = [00,11,22,35,43,54]   cz = [00,11,22,35,44,53]   da = [01,10,22,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,10,21,33,45,54]   c = [00,10,24,35,42,53]   d = [03,13,25,30,42,54]   e = [03,13,25,32,40,54]   f = [05,15,23,34,40,52]   g = [05,15,23,34,42,50]   h = [00,11,23,34,45,52]   i = [00,11,25,32,43,54]   j = [00,11,25,34,43,52]   k = [00,11,23,32,45,54]   l = [03,13,20,34,42,55]   m = [03,13,20,34,45,52]   n = [03,13,20,35,42,54]   o = [03,13,22,34,40,55]   p = [03,13,22,34,45,50]   q = [03,13,24,30,42,55]   r = [03,13,24,32,40,55]   s = [03,13,24,32,45,50]   t = [03,13,24,35,40,52]   u = [03,13,25,30,44,52]   v = [03,13,25,32,44,50]   w = [03,13,25,34,40,52]   x = [03,13,25,34,42,50]   y = [04,14,20,32,43,55]   z = [04,14,22,30,43,55]   aa = [05,15,20,32,43,54]   ab = [05,15,20,32,44,53]   ac = [05,15,20,34,42,53]   ad = [05,15,20,34,43,52]   ae = [05,15,22,30,44,53]   af = [05,15,22,34,40,53]   ag = [05,15,23,30,44,52]   ah = [05,15,23,32,40,54]   ai = [05,15,23,32,44,50]   aj = [05,15,24,30,42,53]   ak = [05,15,24,30,43,52]   al = [05,15,24,32,40,53]   am = [05,15,24,32,43,50]   an = [00,11,23,34,42,55]   ao = [00,11,23,35,42,54]   ap = [00,11,23,35,44,52]   aq = [00,11,24,32,43,55]   ar = [00,11,24,32,45,53]   as = [00,11,24,35,43,52]   at = [00,11,25,32,44,53]   au = [00,11,25,34,42,53]   av = [04,14,20,33,45,52]   aw = [04,14,22,33,45,50]   ax = [05,15,20,33,44,52]   ay = [00,11,24,33,45,52]   az = [00,11,25,33,42,54]   ba = [00,11,25,33,44,52]   bb = [03,13,20,32,44,55]   bc = [03,13,20,32,45,54]   bd = [03,13,22,30,44,55]   be = [03,13,22,30,45,54]   bf = [00,11,23,32,44,55]   bg = [02,11,20,33,45,54]   bh = [02,11,20,35,43,54]   bi = [00,10,22,33,45,54]   bj = [00,10,22,34,43,55]   bk = [02,12,20,33,45,54]   bl = [02,12,20,34,43,55]   bm = [00,11,22,33,45,54]   bn = [00,11,22,34,43,55]   bo = [00,11,22,34,45,53]   bp = [00,11,22,35,43,54]   bq = [00,11,22,35,44,53]   br = [01,10,22,33,45,54]   bs = [01,10,22,34,45,53]   bt = [03,13,20,35,44,52]   bu = [03,13,22,35,40,54]   bv = [03,13,22,35,44,50]   bw = [03,13,24,30,45,52]   bx = [03,13,24,35,42,50]   by = [04,14,20,32,45,53]   bz = [04,14,20,35,43,52]   ca = [04,14,22,30,45,53]   cb = [04,14,22,35,43,50]   cc = [05,15,22,30,43,54]   cd = [05,15,23,30,42,54]   ce = [05,15,20,33,42,54]   cf = [05,15,22,33,40,54]   cg = [05,15,22,33,44,50]   ch = [00,11,24,33,42,55]   ci = [05,15,24,33,40,52]   cj = [05,15,24,33,42,50]   ck = [00,10,22,34,45,53]   cl = [00,10,22,35,43,54]   cm = [02,12,20,34,45,53]   cn = [02,12,20,35,43,54]   co = [05,15,22,34,43,50]   cp = [00,11,24,35,42,53]   cq = [02,12,24,35,40,53]   cr = [04,14,20,35,42,53]   cs = [04,14,22,35,40,53]   ct = [00,10,24,33,42,55]   cu = [02,12,24,33,40,55]   cv = [04,14,20,33,42,55]   cw = [04,14,22,33,40,55]   cx = [00,10,22,35,44,53]   cy = [02,12,20,33,44,55]   cz = [02,12,20,35,44,53]
   a = [00,11,22,34,43,53]   b = [01,12,25,30,43,54]   c = [01,15,20,33,42,54]   d = [01,15,23,30,42,54]   e = [02,10,25,33,41,54]   f = [02,13,25,30,41,54]   g = [02,15,21,30,43,54]   h = [02,15,21,33,40,54]   i = [02,15,23,30,41,54]   j = [03,15,21,30,42,54]   k = [00,15,21,33,42,54]   l = [01,15,22,30,43,54]   m = [01,15,22,33,40,54]   n = [02,11,25,30,43,54]   o = [02,11,25,33,40,54]   p = [03,15,22,30,41,54]   q = [00,15,22,33,41,54]   r = [02,15,20,33,41,54]   s = [01,14,20,32,43,55]   t = [01,14,23,30,42,55]   u = [02,10,24,31,43,55]   v = [02,13,24,30,41,55]   w = [02,14,21,30,43,55]   x = [02,14,23,31,40,55]   y = [03,10,24,32,41,55]   z = [03,12,24,31,40,55]   aa = [03,14,20,31,42,55]   ab = [03,14,21,32,40,55]   ac = [00,12,24,31,43,55]   ad = [00,14,21,32,43,55]   ae = [00,14,23,31,42,55]   af = [01,14,20,33,42,55]   ag = [01,14,22,30,43,55]   ah = [02,10,24,33,41,55]   ai = [02,11,24,30,43,55]   aj = [02,14,21,33,40,55]   ak = [03,11,24,32,40,55]   al = [03,14,22,31,40,55]   am = [00,11,24,32,43,55]   an = [00,14,21,33,42,55]   ao = [00,14,22,31,43,55]   ap = [01,14,22,33,40,55]   aq = [01,14,23,32,40,55]   ar = [02,11,24,33,40,55]   as = [02,13,24,31,40,55]   at = [02,14,20,31,43,55]   au = [03,14,21,30,42,55]   av = [00,14,22,33,41,55]   aw = [00,14,23,32,41,55]   ax = [02,14,20,33,41,55]   ay = [02,14,23,30,41,55]   az = [03,10,24,31,42,55]   ba = [03,14,20,32,41,55]   bb = [03,14,22,30,41,55]   bc = [00,11,24,32,43,53]   bd = [00,12,24,31,43,53]   be = [01,10,24,32,43,53]   bf = [02,10,24,31,43,53]   bg = [04,11,20,32,43,53]   bh = [04,12,20,31,43,53]   bi = [00,11,23,32,44,55]   bj = [00,12,21,33,45,54]   bk = [00,12,23,31,44,55]   bl = [01,12,20,33,45,54]   bm = [01,12,23,30,45,54]   bn = [03,11,20,32,44,55]   bo = [03,12,20,31,44,55]   bp = [03,12,21,30,45,54]   bq = [01,12,25,33,40,54]   br = [03,12,25,30,41,54]   bs = [00,12,25,33,41,54]   bt = [03,11,25,30,42,54]   bu = [00,11,25,33,42,54]   bv = [01,10,25,33,42,54]   bw = [01,12,24,30,43,55]   bx = [01,13,24,32,40,55]   by = [00,13,24,32,41,55]   bz = [01,12,24,33,40,55]   ca = [00,12,24,33,41,55]   cb = [01,10,24,32,43,55]   cc = [03,12,24,30,41,55]   cd = [00,11,24,33,42,55]   ce = [00,13,24,31,42,55]   cf = [03,11,24,30,42,55]   cg = [00,14,21,32,43,53]   ch = [01,10,22,34,43,53]   ci = [01,14,20,32,43,53]   cj = [01,14,22,30,43,53]   ck = [02,10,21,34,43,53]   cl = [02,11,24,30,43,53]   cm = [02,14,20,31,43,53]   cn = [02,14,21,30,43,53]   co = [04,10,21,32,43,53]   cp = [04,10,22,31,43,53]   cq = [04,11,22,30,43,53]   cr = [04,12,21,30,43,53]   cs = [00,11,22,33,45,54]   ct = [00,12,21,33,44,55]   cu = [00,13,21,32,44,55]   cv = [01,10,22,33,44,55]   cw = [01,10,22,33,45,54]   cx = [01,10,23,32,44,55]   cy = [01,12,20,33,44,55]   cz = [01,12,23,30,44,55]   da = [01,13,20,32,44,55]   db = [01,13,22,30,44,55]   dc = [01,13,22,30,45,54]   dd = [02,10,21,33,44,55]   de = [02,10,21,33,45,54]   df = [02,10,23,31,44,55]   dg = [02,11,20,33,45,54]   dh = [02,11,23,30,44,55]   di = [02,11,23,30,45,54]   dj = [02,13,20,31,44,55]   dk = [02,13,21,30,44,55]   dl = [02,13,21,30,45,54]   dm = [03,10,21,32,44,55]   dn = [03,10,22,31,44,55]   do = [03,11,22,30,44,55]   dp = [03,11,22,30,45,54]   dq = [03,12,21,30,44,55]   dr = [01,10,24,33,42,55]   ds = [00,12,21,34,43,53]   dt = [00,14,22,31,43,53]   du = [01,12,20,34,43,53]   dv = [01,12,24,30,43,53]   dw = [02,11,20,34,43,53]   dx = [01,13,25,30,42,54]   dy = [01,13,24,30,42,55]   dz = [00,13,22,31,44,55]   ea = [02,11,20,33,44,55]
   a = [00,11,22,34,43,53]   b = [01,12,25,33,40,54]   c = [01,13,24,32,40,55]   d = [01,14,20,32,43,55]   e = [04,10,21,32,43,55]   f = [04,12,20,31,43,55]   g = [04,13,20,32,41,55]   h = [00,12,24,31,43,55]   i = [04,11,20,32,43,55]   j = [00,11,24,32,43,55]   k = [01,10,24,32,43,55]   l = [04,10,23,32,41,55]   m = [00,14,23,32,41,55]   n = [02,14,23,30,41,55]   o = [04,11,23,32,40,55]   p = [00,12,24,31,43,53]   q = [04,10,21,32,43,53]   r = [04,12,20,31,43,53]   s = [05,11,20,33,42,54]   t = [00,11,25,33,42,54]   u = [00,15,22,33,41,54]   v = [02,15,20,33,41,54]   w = [05,11,22,33,40,54]   x = [01,14,23,30,42,55]   y = [02,10,24,31,43,55]   z = [02,14,21,30,43,55]   aa = [03,10,24,32,41,55]   ab = [03,12,24,31,40,55]   ac = [03,14,20,31,42,55]   ad = [03,14,21,32,40,55]   ae = [04,10,23,31,42,55]   af = [04,12,23,30,41,55]   ag = [00,13,24,32,41,55]   ah = [00,14,21,32,43,55]   ai = [00,14,23,31,42,55]   aj = [01,14,22,30,43,55]   ak = [03,11,24,32,40,55]   al = [04,10,22,31,43,55]   am = [04,11,23,30,42,55]   an = [00,14,22,31,43,55]   ao = [01,14,23,32,40,55]   ap = [02,13,24,31,40,55]   aq = [02,14,20,31,43,55]   ar = [03,14,21,30,42,55]   as = [04,12,21,30,43,55]   at = [04,13,20,31,42,55]   au = [00,13,24,31,42,55]   av = [03,10,24,31,42,55]   aw = [03,14,20,32,41,55]   ax = [04,12,23,31,40,55]   ay = [04,13,21,32,40,55]   az = [04,13,22,31,40,55]   ba = [00,11,24,32,43,53]   bb = [00,14,21,32,43,53]   bc = [01,10,24,32,43,53]   bd = [04,10,22,31,43,53]   be = [04,11,20,32,43,53]   bf = [00,11,23,32,44,55]   bg = [00,12,23,31,44,55]   bh = [03,11,20,32,44,55]   bi = [03,12,20,31,44,55]   bj = [01,15,20,33,42,54]   bk = [05,10,21,33,42,54]   bl = [05,12,20,33,41,54]   bm = [00,15,21,33,42,54]   bn = [05,10,22,33,41,54]   bo = [01,10,25,33,42,54]   bp = [05,12,21,33,40,54]   bq = [01,12,24,30,43,55]   br = [02,13,24,30,41,55]   bs = [02,14,23,31,40,55]   bt = [04,13,21,30,42,55]   bu = [02,11,24,30,43,55]   bv = [03,14,22,31,40,55]   bw = [04,10,21,33,42,55]   bx = [04,12,20,33,41,55]   by = [04,13,22,30,41,55]   bz = [03,12,24,30,41,55]   ca = [04,10,22,33,41,55]   cb = [04,11,20,33,42,55]   cc = [04,11,22,30,43,55]   cd = [01,13,24,30,42,55]   ce = [03,11,24,30,42,55]   cf = [03,14,22,30,41,55]   cg = [04,12,21,33,40,55]   ch = [00,14,22,31,43,53]   ci = [01,14,20,32,43,53]   cj = [02,10,24,31,43,53]   ck = [02,14,20,31,43,53]   cl = [00,12,21,33,45,54]   cm = [00,13,21,32,44,55]   cn = [00,13,22,31,44,55]   co = [01,10,22,33,45,54]   cp = [01,10,23,32,44,55]   cq = [01,12,20,33,45,54]   cr = [01,13,20,32,44,55]   cs = [02,10,21,33,45,54]   ct = [02,13,20,31,44,55]   cu = [03,10,21,32,44,55]   cv = [03,10,22,31,44,55]   cw = [02,10,25,33,41,54]   cx = [02,15,21,33,40,54]   cy = [00,12,25,33,41,54]   cz = [01,15,22,33,40,54]   da = [02,11,25,33,40,54]   db = [01,14,20,33,42,55]   dc = [02,10,24,33,41,55]   dd = [02,14,21,33,40,55]   de = [00,12,24,33,41,55]   df = [00,14,21,33,42,55]   dg = [01,14,22,33,40,55]   dh = [00,11,24,33,42,55]   di = [00,14,22,33,41,55]   dj = [02,14,20,33,41,55]   dk = [04,11,22,33,40,55]   dl = [01,12,24,30,43,53]   dm = [01,14,22,30,43,53]   dn = [02,11,24,30,43,53]   do = [02,14,21,30,43,53]   dp = [04,11,22,30,43,53]   dq = [04,12,21,30,43,53]   dr = [00,11,22,33,45,54]   ds = [01,12,23,30,44,55]   dt = [01,13,22,30,44,55]   du = [02,10,23,31,44,55]   dv = [02,11,20,33,45,54]   dw = [02,11,23,30,44,55]   dx = [02,13,21,30,44,55]   dy = [03,11,22,30,44,55]   dz = [03,12,21,30,44,55]   ea = [02,11,24,33,40,55]   eb = [01,10,24,33,42,55]   ec = [01,10,22,34,43,53]   ed = [02,10,21,34,43,53]   ee = [02,11,20,33,44,55]   ef = [01,12,24,33,40,55]   eg = [01,12,20,34,43,53]   eh = [02,11,20,34,43,53]   ei = [00,12,21,33,44,55]   ej = [01,10,22,33,44,55]   ek = [01,12,20,33,44,55]   el = [02,10,21,33,44,55]   em = [00,12,21,34,43,53]
nsol_test = 0 + 185 + 2858 + 15011 + 53671 + 148267 + 344652 + 704792 + 1291957 + 2168988 + 3397368 + 5033225 + 7157436 + 9835630 + 13078851 + 16891997 + 21248911 + 26075863 + 31320726 + 36954398 + 42886684 + 48927833 + 54849637 + 60465518 + 65673391 + 70471996 + 74934239 + 79223615 + 83600783 + 88534038 + 94868067 + 104175369 + 118958516 + 142662211 + 179223084 + 232035513 + 302810458 + 390675660 + 491987948 + 600925422 + 710567890 + 813969079 + 904855279 + 978274081 + 1031169717 + 1062688945 + 1074120318 + 1068510177 + 1049694204 + 1021313969 + 986261795 + 946558893 + 903476728 + 857893184 + 810508778 + 761780706 + 711821021 + 660471978 + 607514846 + 552974575 + 497479381 + 442238839 + 388708601 + 338183853 + 291591052 + 249437388 + 211930109 + 179050308 + 150607788 + 126282535 + 105705726 + 88465508 + 74102408 + 62196145 + 52352530 + 44214475 + 37450004 + 31778442 + 26974141 + 22880088 + 19373033 + 16367125 + 13799454 + 11613761 + 9761097 + 8202418 + 6897010 + 5806095 + 4893460 + 4131252 + 3492636 + 2955610 + 2500725 + 2113610 + 1784546 + 1504886 + 1267631 + 1066179 + 894804 + 748940 + 625191 + 519715 + 430468 + 354952 + 291418 + 238236 + 193800 + 156705 + 125836 + 100336 + 79342 + 62312 + 48464 + 37382 + 28571 + 21572 + 16070 + 11851 + 8672 + 6322 + 4614 + 3393 + 2514 + 1881 + 1417 + 1084 + 844 + 656 + 502 + 366 + 255 + 175 + 117 + 75 + 49 + 30 + 20 + 13 + 10 + 7 + 4 + 2 + 1 = 24562219768
nsol_found = 0 + 120 + 1058 + 3127 + 6295 + 10671 + 15510 + 21597 + 27213 + 33787 + 39851 + 45365 + 48571 + 50931 + 54797 + 53276 + 58774 + 58936 + 56773 + 52209 + 47992 + 43188 + 39969 + 38393 + 37854 + 34307 + 29939 + 28370 + 24771 + 26976 + 22633 + 21123 + 20367 + 26091 + 27349 + 28624 + 26276 + 41793 + 49063 + 64351 + 49190 + 71629 + 57943 + 78664 + 65704 + 103348 + 59018 + 92104 + 53291 + 92201 + 52013 + 77815 + 41950 + 83516 + 27551 + 47388 + 26765 + 27403 + 18607 + 43208 + 17006 + 42885 + 18997 + 27312 + 27490 + 21678 + 25418 + 22162 + 11009 + 3659 + 9530 + 10288 + 3527 + 10999 + 4150 + 1814 + 3236 + 971 + 8502 + 921 + 2408 + 1414 + 953 + 68 + 3659 + 119 + 10 + 48 + 1158 + 79 + 196 + 10 + 31 + 0 + 135 + 19 + 18 + 15 + 1136 + 13 + 49 + 11 + 103 + 2 + 3 + 0 + 12 + 0 + 0 + 0 + 0 + 0 + 4 + 0 + 2 + 0 + 0 + 0 + 8 + 0 + 0 + 0 + 4 + 0 + 7 + 0 + 3 + 0 + 0 + 0 + 3 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 1 = 2770855
nsol_bound = 0 + 17 + 357 + 1333 + 2811 + 4970 + 7693 + 11102 + 14967 + 18513 + 21541 + 23685 + 25288 + 25237 + 25407 + 24166 + 23620 + 24171 + 25156 + 24758 + 23204 + 21850 + 20493 + 20811 + 20039 + 18841 + 17450 + 15886 + 16005 + 15914 + 13983 + 12780 + 13510 + 19057 + 20913 + 22481 + 21707 + 37223 + 45038 + 59579 + 46373 + 69378 + 55011 + 76131 + 62437 + 102414 + 57994 + 91077 + 51526 + 91764 + 50454 + 77461 + 40892 + 83320 + 26918 + 47308 + 26388 + 27351 + 18520 + 43129 + 16496 + 42804 + 18543 + 27229 + 27082 + 21667 + 25308 + 22147 + 11004 + 3651 + 9488 + 10288 + 3527 + 10999 + 4149 + 1814 + 3233 + 971 + 8499 + 895 + 2250 + 1375 + 773 + 58 + 3653 + 119 + 10 + 48 + 1157 + 79 + 196 + 10 + 31 + 0 + 134 + 19 + 18 + 15 + 1136 + 13 + 45 + 11 + 103 + 2 + 3 + 0 + 12 + 0 + 0 + 0 + 0 + 0 + 4 + 0 + 2 + 0 + 0 + 0 + 8 + 0 + 0 + 0 + 4 + 0 + 7 + 0 + 3 + 0 + 0 + 0 + 3 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 1 = 2188500
nsol_sym = 0 + 17 + 350 + 1249 + 2572 + 4462 + 6907 + 9684 + 12757 + 15643 + 17912 + 19305 + 20676 + 20475 + 20437 + 19210 + 18717 + 19033 + 19865 + 19476 + 17840 + 16588 + 15445 + 15239 + 14982 + 14077 + 13106 + 11898 + 11993 + 11381 + 9918 + 8745 + 9811 + 13809 + 15525 + 17240 + 17321 + 29173 + 34799 + 45598 + 35940 + 52527 + 41975 + 55082 + 46013 + 70275 + 42388 + 60881 + 36186 + 58184 + 32321 + 45923 + 26475 + 51690 + 18692 + 28678 + 17644 + 17029 + 13442 + 25058 + 11429 + 24918 + 11326 + 14500 + 14865 + 12901 + 16113 + 12339 + 6849 + 2684 + 7544 + 6544 + 1908 + 5844 + 2959 + 1610 + 2056 + 662 + 5095 + 602 + 1113 + 1044 + 562 + 42 + 2538 + 64 + 10 + 34 + 706 + 50 + 162 + 10 + 26 + 0 + 58 + 16 + 16 + 10 + 691 + 8 + 13 + 8 + 73 + 2 + 1 + 0 + 4 + 0 + 0 + 0 + 0 + 0 + 4 + 0 + 2 + 0 + 0 + 0 + 7 + 0 + 0 + 0 + 2 + 0 + 3 + 0 + 2 + 0 + 0 + 0 + 3 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 1 = 1539673
nsol_all = 0 + 12240 + 252000 + 899280 + 1851840 + 3211200 + 4968360 + 6971760 + 9170640 + 11259360 + 12873600 + 13898160 + 14850720 + 14740560 + 14660640 + 13828680 + 13405320 + 13703040 + 14230620 + 14020920 + 12778920 + 11943360 + 11045160 + 10969560 + 10726200 + 10134720 + 9360900 + 8566200 + 8586360 + 8194320 + 7081920 + 6296400 + 7016400 + 9942120 + 11131920 + 12412080 + 12434400 + 21004560 + 25009560 + 32830560 + 25842240 + 37819440 + 30182940 + 39659040 + 33091920 + 50598000 + 30490200 + 43834320 + 26019720 + 41890320 + 23234220 + 33064560 + 19043760 + 37216800 + 13412700 + 20648160 + 12676680 + 12260880 + 9635760 + 18041760 + 8198280 + 17940960 + 8129700 + 10440000 + 10684440 + 9288720 + 11563560 + 8884080 + 4907160 + 1932480 + 5403900 + 4711680 + 1357560 + 4207680 + 2113740 + 1159200 + 1469640 + 476640 + 3656520 + 433440 + 793440 + 751680 + 399840 + 30240 + 1821240 + 46080 + 6480 + 24480 + 495720 + 36000 + 114840 + 7200 + 17640 + 0 + 29880 + 11520 + 8640 + 7200 + 492480 + 5760 + 5040 + 5760 + 50580 + 1440 + 360 + 0 + 1440 + 0 + 0 + 0 + 0 + 0 + 720 + 0 + 1080 + 0 + 0 + 0 + 2700 + 0 + 0 + 0 + 540 + 0 + 840 + 0 + 1080 + 0 + 0 + 0 + 660 + 0 + 0 + 0 + 0 + 0 + 480 + 0 + 0 + 0 + 0 + 0 + 120 = 1107070560
nsol_smin_sym = 0 + 17 + 207 + 68 + 5 = 297
nsol_smin_all = 0 + 12240 + 149040 + 48960 + 3600 = 213840
nsol_min_sym = 0 + 17 + 69 + 4 + 3 = 93
nsol_min_all = 0 + 12240 + 49680 + 2880 + 2160 = 66960
nsol_trans_sym = 0 + 17 + 350 + 1249 + 2572 + 4462 + 6901 + 9675 + 12741 + 15611 + 17896 + 19251 + 20624 + 20423 + 20400 + 19174 + 18692 + 18992 + 19839 + 19443 + 17826 + 16533 + 15396 + 15181 + 14958 + 14049 + 13088 + 11842 + 11968 + 11354 + 9880 + 8722 + 9802 + 13801 + 15514 + 17221 + 17314 + 29167 + 34794 + 45596 + 35931 + 52522 + 41964 + 55082 + 46011 + 70275 + 42383 + 60880 + 36185 + 58184 + 32318 + 45921 + 26472 + 51686 + 18689 + 28678 + 17644 + 17029 + 13442 + 25055 + 11429 + 24918 + 11326 + 14500 + 14865 + 12901 + 16112 + 12339 + 6849 + 2684 + 7544 + 6544 + 1908 + 5844 + 2959 + 1610 + 2056 + 662 + 5095 + 602 + 1113 + 1044 + 562 + 42 + 2537 + 64 + 10 + 34 + 706 + 50 + 162 + 10 + 26 + 0 + 58 + 16 + 16 + 10 + 691 + 8 + 13 + 8 + 73 + 2 + 1 + 0 + 4 + 0 + 0 + 0 + 0 + 0 + 4 + 0 + 2 + 0 + 0 + 0 + 7 + 0 + 0 + 0 + 2 + 0 + 3 + 0 + 2 + 0 + 0 + 0 + 3 + 0 + 0 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 1 = 1538702
nsol_trans_all = 0 + 12240 + 252000 + 899280 + 1851840 + 3211200 + 4964040 + 6965280 + 9159120 + 11236320 + 12862080 + 13859280 + 14813280 + 14703120 + 14634000 + 13802760 + 13387320 + 13673520 + 14211900 + 13997160 + 12768840 + 11903760 + 11009880 + 10927800 + 10708920 + 10114560 + 9347940 + 8525880 + 8568360 + 8174880 + 7054560 + 6279840 + 7011000 + 9936360 + 11124000 + 12398400 + 12429360 + 21000240 + 25006320 + 32829120 + 25835760 + 37815840 + 30175020 + 39659040 + 33090480 + 50598000 + 30486960 + 43833600 + 26019000 + 41890320 + 23232060 + 33063120 + 19041960 + 37213920 + 13410540 + 20648160 + 12676680 + 12260880 + 9635760 + 18039600 + 8198280 + 17940960 + 8129700 + 10440000 + 10684440 + 9288720 + 11563200 + 8884080 + 4907160 + 1932480 + 5403900 + 4711680 + 1357560 + 4207680 + 2113740 + 1159200 + 1469640 + 476640 + 3656520 + 433440 + 793440 + 751680 + 399840 + 30240 + 1820880 + 46080 + 6480 + 24480 + 495720 + 36000 + 114840 + 7200 + 17640 + 0 + 29880 + 11520 + 8640 + 7200 + 492480 + 5760 + 5040 + 5760 + 50580 + 1440 + 360 + 0 + 1440 + 0 + 0 + 0 + 0 + 0 + 720 + 0 + 1080 + 0 + 0 + 0 + 2700 + 0 + 0 + 0 + 540 + 0 + 840 + 0 + 1080 + 0 + 0 + 0 + 660 + 0 + 0 + 0 + 0 + 0 + 480 + 0 + 0 + 0 + 0 + 0 + 120 = 1106374320
nsol_smin_trans_sym = 0 + 17 + 207 + 68 + 5 = 297
nsol_smin_trans_all = 0 + 12240 + 149040 + 48960 + 3600 = 213840
nsol_min_trans_sym = 0 + 17 + 69 + 4 + 3 = 93
nsol_min_trans_all = 0 + 12240 + 49680 + 2880 + 2160 = 66960
search calls = 1 + 73 + 51938 + 3263541 + 69761989 + 528459175 + 1122218988 + 3046469133 + 5846910458 + 7086775053 + 5044351451 + 2161379643 + 575909761 + 98632984 + 11425358 + 942291 + 53560 + 3003 + 32 = 25596608432
syncing_pairs_calls = 202737734676
sync_upper_bound_calls = 3181344898 + 104802551716 = 107983896614
time = 6351734.933780

N = 6, bound = 13, max only
   a = [00,10,20,30,44,55]   b = [04,11,24,34,40,55]   c = [02,13,23,31,44,55]   d = [05,15,25,35,44,50]   e = [02,12,23,31,44,55]   f = [02,10,23,31,44,55]   g = [00,10,23,31,44,55]   h = [00,13,23,31,44,55]   i = [00,12,23,31,44,55]   j = [00,10,20,31,44,55]   k = [00,12,20,31,44,55]   l = [02,10,22,31,44,55]   m = [00,10,22,31,44,55]   n = [00,12,22,31,44,55]   o = [02,10,20,31,44,55]   p = [02,12,20,31,44,55]   q = [00,13,20,31,44,55]   r = [02,13,22,31,44,55]   s = [00,13,22,31,44,55]   t = [02,13,20,31,44,55]   u = [00,10,20,32,44,55]   v = [00,10,23,30,44,55]   w = [00,12,20,30,44,55]   x = [00,12,20,32,44,55]   y = [00,12,23,30,44,55]   z = [00,13,20,30,44,55]   aa = [00,13,20,32,44,55]   ab = [00,13,23,30,44,55]   ac = [02,10,22,30,44,55]   ad = [02,10,22,32,44,55]   ae = [02,10,23,33,44,55]   af = [02,12,22,30,44,55]   ag = [02,13,22,30,44,55]   ah = [00,10,20,33,44,55]   ai = [00,10,22,30,44,55]   aj = [00,11,20,30,44,55]   ak = [00,11,20,32,44,55]   al = [00,11,23,30,44,55]   am = [00,12,20,33,44,55]   an = [00,12,22,32,44,55]   ao = [00,12,23,33,44,55]   ap = [00,13,22,30,44,55]   aq = [00,13,22,32,44,55]   ar = [02,10,20,30,44,55]   as = [02,10,22,33,44,55]   at = [02,11,22,30,44,55]   au = [02,11,23,33,44,55]   av = [02,12,20,32,44,55]   aw = [00,10,22,32,44,55]   ax = [00,10,23,33,44,55]   ay = [00,12,22,30,44,55]   az = [00,13,20,33,44,55]   ba = [02,10,20,32,44,55]   bb = [02,10,23,32,44,55]   bc = [02,12,20,30,44,55]   bd = [02,13,20,30,44,55]   be = [02,13,20,32,44,55]   bf = [00,10,22,33,44,55]   bg = [00,10,23,32,44,55]   bh = [00,11,20,33,44,55]   bi = [00,11,22,30,44,55]   bj = [00,11,22,32,44,55]   bk = [00,11,23,33,44,55]   bl = [00,12,22,33,44,55]   bm = [00,12,23,32,44,55]   bn = [00,13,22,33,44,55]   bo = [00,13,23,32,44,55]   bp = [02,10,20,33,44,55]   bq = [02,10,23,30,44,55]   br = [02,11,20,30,44,55]   bs = [02,11,20,32,44,55]   bt = [02,11,22,33,44,55]   bu = [02,11,23,32,44,55]   bv = [02,12,20,33,44,55]   bw = [02,12,23,30,44,55]   bx = [02,13,20,33,44,55]   by = [02,13,23,30,44,55]   bz = [00,11,23,32,44,55]   ca = [02,11,20,33,44,55]   cb = [02,11,23,30,44,55]
   a = [00,10,20,30,44,55]   b = [04,11,24,34,40,55]   c = [02,12,23,31,44,55]   d = [05,15,25,35,44,50]   e = [02,12,22,31,44,55]   f = [00,11,20,31,44,55]   g = [02,11,22,31,44,55]   h = [00,11,22,31,44,55]   i = [02,11,20,31,44,55]   j = [04,11,24,34,42,55]   k = [02,11,22,32,44,55]   l = [02,10,23,31,44,55]   m = [00,10,23,31,44,55]   n = [00,12,23,31,44,55]   o = [00,10,20,31,44,55]   p = [00,12,20,31,44,55]   q = [02,10,22,31,44,55]   r = [00,10,22,31,44,55]   s = [00,12,22,31,44,55]   t = [02,10,20,31,44,55]   u = [02,12,20,31,44,55]   v = [00,13,20,31,44,55]   w = [02,13,22,31,44,55]   x = [00,13,22,31,44,55]   y = [02,13,20,31,44,55]   z = [00,10,20,32,44,55]   aa = [00,10,23,30,44,55]   ab = [00,12,20,30,44,55]   ac = [00,12,20,32,44,55]   ad = [00,12,23,30,44,55]   ae = [00,13,20,30,44,55]   af = [00,13,20,32,44,55]   ag = [02,10,22,30,44,55]   ah = [02,10,22,32,44,55]   ai = [02,10,23,33,44,55]   aj = [02,12,22,30,44,55]   ak = [02,13,22,30,44,55]   al = [00,10,20,33,44,55]   am = [00,10,22,30,44,55]   an = [00,11,20,30,44,55]   ao = [00,11,20,32,44,55]   ap = [00,12,20,33,44,55]   aq = [00,12,22,32,44,55]   ar = [00,12,23,33,44,55]   as = [00,13,22,30,44,55]   at = [00,13,22,32,44,55]   au = [02,10,20,30,44,55]   av = [02,10,22,33,44,55]   aw = [02,11,22,30,44,55]   ax = [02,12,20,32,44,55]   ay = [00,10,22,32,44,55]   az = [00,10,23,33,44,55]   ba = [00,12,22,30,44,55]   bb = [00,13,20,33,44,55]   bc = [02,10,20,32,44,55]   bd = [02,10,23,32,44,55]   be = [02,12,20,30,44,55]   bf = [02,13,20,30,44,55]   bg = [02,13,20,32,44,55]   bh = [00,10,22,33,44,55]   bi = [00,10,23,32,44,55]   bj = [00,11,20,33,44,55]   bk = [00,11,22,30,44,55]   bl = [00,11,22,32,44,55]   bm = [00,12,22,33,44,55]   bn = [00,12,23,32,44,55]   bo = [00,13,22,33,44,55]   bp = [02,10,20,33,44,55]   bq = [02,10,23,30,44,55]   br = [02,11,20,30,44,55]   bs = [02,11,20,32,44,55]   bt = [02,11,22,33,44,55]   bu = [02,12,20,33,44,55]   bv = [02,12,23,30,44,55]   bw = [02,13,20,33,44,55]   bx = [02,11,20,33,44,55]
   a = [00,10,20,30,44,55]   b = [04,11,24,34,40,55]   c = [02,12,23,31,44,55]   d = [05,15,25,35,44,50]   e = [02,12,22,31,44,55]   f = [02,13,22,32,44,55]   g = [02,12,22,33,44,55]   h = [02,12,23,32,44,55]   i = [02,13,22,33,44,55]   j = [00,11,23,30,44,55]   k = [02,11,23,32,44,55]   l = [00,11,23,32,44,55]   m = [02,11,23,30,44,55]   n = [04,11,24,34,42,55]   o = [02,11,22,32,44,55]   p = [02,10,23,31,44,55]   q = [00,10,23,31,44,55]   r = [00,12,23,31,44,55]   s = [00,10,20,31,44,55]   t = [00,12,20,31,44,55]   u = [02,10,22,31,44,55]   v = [00,10,22,31,44,55]   w = [00,12,22,31,44,55]   x = [02,10,20,31,44,55]   y = [02,12,20,31,44,55]   z = [00,13,20,31,44,55]   aa = [02,13,22,31,44,55]   ab = [00,13,22,31,44,55]   ac = [02,13,20,31,44,55]   ad = [00,10,20,32,44,55]   ae = [00,10,23,30,44,55]   af = [00,12,20,30,44,55]   ag = [00,12,20,32,44,55]   ah = [00,12,23,30,44,55]   ai = [00,13,20,30,44,55]   aj = [00,13,20,32,44,55]   ak = [02,10,22,30,44,55]   al = [02,10,22,32,44,55]   am = [02,12,22,30,44,55]   an = [02,13,22,30,44,55]   ao = [00,10,20,33,44,55]   ap = [00,10,22,30,44,55]   aq = [00,11,20,30,44,55]   ar = [00,11,20,32,44,55]   as = [00,12,20,33,44,55]   at = [00,12,22,32,44,55]   au = [00,13,22,30,44,55]   av = [00,13,22,32,44,55]   aw = [02,10,20,30,44,55]   ax = [02,10,22,33,44,55]   ay = [02,11,22,30,44,55]   az = [02,12,20,32,44,55]   ba = [00,10,22,32,44,55]   bb = [00,12,22,30,44,55]   bc = [00,13,20,33,44,55]   bd = [02,10,20,32,44,55]   be = [02,10,23,32,44,55]   bf = [02,12,20,30,44,55]   bg = [02,13,20,30,44,55]   bh = [02,13,20,32,44,55]   bi = [00,10,22,33,44,55]   bj = [00,10,23,32,44,55]   bk = [00,11,20,33,44,55]   bl = [00,11,22,30,44,55]   bm = [00,11,22,32,44,55]   bn = [00,12,22,33,44,55]   bo = [00,12,23,32,44,55]   bp = [00,13,22,33,44,55]   bq = [02,10,20,33,44,55]   br = [02,10,23,30,44,55]   bs = [02,11,20,30,44,55]   bt = [02,11,20,32,44,55]   bu = [02,11,22,33,44,55]   bv = [02,12,20,33,44,55]   bw = [02,12,23,30,44,55]   bx = [02,13,20,33,44,55]   by = [02,11,20,33,44,55]
   a = [00,10,20,30,44,55]   b = [04,11,24,34,40,55]   c = [02,12,23,31,44,55]   d = [05,15,25,35,44,50]   e = [02,12,22,31,44,55]   f = [00,11,23,30,44,55]   g = [02,11,23,33,44,55]   h = [00,11,23,33,44,55]   i = [02,11,23,32,44,55]   j = [00,11,23,32,44,55]   k = [02,11,23,30,44,55]   l = [04,11,24,34,42,55]   m = [02,11,22,32,44,55]   n = [02,10,23,31,44,55]   o = [00,10,23,31,44,55]   p = [00,12,23,31,44,55]   q = [00,10,20,31,44,55]   r = [00,12,20,31,44,55]   s = [02,10,22,31,44,55]   t = [00,10,22,31,44,55]   u = [00,12,22,31,44,55]   v = [02,10,20,31,44,55]   w = [02,12,20,31,44,55]   x = [00,13,20,31,44,55]   y = [02,13,22,31,44,55]   z = [00,13,22,31,44,55]   aa = [02,13,20,31,44,55]   ab = [00,10,20,32,44,55]   ac = [00,10,23,30,44,55]   ad = [00,12,20,30,44,55]   ae = [00,12,20,32,44,55]   af = [00,12,23,30,44,55]   ag = [00,13,20,30,44,55]   ah = [00,13,20,32,44,55]   ai = [02,10,22,30,44,55]   aj = [02,10,22,32,44,55]   ak = [02,10,23,33,44,55]   al = [02,12,22,30,44,55]   am = [02,13,22,30,44,55]   an = [00,10,20,33,44,55]   ao = [00,10,22,30,44,55]   ap = [00,11,20,30,44,55]   aq = [00,11,20,32,44,55]   ar = [00,12,20,33,44,55]   as = [00,12,22,32,44,55]   at = [00,12,23,33,44,55]   au = [00,13,22,30,44,55]   av = [00,13,22,32,44,55]   aw = [02,10,20,30,44,55]   ax = [02,10,22,33,44,55]   ay = [02,11,22,30,44,55]   az = [02,12,20,32,44,55]   ba = [00,10,22,32,44,55]   bb = [00,10,23,33,44,55]   bc = [00,12,22,30,44,55]   bd = [00,13,20,33,44,55]   be = [02,10,20,32,44,55]   bf = [02,10,23,32,44,55]   bg = [02,12,20,30,44,55]   bh = [02,13,20,30,44,55]   bi = [02,13,20,32,44,55]   bj = [00,10,22,33,44,55]   bk = [00,10,23,32,44,55]   bl = [00,11,20,33,44,55]   bm = [00,11,22,30,44,55]   bn = [00,11,22,32,44,55]   bo = [00,12,22,33,44,55]   bp = [00,12,23,32,44,55]   bq = [00,13,22,33,44,55]   br = [02,10,20,33,44,55]   bs = [02,10,23,30,44,55]   bt = [02,11,20,30,44,55]   bu = [02,11,20,32,44,55]   bv = [02,11,22,33,44,55]   bw = [02,12,20,33,44,55]   bx = [02,12,23,30,44,55]   by = [02,13,20,33,44,55]   bz = [02,11,20,33,44,55]
   a = [00,10,20,30,44,55]   b = [04,11,24,34,40,55]   c = [02,12,23,31,44,55]   d = [05,15,25,35,44,50]   e = [00,11,20,31,44,55]   f = [00,13,23,30,44,55]   g = [00,11,23,30,44,55]   h = [00,13,23,32,44,55]   i = [02,11,23,32,44,55]   j = [02,13,23,30,44,55]   k = [00,11,23,32,44,55]   l = [02,11,23,30,44,55]   m = [00,11,22,31,44,55]   n = [02,11,20,31,44,55]   o = [02,10,23,31,44,55]   p = [00,10,23,31,44,55]   q = [00,12,23,31,44,55]   r = [00,10,20,31,44,55]   s = [00,12,20,31,44,55]   t = [02,10,22,31,44,55]   u = [00,10,22,31,44,55]   v = [00,12,22,31,44,55]   w = [02,10,20,31,44,55]   x = [02,12,20,31,44,55]   y = [00,13,20,31,44,55]   z = [02,13,22,31,44,55]   aa = [00,13,22,31,44,55]   ab = [02,13,20,31,44,55]   ac = [00,10,20,32,44,55]   ad = [00,10,23,30,44,55]   ae = [00,12,20,30,44,55]   af = [00,12,20,32,44,55]   ag = [00,12,23,30,44,55]   ah = [00,13,20,30,44,55]   ai = [00,13,20,32,44,55]   aj = [02,10,22,30,44,55]   ak = [02,10,22,32,44,55]   al = [02,10,23,33,44,55]   am = [02,12,22,30,44,55]   an = [02,13,22,30,44,55]   ao = [00,10,20,33,44,55]   ap = [00,10,22,30,44,55]   aq = [00,11,20,30,44,55]   ar = [00,11,20,32,44,55]   as = [00,12,20,33,44,55]   at = [00,12,22,32,44,55]   au = [00,12,23,33,44,55]   av = [00,13,22,30,44,55]   aw = [00,13,22,32,44,55]   ax = [02,10,20,30,44,55]   ay = [02,10,22,33,44,55]   az = [02,11,22,30,44,55]   ba = [02,12,20,32,44,55]   bb = [00,10,22,32,44,55]   bc = [00,10,23,33,44,55]   bd = [00,12,22,30,44,55]   be = [00,13,20,33,44,55]   bf = [02,10,20,32,44,55]   bg = [02,10,23,32,44,55]   bh = [02,12,20,30,44,55]   bi = [02,13,20,30,44,55]   bj = [02,13,20,32,44,55]   bk = [00,10,22,33,44,55]   bl = [00,10,23,32,44,55]   bm = [00,11,20,33,44,55]   bn = [00,11,22,30,44,55]   bo = [00,11,22,32,44,55]   bp = [00,12,22,33,44,55]   bq = [00,12,23,32,44,55]   br = [00,13,22,33,44,55]   bs = [02,10,20,33,44,55]   bt = [02,10,23,30,44,55]   bu = [02,11,20,30,44,55]   bv = [02,11,20,32,44,55]   bw = [02,11,22,33,44,55]   bx = [02,12,20,33,44,55]   by = [02,12,23,30,44,55]   bz = [02,13,20,33,44,55]   ca = [02,11,20,33,44,55]
   a = [00,10,20,30,44,55]   b = [04,11,24,34,40,55]   c = [00,10,20,31,44,55]   d = [02,12,23,32,44,55]   e = [05,15,25,35,44,50]   f = [02,12,22,31,44,55]   g = [02,11,22,31,44,55]   h = [04,11,24,34,42,55]   i = [02,11,22,32,44,55]   j = [02,10,23,32,44,55]   k = [02,10,23,30,44,55]   l = [02,12,23,30,44,55]   m = [00,10,23,30,44,55]   n = [00,12,23,30,44,55]   o = [00,10,23,32,44,55]   p = [00,12,23,32,44,55]   q = [00,12,20,31,44,55]   r = [02,10,22,31,44,55]   s = [00,10,22,31,44,55]   t = [00,12,22,31,44,55]   u = [00,11,20,31,44,55]   v = [02,10,20,31,44,55]   w = [02,12,20,31,44,55]   x = [00,11,22,31,44,55]   y = [00,13,20,31,44,55]   z = [02,11,20,31,44,55]   aa = [02,13,22,31,44,55]   ab = [00,13,22,31,44,55]   ac = [02,13,20,31,44,55]   ad = [00,10,20,32,44,55]   ae = [00,12,20,30,44,55]   af = [00,12,20,32,44,55]   ag = [00,13,20,30,44,55]   ah = [00,13,20,32,44,55]   ai = [02,10,22,30,44,55]   aj = [02,10,22,32,44,55]   ak = [02,12,22,30,44,55]   al = [02,13,22,30,44,55]   am = [02,13,22,32,44,55]   an = [00,10,20,33,44,55]   ao = [00,10,22,30,44,55]   ap = [00,11,20,30,44,55]   aq = [00,11,20,32,44,55]   ar = [00,12,20,33,44,55]   as = [00,12,22,32,44,55]   at = [00,13,22,30,44,55]   au = [00,13,22,32,44,55]   av = [02,10,20,30,44,55]   aw = [02,10,22,33,44,55]   ax = [02,11,22,30,44,55]   ay = [02,12,20,32,44,55]   az = [02,12,22,33,44,55]   ba = [00,10,22,32,44,55]   bb = [00,12,22,30,44,55]   bc = [00,13,20,33,44,55]   bd = [02,10,20,32,44,55]   be = [02,12,20,30,44,55]   bf = [02,13,20,30,44,55]   bg = [02,13,20,32,44,55]   bh = [02,13,22,33,44,55]   bi = [00,10,22,33,44,55]   bj = [00,11,20,33,44,55]   bk = [00,11,22,30,44,55]   bl = [00,11,22,32,44,55]   bm = [00,12,22,33,44,55]   bn = [00,13,22,33,44,55]   bo = [02,10,20,33,44,55]   bp = [02,11,20,30,44,55]   bq = [02,11,20,32,44,55]   br = [02,11,22,33,44,55]   bs = [02,12,20,33,44,55]   bt = [02,13,20,33,44,55]   bu = [02,11,20,33,44,55]
   a = [00,10,20,30,45,54]   b = [04,11,24,34,40,55]   c = [00,10,20,31,45,54]   d = [00,11,23,30,44,55]   e = [04,11,24,34,42,55]   f = [00,12,20,32,45,54]   g = [00,13,20,32,45,54]   h = [00,10,20,32,45,54]   i = [00,11,23,33,44,55]   j = [00,11,23,32,44,55]   k = [00,12,20,31,45,54]   l = [00,12,20,30,45,54]   m = [00,13,20,30,45,54]   n = [00,11,20,30,44,55]   o = [00,11,20,32,44,55]   p = [00,11,20,33,44,55]   q = [00,11,22,30,44,55]   r = [00,11,22,32,44,55]
   a = [00,10,20,30,45,54]   b = [04,11,24,34,40,55]   c = [00,10,20,31,45,54]   d = [00,11,23,30,44,55]   e = [04,11,24,34,42,55]   f = [00,13,20,31,45,54]   g = [00,13,20,32,45,54]   h = [00,10,20,32,45,54]   i = [00,11,23,32,44,55]   j = [00,12,20,31,45,54]   k = [00,12,20,30,45,54]   l = [00,13,20,30,45,54]   m = [00,11,20,30,44,55]   n = [00,11,20,32,44,55]   o = [00,11,20,33,44,55]   p = [00,11,22,30,44,55]   q = [00,11,22,32,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [04,11,20,34,45,53]   d = [04,11,21,34,45,53]   e = [04,11,23,34,45,53]   f = [04,11,25,34,45,53]   g = [04,11,22,34,45,53]   h = [00,10,24,31,44,55]   i = [00,10,25,31,44,55]   j = [00,11,24,30,44,55]   k = [00,11,24,30,45,54]   l = [00,11,25,30,44,55]   m = [00,11,25,30,45,54]   n = [00,11,24,33,44,55]   o = [00,11,24,33,45,54]   p = [00,11,25,33,44,55]   q = [00,11,25,33,45,54]   r = [00,13,24,31,44,55]   s = [00,13,25,31,44,55]   t = [00,10,21,31,44,55]   u = [00,10,23,31,44,55]   v = [00,10,22,31,44,55]   w = [00,11,20,30,44,55]   x = [00,11,20,30,45,54]   y = [00,11,23,30,44,55]   z = [00,11,23,30,45,54]   aa = [00,11,21,30,44,55]   ab = [00,11,21,30,45,54]   ac = [00,11,20,33,44,55]   ad = [00,11,20,33,45,54]   ae = [00,11,21,33,44,55]   af = [00,11,21,33,45,54]   ag = [00,11,22,30,44,55]   ah = [00,11,22,30,45,54]   ai = [00,11,23,33,44,55]   aj = [00,11,23,33,45,54]   ak = [00,13,20,31,44,55]   al = [00,13,21,31,44,55]   am = [00,13,23,31,44,55]   an = [00,11,22,33,45,54]   ao = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [00,12,20,31,44,55]   d = [02,10,22,31,44,55]   e = [02,12,22,31,44,55]   f = [00,11,20,32,44,55]   g = [00,11,20,32,45,54]   h = [00,12,22,31,44,55]   i = [02,11,22,30,44,55]   j = [02,11,22,30,45,54]   k = [02,11,22,32,44,55]   l = [02,11,22,32,45,54]   m = [02,10,20,31,44,55]   n = [02,12,20,31,44,55]   o = [00,11,22,32,44,55]   p = [00,11,22,32,45,54]   q = [02,11,20,30,44,55]   r = [02,11,20,30,45,54]   s = [02,11,20,32,44,55]   t = [02,11,20,32,45,54]   u = [02,11,22,33,44,55]   v = [02,11,22,33,45,54]   w = [02,13,22,31,44,55]   x = [02,11,20,33,44,55]   y = [02,11,20,33,45,54]   z = [02,13,20,31,44,55]   aa = [00,10,22,31,44,55]   ab = [00,11,20,30,44,55]   ac = [00,11,20,30,45,54]   ad = [00,11,20,33,44,55]   ae = [00,11,20,33,45,54]   af = [00,11,22,30,44,55]   ag = [00,11,22,30,45,54]   ah = [00,13,20,31,44,55]   ai = [00,11,22,33,45,54]   aj = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [00,12,20,31,44,55]   d = [02,11,23,33,44,55]   e = [02,11,23,33,45,54]   f = [03,11,20,33,45,54]   g = [03,11,23,33,45,54]   h = [02,11,23,32,44,55]   i = [03,11,22,33,45,54]   j = [00,11,23,32,44,55]   k = [02,10,23,31,44,55]   l = [02,11,23,30,44,55]   m = [00,10,23,31,44,55]   n = [00,11,23,30,44,55]   o = [00,11,23,33,44,55]   p = [00,11,23,33,45,54]   q = [02,10,22,31,44,55]   r = [00,11,20,32,44,55]   s = [02,11,22,30,44,55]   t = [02,11,22,32,44,55]   u = [02,10,20,31,44,55]   v = [00,11,22,32,44,55]   w = [02,11,20,30,44,55]   x = [02,11,20,32,44,55]   y = [02,11,22,33,44,55]   z = [02,11,22,33,45,54]   aa = [02,11,20,33,44,55]   ab = [02,11,20,33,45,54]   ac = [00,10,22,31,44,55]   ad = [00,11,20,30,44,55]   ae = [00,11,20,33,44,55]   af = [00,11,20,33,45,54]   ag = [00,11,22,30,44,55]   ah = [00,13,20,31,44,55]   ai = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [00,12,20,31,44,55]   d = [02,11,23,33,44,55]   e = [02,11,23,32,45,54]   f = [00,11,23,32,45,54]   g = [02,11,23,30,45,54]   h = [00,11,23,30,45,54]   i = [00,11,20,32,45,54]   j = [02,11,22,30,45,54]   k = [02,11,22,32,45,54]   l = [00,11,22,32,45,54]   m = [02,11,20,30,45,54]   n = [02,11,20,32,45,54]   o = [00,11,20,30,45,54]   p = [00,11,22,30,45,54]   q = [02,11,23,33,45,54]   r = [02,11,23,32,44,55]   s = [00,11,23,32,44,55]   t = [02,10,23,31,44,55]   u = [02,11,23,30,44,55]   v = [00,10,23,31,44,55]   w = [00,11,23,30,44,55]   x = [00,11,23,33,44,55]   y = [00,11,23,33,45,54]   z = [02,10,22,31,44,55]   aa = [00,11,20,32,44,55]   ab = [02,11,22,30,44,55]   ac = [02,11,22,32,44,55]   ad = [02,10,20,31,44,55]   ae = [00,11,22,32,44,55]   af = [02,11,20,30,44,55]   ag = [02,11,20,32,44,55]   ah = [02,11,22,33,44,55]   ai = [02,11,22,33,45,54]   aj = [02,11,20,33,44,55]   ak = [02,11,20,33,45,54]   al = [00,10,22,31,44,55]   am = [00,11,20,30,44,55]   an = [00,11,20,33,44,55]   ao = [00,11,20,33,45,54]   ap = [00,11,22,30,44,55]   aq = [00,13,20,31,44,55]   ar = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [00,12,20,31,44,55]   d = [02,11,23,33,45,54]   e = [03,11,20,33,45,54]   f = [03,11,23,33,45,54]   g = [00,12,21,31,44,55]   h = [03,11,22,33,45,54]   i = [00,11,23,32,44,55]   j = [00,10,21,31,44,55]   k = [00,10,23,31,44,55]   l = [00,11,23,30,44,55]   m = [00,11,23,33,44,55]   n = [00,11,23,33,45,54]   o = [00,13,21,31,44,55]   p = [00,11,20,32,44,55]   q = [00,11,22,32,44,55]   r = [02,11,22,33,45,54]   s = [02,11,20,33,45,54]   t = [00,10,22,31,44,55]   u = [00,11,20,30,44,55]   v = [00,11,20,33,44,55]   w = [00,11,20,33,45,54]   x = [00,11,22,30,44,55]   y = [00,13,20,31,44,55]   z = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [00,12,20,31,44,55]   d = [02,11,23,33,45,54]   e = [02,11,23,32,44,55]   f = [00,12,23,31,44,55]   g = [02,13,22,31,44,55]   h = [02,13,20,31,44,55]   i = [00,13,22,31,44,55]   j = [03,11,20,33,45,54]   k = [03,11,23,33,45,54]   l = [03,11,22,33,45,54]   m = [02,10,23,31,44,55]   n = [02,11,23,30,44,55]   o = [02,10,22,31,44,55]   p = [02,11,22,30,44,55]   q = [02,11,22,32,44,55]   r = [02,10,20,31,44,55]   s = [02,11,20,30,44,55]   t = [02,11,20,32,44,55]   u = [02,11,22,33,44,55]   v = [02,11,20,33,44,55]   w = [00,11,23,32,44,55]   x = [00,10,23,31,44,55]   y = [00,11,23,30,44,55]   z = [00,11,23,33,45,54]   aa = [00,11,20,32,44,55]   ab = [00,11,22,32,44,55]   ac = [02,11,22,33,45,54]   ad = [02,11,20,33,45,54]   ae = [00,10,22,31,44,55]   af = [00,11,20,30,44,55]   ag = [00,11,20,33,44,55]   ah = [00,11,20,33,45,54]   ai = [00,11,22,30,44,55]   aj = [00,13,20,31,44,55]   ak = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [00,12,20,31,44,55]   d = [02,11,23,33,45,54]   e = [02,11,23,32,44,55]   f = [00,12,23,31,44,55]   g = [02,11,23,30,45,54]   h = [00,11,23,30,45,54]   i = [02,11,22,30,45,54]   j = [02,11,20,30,45,54]   k = [00,11,20,30,45,54]   l = [00,11,22,30,45,54]   m = [00,13,22,31,44,55]   n = [02,10,23,31,44,55]   o = [02,11,23,30,44,55]   p = [02,10,22,31,44,55]   q = [02,11,22,30,44,55]   r = [02,11,22,32,44,55]   s = [02,10,20,31,44,55]   t = [02,11,20,30,44,55]   u = [02,11,20,32,44,55]   v = [02,11,22,33,44,55]   w = [02,11,20,33,44,55]   x = [00,11,23,32,44,55]   y = [00,10,23,31,44,55]   z = [00,11,23,30,44,55]   aa = [00,11,23,33,45,54]   ab = [00,11,20,32,44,55]   ac = [00,11,22,32,44,55]   ad = [02,11,22,33,45,54]   ae = [02,11,20,33,45,54]   af = [00,10,22,31,44,55]   ag = [00,11,20,30,44,55]   ah = [00,11,20,33,44,55]   ai = [00,11,20,33,45,54]   aj = [00,11,22,30,44,55]   ak = [00,13,20,31,44,55]   al = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [00,12,20,31,44,55]   d = [02,11,23,33,45,54]   e = [02,11,23,32,45,54]   f = [02,12,20,31,44,55]   g = [02,13,20,31,44,55]   h = [00,11,23,32,45,54]   i = [02,10,22,31,44,55]   j = [00,11,20,32,45,54]   k = [02,11,22,30,44,55]   l = [02,11,22,32,44,55]   m = [02,11,22,32,45,54]   n = [02,10,20,31,44,55]   o = [00,11,22,32,45,54]   p = [02,11,20,30,44,55]   q = [02,11,20,32,44,55]   r = [02,11,20,32,45,54]   s = [02,11,22,33,44,55]   t = [02,11,20,33,44,55]   u = [00,11,23,33,45,54]   v = [00,11,20,32,44,55]   w = [00,11,22,32,44,55]   x = [02,11,22,33,45,54]   y = [02,11,20,33,45,54]   z = [00,10,22,31,44,55]   aa = [00,11,20,30,44,55]   ab = [00,11,20,33,44,55]   ac = [00,11,20,33,45,54]   ad = [00,11,22,30,44,55]   ae = [00,13,20,31,44,55]   af = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [00,12,20,31,44,55]   d = [02,11,23,33,45,54]   e = [02,10,22,31,44,55]   f = [02,12,22,31,44,55]   g = [00,12,22,31,44,55]   h = [02,11,22,30,44,55]   i = [02,11,22,32,44,55]   j = [02,10,20,31,44,55]   k = [02,12,20,31,44,55]   l = [02,11,20,30,44,55]   m = [02,11,20,32,44,55]   n = [02,11,22,33,44,55]   o = [02,13,22,31,44,55]   p = [02,11,20,33,44,55]   q = [02,13,20,31,44,55]   r = [00,13,22,31,44,55]   s = [03,11,20,33,45,54]   t = [03,11,23,33,45,54]   u = [03,11,22,33,45,54]   v = [00,11,23,33,45,54]   w = [00,11,20,32,44,55]   x = [00,11,22,32,44,55]   y = [02,11,22,33,45,54]   z = [02,11,20,33,45,54]   aa = [00,10,22,31,44,55]   ab = [00,11,20,30,44,55]   ac = [00,11,20,33,44,55]   ad = [00,11,20,33,45,54]   ae = [00,11,22,30,44,55]   af = [00,13,20,31,44,55]   ag = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [02,10,22,31,44,55]   d = [02,11,23,33,44,55]   e = [00,13,22,31,44,55]   f = [02,11,23,33,45,54]   g = [03,11,20,33,45,54]   h = [03,11,23,33,45,54]   i = [03,11,22,33,45,54]   j = [02,10,23,31,44,55]   k = [02,11,23,30,44,55]   l = [00,10,23,31,44,55]   m = [00,11,23,30,44,55]   n = [00,11,23,33,44,55]   o = [00,11,23,33,45,54]   p = [02,11,22,30,44,55]   q = [02,10,20,31,44,55]   r = [02,11,20,30,44,55]   s = [02,11,22,33,44,55]   t = [02,11,22,33,45,54]   u = [02,11,20,33,44,55]   v = [02,11,20,33,45,54]   w = [00,10,22,31,44,55]   x = [00,11,20,30,44,55]   y = [00,11,20,33,44,55]   z = [00,11,20,33,45,54]   aa = [00,11,22,30,44,55]   ab = [00,13,20,31,44,55]   ac = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [02,10,22,31,44,55]   d = [02,11,23,33,45,54]   e = [00,11,23,33,44,55]   f = [03,11,20,33,45,54]   g = [03,11,23,33,45,54]   h = [03,11,22,33,45,54]   i = [00,13,23,31,44,55]   j = [00,13,22,31,44,55]   k = [02,10,23,31,44,55]   l = [00,10,23,31,44,55]   m = [00,11,23,30,44,55]   n = [00,11,23,33,45,54]   o = [02,10,20,31,44,55]   p = [02,11,22,33,45,54]   q = [02,11,20,33,45,54]   r = [00,10,22,31,44,55]   s = [00,11,20,30,44,55]   t = [00,11,20,33,44,55]   u = [00,11,20,33,45,54]   v = [00,11,22,30,44,55]   w = [00,13,20,31,44,55]   x = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [02,10,22,31,44,55]   d = [03,11,20,33,45,54]   e = [03,11,23,33,45,54]   f = [02,13,23,31,44,55]   g = [03,11,21,33,45,54]   h = [03,11,22,33,45,54]   i = [02,10,23,31,44,55]   j = [00,10,23,31,44,55]   k = [00,11,23,30,44,55]   l = [00,11,21,33,45,54]   m = [00,11,23,33,45,54]   n = [00,13,23,31,44,55]   o = [02,10,20,31,44,55]   p = [02,13,22,31,44,55]   q = [02,13,20,31,44,55]   r = [00,10,22,31,44,55]   s = [00,11,20,30,44,55]   t = [00,11,20,33,44,55]   u = [00,11,20,33,45,54]   v = [00,11,22,30,44,55]   w = [00,13,20,31,44,55]   x = [00,11,22,33,45,54]   y = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [02,10,22,31,44,55]   d = [03,11,20,33,45,54]   e = [00,11,23,33,44,55]   f = [03,11,21,33,45,54]   g = [00,11,21,33,45,54]   h = [00,13,23,31,44,55]   i = [00,13,22,31,44,55]   j = [03,11,23,33,45,54]   k = [03,11,22,33,45,54]   l = [02,10,23,31,44,55]   m = [00,10,23,31,44,55]   n = [00,11,23,30,44,55]   o = [00,11,23,33,45,54]   p = [02,10,20,31,44,55]   q = [00,10,22,31,44,55]   r = [00,11,20,30,44,55]   s = [00,11,20,33,44,55]   t = [00,11,20,33,45,54]   u = [00,11,22,30,44,55]   v = [00,13,20,31,44,55]   w = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [02,10,22,31,44,55]   d = [02,13,23,31,44,55]   e = [00,11,23,30,45,54]   f = [00,11,20,30,45,54]   g = [00,11,22,30,45,54]   h = [02,10,23,31,44,55]   i = [00,10,23,31,44,55]   j = [00,11,23,30,44,55]   k = [00,13,23,31,44,55]   l = [02,10,20,31,44,55]   m = [02,13,22,31,44,55]   n = [02,13,20,31,44,55]   o = [00,10,22,31,44,55]   p = [00,11,20,30,44,55]   q = [00,11,20,33,44,55]   r = [00,11,20,33,45,54]   s = [00,11,22,30,44,55]   t = [00,13,20,31,44,55]   u = [00,11,22,33,45,54]   v = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]   c = [02,10,22,31,44,55]   d = [02,10,23,31,44,55]   e = [00,13,23,31,44,55]   f = [00,11,23,33,44,55]   g = [00,11,23,30,45,54]   h = [00,11,20,30,45,54]   i = [00,11,22,30,45,54]   j = [00,11,23,33,45,54]   k = [00,13,22,31,44,55]   l = [00,10,23,31,44,55]   m = [00,11,23,30,44,55]   n = [02,10,20,31,44,55]   o = [00,10,22,31,44,55]   p = [00,11,20,30,44,55]   q = [00,11,20,33,44,55]   r = [00,11,20,33,45,54]   s = [00,11,22,30,44,55]   t = [00,13,20,31,44,55]   u = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,21,34,45,53]   c = [04,12,22,34,45,53]   d = [04,12,21,34,45,53]   e = [00,10,20,32,44,55]   f = [00,13,20,32,44,55]   g = [00,12,22,30,44,55]   h = [00,12,22,30,45,54]   i = [00,10,23,32,44,55]   j = [00,12,21,30,44,55]   k = [00,12,21,30,45,54]   l = [00,12,22,33,44,55]   m = [00,12,22,33,45,54]   n = [00,13,23,32,44,55]   o = [00,12,21,33,44,55]   p = [00,12,21,33,45,54]   q = [04,11,22,34,45,53]   r = [00,10,23,31,44,55]   s = [00,11,21,30,44,55]   t = [00,11,21,30,45,54]   u = [00,11,21,33,44,55]   v = [00,11,21,33,45,54]   w = [00,11,22,30,44,55]   x = [00,11,22,30,45,54]   y = [00,13,20,31,44,55]   z = [00,13,23,31,44,55]   aa = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,21,34,45,53]   c = [04,12,22,34,45,53]   d = [00,11,24,30,44,55]   e = [00,11,25,30,45,54]   f = [04,12,21,34,45,53]   g = [04,11,22,34,45,53]   h = [00,10,23,31,44,55]   i = [00,11,21,30,44,55]   j = [00,11,21,30,45,54]   k = [00,11,21,33,44,55]   l = [00,11,21,33,45,54]   m = [00,11,22,30,44,55]   n = [00,13,20,31,44,55]   o = [00,13,23,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,21,34,45,53]   c = [03,12,20,33,45,54]   d = [00,12,20,33,45,54]   e = [03,11,20,33,45,54]   f = [03,11,21,33,45,54]   g = [03,12,22,33,45,54]   h = [00,12,22,33,45,54]   i = [03,11,22,33,45,54]   j = [03,12,21,33,45,54]   k = [00,12,21,33,45,54]   l = [00,10,23,31,44,55]   m = [00,11,21,30,44,55]   n = [00,11,20,33,45,54]   o = [00,11,21,33,44,55]   p = [00,11,21,33,45,54]   q = [00,11,22,30,44,55]   r = [00,13,20,31,44,55]   s = [00,13,23,31,44,55]   t = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,12,22,34,45,53]   c = [03,11,25,30,45,54]   d = [00,10,21,30,44,55]   e = [00,13,21,30,44,55]   f = [00,10,21,33,44,55]   g = [00,10,22,33,44,55]   h = [00,11,25,30,45,54]   i = [00,10,23,31,44,55]   j = [00,11,21,30,44,55]   k = [00,11,21,33,44,55]   l = [00,13,20,31,44,55]   m = [00,13,23,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,12,22,34,45,53]   c = [03,11,25,30,45,54]   d = [03,11,21,33,45,54]   e = [04,12,21,34,45,53]   f = [00,11,21,33,45,54]   g = [00,11,25,30,45,54]   h = [00,10,23,31,44,55]   i = [00,11,21,30,44,55]   j = [00,11,21,33,44,55]   k = [00,13,20,31,44,55]   l = [00,13,23,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,12,22,34,45,53]   c = [03,11,25,30,45,54]   d = [00,13,22,33,44,55]   e = [00,10,21,30,44,55]   f = [00,13,21,30,44,55]   g = [00,10,22,33,44,55]   h = [00,11,25,30,45,54]   i = [00,11,21,30,44,55]   j = [00,13,20,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,12,22,34,45,53]   c = [03,11,25,30,45,54]   d = [04,12,21,34,45,53]   e = [00,11,21,33,45,54]   f = [00,13,21,30,44,55]   g = [00,10,21,33,44,55]   h = [00,10,22,33,44,55]   i = [00,11,25,30,45,54]   j = [00,10,23,31,44,55]   k = [00,11,21,30,44,55]   l = [00,11,21,33,44,55]   m = [00,13,20,31,44,55]   n = [00,13,23,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,12,22,34,45,53]   c = [00,13,21,30,44,55]   d = [04,12,21,34,45,53]   e = [00,11,24,30,44,55]   f = [00,11,25,30,45,54]   g = [00,13,21,30,45,54]   h = [00,10,21,33,44,55]   i = [00,10,21,33,45,54]   j = [00,13,22,30,44,55]   k = [00,10,22,33,44,55]   l = [00,10,23,31,44,55]   m = [00,11,21,30,44,55]   n = [00,11,21,30,45,54]   o = [00,11,21,33,44,55]   p = [00,11,21,33,45,54]   q = [00,11,22,30,44,55]   r = [00,13,20,31,44,55]   s = [00,13,23,31,44,55]
   a = [00,10,20,31,44,55]   b = [03,12,24,30,45,54]   c = [05,15,21,35,44,50]   d = [00,10,25,33,44,55]   e = [00,13,25,33,44,55]   f = [00,11,25,33,44,55]   g = [00,10,21,30,44,55]   h = [00,10,23,30,44,55]   i = [00,10,23,31,44,55]   j = [00,13,21,30,44,55]   k = [00,13,23,30,44,55]   l = [00,10,20,33,44,55]   m = [00,10,21,33,44,55]   n = [00,11,23,30,44,55]   o = [00,11,23,31,44,55]   p = [00,13,21,33,44,55]   q = [00,13,23,33,44,55]   r = [00,10,23,33,44,55]   s = [00,11,20,31,44,55]   t = [00,11,21,30,44,55]   u = [00,13,20,33,44,55]   v = [03,12,20,30,45,54]   w = [03,12,23,30,45,54]   x = [00,10,22,33,44,55]   y = [00,11,20,33,44,55]   z = [00,11,21,33,44,55]   aa = [00,11,23,33,44,55]   ab = [00,13,20,31,44,55]   ac = [00,13,22,33,44,55]   ad = [00,13,23,31,44,55]   ae = [03,12,21,30,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,25,34,43,55]   c = [00,11,24,33,45,54]   d = [00,11,25,33,45,54]   e = [00,11,20,33,45,54]   f = [00,11,21,33,45,54]   g = [00,11,23,33,45,54]   h = [00,11,22,33,45,54]   i = [04,11,24,34,43,55]   j = [04,11,20,34,43,55]   k = [04,11,21,34,43,55]   l = [04,11,23,34,43,55]   m = [04,11,22,34,43,55]   n = [00,10,24,31,44,55]   o = [00,10,25,31,44,55]   p = [00,11,24,30,44,55]   q = [00,11,25,30,44,55]   r = [03,11,24,33,44,55]   s = [03,11,25,33,44,55]   t = [00,11,24,33,44,55]   u = [00,11,25,33,44,55]   v = [00,13,24,31,44,55]   w = [00,13,25,31,44,55]   x = [03,10,24,31,44,55]   y = [03,10,25,31,44,55]   z = [03,11,24,30,44,55]   aa = [03,11,25,30,44,55]   ab = [00,10,21,31,44,55]   ac = [00,10,23,31,44,55]   ad = [00,10,22,31,44,55]   ae = [00,11,20,30,44,55]   af = [00,11,23,30,44,55]   ag = [03,11,20,33,44,55]   ah = [03,11,23,33,44,55]   ai = [00,11,21,30,44,55]   aj = [03,11,21,33,44,55]   ak = [00,11,20,33,44,55]   al = [00,11,21,33,44,55]   am = [00,11,22,30,44,55]   an = [00,11,23,33,44,55]   ao = [00,13,20,31,44,55]   ap = [00,13,21,31,44,55]   aq = [00,13,23,31,44,55]   ar = [03,10,20,31,44,55]   as = [03,10,21,31,44,55]   at = [03,10,23,31,44,55]   au = [03,11,20,30,44,55]   av = [03,11,21,30,44,55]   aw = [03,11,22,33,44,55]   ax = [03,11,23,30,44,55]   ay = [00,13,22,31,44,55]   az = [03,10,22,31,44,55]   ba = [03,11,22,30,44,55]
   a = [00,10,20,31,44,55]   b = [04,12,20,34,43,55]   c = [05,15,21,35,40,54]   d = [04,12,22,34,43,55]   e = [03,10,23,31,44,55]   f = [00,13,21,33,44,55]   g = [00,13,22,33,44,55]   h = [03,11,23,30,44,55]   i = [03,11,24,30,44,55]   j = [04,14,21,34,40,55]   k = [00,10,21,30,44,55]   l = [00,13,21,30,44,55]   m = [03,10,21,33,44,55]   n = [00,10,21,33,44,55]   o = [00,11,23,30,44,55]   p = [00,13,22,30,44,55]   q = [03,10,22,33,44,55]   r = [03,11,20,33,44,55]   s = [03,10,21,30,44,55]   t = [00,10,22,33,44,55]   u = [00,11,20,33,44,55]   v = [03,10,22,30,44,55]   w = [04,12,21,34,43,55]   x = [00,11,24,30,44,55]   y = [00,10,23,31,44,55]   z = [00,11,21,30,44,55]   aa = [00,11,21,33,44,55]   ab = [00,11,22,30,44,55]   ac = [00,13,20,31,44,55]   ad = [00,13,23,31,44,55]   ae = [03,10,20,31,44,55]   af = [03,11,21,30,44,55]   ag = [03,11,22,33,44,55]   ah = [03,11,22,30,44,55]
   a = [00,10,20,31,44,55]   b = [04,12,20,34,43,55]   c = [05,15,21,35,40,54]   d = [04,12,22,34,43,55]   e = [00,11,25,30,45,54]   f = [04,14,21,34,40,55]   g = [04,14,22,34,40,55]   h = [00,10,21,30,44,55]   i = [00,13,21,30,44,55]   j = [03,10,21,33,44,55]   k = [00,10,21,33,44,55]   l = [00,10,22,30,44,55]   m = [00,13,22,30,44,55]   n = [03,10,22,33,44,55]   o = [03,10,21,30,44,55]   p = [00,10,22,33,44,55]   q = [03,10,22,30,44,55]   r = [03,11,21,33,44,55]   s = [04,12,21,34,43,55]   t = [00,11,24,30,44,55]   u = [00,10,23,31,44,55]   v = [00,11,21,30,44,55]   w = [00,11,21,33,44,55]   x = [00,11,22,30,44,55]   y = [00,13,20,31,44,55]   z = [00,13,23,31,44,55]   aa = [03,10,20,31,44,55]   ab = [03,11,21,30,44,55]   ac = [03,11,22,33,44,55]   ad = [03,11,22,30,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,44,55]   d = [02,13,23,30,44,55]   e = [00,10,23,31,44,55]   f = [00,10,23,32,44,55]   g = [00,12,23,32,44,55]   h = [00,13,23,31,44,55]   i = [00,13,23,32,44,55]   j = [00,11,23,32,44,55]   k = [00,12,23,31,44,55]   l = [00,10,20,32,44,55]   m = [00,10,20,32,45,54]   n = [00,12,20,30,45,54]   o = [00,12,20,31,44,55]   p = [00,12,20,32,44,55]   q = [00,12,20,32,45,54]   r = [00,13,20,30,45,54]   s = [00,13,20,32,44,55]   t = [00,13,20,32,45,54]   u = [00,10,20,33,44,55]   v = [00,10,20,33,45,54]   w = [00,10,22,30,45,54]   x = [00,10,22,31,44,55]   y = [00,11,20,30,45,54]   z = [00,11,20,32,44,55]   aa = [00,11,20,32,45,54]   ab = [00,12,20,33,44,55]   ac = [00,12,20,33,45,54]   ad = [00,12,22,31,44,55]   ae = [00,12,22,32,44,55]   af = [00,12,22,32,45,54]   ag = [00,13,22,30,45,54]   ah = [00,13,22,32,44,55]   ai = [00,13,22,32,45,54]   aj = [02,10,20,30,44,55]   ak = [00,10,22,32,44,55]   al = [00,10,22,32,45,54]   am = [00,12,22,30,45,54]   an = [00,13,20,33,44,55]   ao = [00,13,20,33,45,54]   ap = [02,13,20,30,44,55]   aq = [00,10,22,33,44,55]   ar = [00,10,22,33,45,54]   as = [00,11,20,33,44,55]   at = [00,11,20,33,45,54]   au = [00,11,22,30,45,54]   av = [00,11,22,32,44,55]   aw = [00,11,22,32,45,54]   ax = [00,12,22,33,44,55]   ay = [00,12,22,33,45,54]   az = [00,13,20,31,44,55]   ba = [00,13,22,33,44,55]   bb = [00,13,22,33,45,54]   bc = [00,11,22,33,45,54]   bd = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,44,55]   d = [02,10,23,31,44,55]   e = [02,11,23,30,44,55]   f = [02,10,20,31,44,55]   g = [02,10,20,33,44,55]   h = [02,11,20,30,44,55]   i = [02,11,20,33,44,55]   j = [02,13,20,31,44,55]   k = [00,10,23,31,44,55]   l = [00,10,23,32,44,55]   m = [00,12,23,32,44,55]   n = [00,11,23,32,44,55]   o = [00,12,23,31,44,55]   p = [00,10,20,32,44,55]   q = [00,10,20,32,45,54]   r = [00,12,20,30,45,54]   s = [00,12,20,31,44,55]   t = [00,12,20,32,44,55]   u = [00,12,20,32,45,54]   v = [00,13,20,30,45,54]   w = [00,13,20,32,44,55]   x = [00,13,20,32,45,54]   y = [00,10,20,33,44,55]   z = [00,10,20,33,45,54]   aa = [00,10,22,30,45,54]   ab = [00,10,22,31,44,55]   ac = [00,11,20,30,45,54]   ad = [00,11,20,32,44,55]   ae = [00,11,20,32,45,54]   af = [00,12,20,33,44,55]   ag = [00,12,20,33,45,54]   ah = [00,12,22,32,45,54]   ai = [00,13,22,30,45,54]   aj = [00,13,22,32,45,54]   ak = [02,10,20,30,44,55]   al = [00,10,22,32,45,54]   am = [00,12,22,30,45,54]   an = [00,13,20,33,45,54]   ao = [02,13,20,30,44,55]   ap = [00,10,22,33,44,55]   aq = [00,10,22,33,45,54]   ar = [00,11,20,33,44,55]   as = [00,11,20,33,45,54]   at = [00,11,22,30,45,54]   au = [00,11,22,32,45,54]   av = [00,12,22,33,45,54]   aw = [00,13,20,31,44,55]   ax = [00,13,22,33,45,54]   ay = [00,11,22,33,45,54]   az = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,44,55]   d = [02,11,23,30,44,55]   e = [00,12,22,31,44,55]   f = [00,12,22,32,44,55]   g = [00,13,22,32,44,55]   h = [00,10,22,32,44,55]   i = [00,13,20,33,44,55]   j = [00,11,22,32,44,55]   k = [00,12,22,33,44,55]   l = [00,13,22,33,44,55]   m = [02,11,20,30,44,55]   n = [00,10,23,31,44,55]   o = [00,10,23,32,44,55]   p = [00,12,23,32,44,55]   q = [00,11,23,32,44,55]   r = [00,12,23,31,44,55]   s = [00,10,20,32,44,55]   t = [00,10,20,32,45,54]   u = [00,12,20,30,45,54]   v = [00,12,20,31,44,55]   w = [00,12,20,32,44,55]   x = [00,12,20,32,45,54]   y = [00,13,20,30,45,54]   z = [00,13,20,32,44,55]   aa = [00,13,20,32,45,54]   ab = [00,10,20,33,44,55]   ac = [00,10,20,33,45,54]   ad = [00,10,22,30,45,54]   ae = [00,10,22,31,44,55]   af = [00,11,20,30,45,54]   ag = [00,11,20,32,44,55]   ah = [00,11,20,32,45,54]   ai = [00,12,20,33,44,55]   aj = [00,12,20,33,45,54]   ak = [00,12,22,32,45,54]   al = [00,13,22,30,45,54]   am = [00,13,22,32,45,54]   an = [02,10,20,30,44,55]   ao = [00,10,22,32,45,54]   ap = [00,12,22,30,45,54]   aq = [00,13,20,33,45,54]   ar = [02,13,20,30,44,55]   as = [00,10,22,33,44,55]   at = [00,10,22,33,45,54]   au = [00,11,20,33,44,55]   av = [00,11,20,33,45,54]   aw = [00,11,22,30,45,54]   ax = [00,11,22,32,45,54]   ay = [00,12,22,33,45,54]   az = [00,13,20,31,44,55]   ba = [00,13,22,33,45,54]   bb = [00,11,22,33,45,54]   bc = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,44,55]   d = [02,11,23,30,44,55]   e = [00,12,22,31,44,55]   f = [02,10,20,33,44,55]   g = [00,10,23,31,44,55]   h = [00,12,23,31,44,55]   i = [02,11,20,33,44,55]   j = [00,12,22,33,44,55]   k = [02,11,20,30,44,55]   l = [00,10,23,32,44,55]   m = [00,12,23,32,44,55]   n = [00,11,23,32,44,55]   o = [00,10,20,32,44,55]   p = [00,10,20,32,45,54]   q = [00,12,20,30,45,54]   r = [00,12,20,31,44,55]   s = [00,12,20,32,44,55]   t = [00,12,20,32,45,54]   u = [00,13,20,30,45,54]   v = [00,13,20,32,44,55]   w = [00,13,20,32,45,54]   x = [00,10,20,33,44,55]   y = [00,10,20,33,45,54]   z = [00,10,22,30,45,54]   aa = [00,10,22,31,44,55]   ab = [00,11,20,30,45,54]   ac = [00,11,20,32,44,55]   ad = [00,11,20,32,45,54]   ae = [00,12,20,33,44,55]   af = [00,12,20,33,45,54]   ag = [00,12,22,32,45,54]   ah = [00,13,22,30,45,54]   ai = [00,13,22,32,45,54]   aj = [02,10,20,30,44,55]   ak = [00,10,22,32,45,54]   al = [00,12,22,30,45,54]   am = [00,13,20,33,45,54]   an = [02,13,20,30,44,55]   ao = [00,10,22,33,44,55]   ap = [00,10,22,33,45,54]   aq = [00,11,20,33,44,55]   ar = [00,11,20,33,45,54]   as = [00,11,22,30,45,54]   at = [00,11,22,32,45,54]   au = [00,12,22,33,45,54]   av = [00,13,20,31,44,55]   aw = [00,13,22,33,45,54]   ax = [00,11,22,33,45,54]   ay = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,44,55]   d = [00,11,20,31,44,55]   e = [02,13,23,30,44,55]   f = [02,10,20,33,44,55]   g = [02,13,20,33,44,55]   h = [00,13,23,32,44,55]   i = [00,11,23,32,44,55]   j = [00,12,22,33,44,55]   k = [00,10,23,32,44,55]   l = [00,12,23,32,44,55]   m = [00,10,20,32,44,55]   n = [00,10,20,32,45,54]   o = [00,12,20,30,45,54]   p = [00,12,20,31,44,55]   q = [00,12,20,32,44,55]   r = [00,12,20,32,45,54]   s = [00,13,20,30,45,54]   t = [00,13,20,32,44,55]   u = [00,13,20,32,45,54]   v = [00,10,20,33,44,55]   w = [00,10,20,33,45,54]   x = [00,10,22,30,45,54]   y = [00,11,20,30,45,54]   z = [00,11,20,32,44,55]   aa = [00,11,20,32,45,54]   ab = [00,12,20,33,44,55]   ac = [00,12,20,33,45,54]   ad = [00,12,22,32,45,54]   ae = [00,13,22,30,45,54]   af = [00,13,22,32,45,54]   ag = [02,10,20,30,44,55]   ah = [00,10,22,32,45,54]   ai = [00,12,22,30,45,54]   aj = [00,13,20,33,44,55]   ak = [00,13,20,33,45,54]   al = [02,13,20,30,44,55]   am = [00,10,22,33,44,55]   an = [00,10,22,33,45,54]   ao = [00,11,20,33,44,55]   ap = [00,11,20,33,45,54]   aq = [00,11,22,30,45,54]   ar = [00,11,22,32,45,54]   as = [00,12,22,33,45,54]   at = [00,13,20,31,44,55]   au = [00,13,22,33,44,55]   av = [00,13,22,33,45,54]   aw = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,44,55]   d = [02,10,20,33,44,55]   e = [02,13,23,30,44,55]   f = [00,10,23,31,44,55]   g = [00,13,23,31,44,55]   h = [00,13,23,32,44,55]   i = [00,11,23,32,44,55]   j = [00,12,23,31,44,55]   k = [00,12,22,33,44,55]   l = [00,10,23,32,44,55]   m = [00,12,23,32,44,55]   n = [00,10,20,32,44,55]   o = [00,10,20,32,45,54]   p = [00,12,20,30,45,54]   q = [00,12,20,31,44,55]   r = [00,12,20,32,44,55]   s = [00,12,20,32,45,54]   t = [00,13,20,30,45,54]   u = [00,13,20,32,44,55]   v = [00,13,20,32,45,54]   w = [00,10,20,33,44,55]   x = [00,10,20,33,45,54]   y = [00,10,22,30,45,54]   z = [00,11,20,30,45,54]   aa = [00,11,20,32,44,55]   ab = [00,11,20,32,45,54]   ac = [00,12,20,33,44,55]   ad = [00,12,20,33,45,54]   ae = [00,12,22,32,45,54]   af = [00,13,22,30,45,54]   ag = [00,13,22,32,45,54]   ah = [02,10,20,30,44,55]   ai = [00,10,22,32,45,54]   aj = [00,12,22,30,45,54]   ak = [00,13,20,33,45,54]   al = [02,13,20,30,44,55]   am = [00,10,22,33,44,55]   an = [00,10,22,33,45,54]   ao = [00,11,20,33,44,55]   ap = [00,11,20,33,45,54]   aq = [00,11,22,30,45,54]   ar = [00,11,22,32,45,54]   as = [00,12,22,33,45,54]   at = [00,13,20,31,44,55]   au = [00,13,22,33,45,54]   av = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,45,54]   d = [02,13,23,30,45,54]   e = [00,10,23,30,45,54]   f = [00,12,23,30,45,54]   g = [00,13,23,30,45,54]   h = [00,11,23,30,45,54]   i = [00,10,23,32,45,54]   j = [00,12,23,32,45,54]   k = [00,13,23,32,45,54]   l = [00,11,23,32,45,54]   m = [00,10,20,32,44,55]   n = [00,10,20,32,45,54]   o = [00,12,20,30,45,54]   p = [00,12,20,31,44,55]   q = [00,12,20,32,44,55]   r = [00,12,20,32,45,54]   s = [00,13,20,30,45,54]   t = [00,13,20,32,44,55]   u = [00,13,20,32,45,54]   v = [00,10,20,33,44,55]   w = [00,10,20,33,45,54]   x = [00,10,22,30,45,54]   y = [00,10,22,31,44,55]   z = [00,11,20,30,45,54]   aa = [00,11,20,32,44,55]   ab = [00,11,20,32,45,54]   ac = [00,12,20,33,44,55]   ad = [00,12,20,33,45,54]   ae = [00,12,22,31,44,55]   af = [00,12,22,32,44,55]   ag = [00,12,22,32,45,54]   ah = [00,13,22,30,45,54]   ai = [00,13,22,32,44,55]   aj = [00,13,22,32,45,54]   ak = [02,10,20,30,45,54]   al = [00,10,22,32,44,55]   am = [00,10,22,32,45,54]   an = [00,11,20,31,44,55]   ao = [00,12,22,30,45,54]   ap = [00,13,20,33,44,55]   aq = [00,13,20,33,45,54]   ar = [02,13,20,30,45,54]   as = [00,10,22,33,44,55]   at = [00,10,22,33,45,54]   au = [00,11,20,33,44,55]   av = [00,11,20,33,45,54]   aw = [00,11,22,30,45,54]   ax = [00,11,22,31,44,55]   ay = [00,11,22,32,44,55]   az = [00,11,22,32,45,54]   ba = [00,12,22,33,44,55]   bb = [00,12,22,33,45,54]   bc = [00,13,20,31,44,55]   bd = [00,13,22,33,44,55]   be = [00,13,22,33,45,54]   bf = [00,11,22,33,45,54]   bg = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,45,54]   d = [02,11,23,30,45,54]   e = [00,12,23,33,45,54]   f = [00,10,23,33,45,54]   g = [00,11,23,33,45,54]   h = [02,11,22,30,45,54]   i = [02,11,20,30,45,54]   j = [00,10,23,30,45,54]   k = [00,12,23,30,45,54]   l = [00,11,23,30,45,54]   m = [00,10,23,32,45,54]   n = [00,12,23,32,45,54]   o = [00,11,23,32,45,54]   p = [00,12,20,31,44,55]   q = [00,13,20,30,45,54]   r = [00,13,20,32,45,54]   s = [00,10,20,33,44,55]   t = [00,10,20,33,45,54]   u = [00,10,22,31,44,55]   v = [00,11,20,30,45,54]   w = [00,11,20,32,45,54]   x = [00,12,20,33,44,55]   y = [00,12,20,33,45,54]   z = [00,12,22,31,44,55]   aa = [00,13,22,30,45,54]   ab = [00,13,22,32,45,54]   ac = [00,13,20,33,44,55]   ad = [00,13,20,33,45,54]   ae = [00,10,22,33,44,55]   af = [00,10,22,33,45,54]   ag = [00,11,20,33,44,55]   ah = [00,11,20,33,45,54]   ai = [00,11,22,30,45,54]   aj = [00,11,22,32,45,54]   ak = [00,12,22,33,44,55]   al = [00,12,22,33,45,54]   am = [00,13,20,31,44,55]   an = [00,13,22,33,44,55]   ao = [00,13,22,33,45,54]   ap = [00,11,22,33,45,54]   aq = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,45,54]   d = [02,11,23,30,45,54]   e = [02,13,22,30,45,54]   f = [02,10,22,33,45,54]   g = [02,13,22,33,45,54]   h = [02,10,20,33,45,54]   i = [02,11,22,33,45,54]   j = [02,13,20,33,45,54]   k = [02,11,20,33,45,54]   l = [02,13,20,30,45,54]   m = [02,11,22,30,45,54]   n = [02,11,20,30,45,54]   o = [00,10,23,30,45,54]   p = [00,12,23,30,45,54]   q = [00,11,23,30,45,54]   r = [00,10,23,32,45,54]   s = [00,12,23,32,45,54]   t = [00,11,23,32,45,54]   u = [00,12,20,31,44,55]   v = [00,13,20,30,45,54]   w = [00,13,20,32,45,54]   x = [00,10,20,33,44,55]   y = [00,10,20,33,45,54]   z = [00,10,22,31,44,55]   aa = [00,11,20,30,45,54]   ab = [00,11,20,32,45,54]   ac = [00,12,20,33,44,55]   ad = [00,12,20,33,45,54]   ae = [00,12,22,31,44,55]   af = [00,13,22,30,45,54]   ag = [00,13,20,33,44,55]   ah = [00,13,20,33,45,54]   ai = [00,10,22,33,44,55]   aj = [00,10,22,33,45,54]   ak = [00,11,20,33,44,55]   al = [00,11,20,33,45,54]   am = [00,11,22,30,45,54]   an = [00,12,22,33,44,55]   ao = [00,12,22,33,45,54]   ap = [00,13,20,31,44,55]   aq = [00,13,22,33,44,55]   ar = [00,13,22,33,45,54]   as = [00,11,22,33,45,54]   at = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,45,54]   d = [02,11,23,30,45,54]   e = [02,13,22,30,45,54]   f = [00,13,22,32,45,54]   g = [00,11,22,32,45,54]   h = [02,10,22,33,45,54]   i = [02,10,20,33,45,54]   j = [02,11,22,33,45,54]   k = [02,13,20,33,45,54]   l = [02,11,20,33,45,54]   m = [02,13,20,30,45,54]   n = [02,11,22,30,45,54]   o = [02,11,20,30,45,54]   p = [00,10,23,30,45,54]   q = [00,12,23,30,45,54]   r = [00,11,23,30,45,54]   s = [00,10,23,32,45,54]   t = [00,12,23,32,45,54]   u = [00,11,23,32,45,54]   v = [00,12,20,31,44,55]   w = [00,13,20,30,45,54]   x = [00,13,20,32,45,54]   y = [00,10,20,33,44,55]   z = [00,10,20,33,45,54]   aa = [00,10,22,31,44,55]   ab = [00,11,20,30,45,54]   ac = [00,11,20,32,45,54]   ad = [00,12,20,33,44,55]   ae = [00,12,20,33,45,54]   af = [00,12,22,31,44,55]   ag = [00,13,22,30,45,54]   ah = [00,13,20,33,44,55]   ai = [00,13,20,33,45,54]   aj = [00,10,22,33,44,55]   ak = [00,10,22,33,45,54]   al = [00,11,20,33,44,55]   am = [00,11,20,33,45,54]   an = [00,11,22,30,45,54]   ao = [00,12,22,33,44,55]   ap = [00,12,22,33,45,54]   aq = [00,13,20,31,44,55]   ar = [00,13,22,33,44,55]   as = [00,13,22,33,45,54]   at = [00,11,22,33,45,54]   au = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,45,54]   d = [00,12,23,33,45,54]   e = [00,13,23,33,45,54]   f = [00,10,23,33,45,54]   g = [00,11,23,33,45,54]   h = [00,10,23,30,45,54]   i = [00,12,23,30,45,54]   j = [00,13,23,30,45,54]   k = [00,11,23,30,45,54]   l = [00,10,23,32,45,54]   m = [00,12,23,32,45,54]   n = [00,13,23,32,45,54]   o = [00,11,23,32,45,54]   p = [00,12,20,31,44,55]   q = [00,13,20,30,45,54]   r = [00,13,20,32,45,54]   s = [00,10,20,33,44,55]   t = [00,10,20,33,45,54]   u = [00,10,22,31,44,55]   v = [00,11,20,30,45,54]   w = [00,11,20,32,45,54]   x = [00,12,20,33,44,55]   y = [00,12,20,33,45,54]   z = [00,12,22,31,44,55]   aa = [00,13,22,30,45,54]   ab = [00,13,22,32,45,54]   ac = [00,11,20,31,44,55]   ad = [00,13,20,33,44,55]   ae = [00,13,20,33,45,54]   af = [00,10,22,33,44,55]   ag = [00,10,22,33,45,54]   ah = [00,11,20,33,44,55]   ai = [00,11,20,33,45,54]   aj = [00,11,22,30,45,54]   ak = [00,11,22,31,44,55]   al = [00,11,22,32,45,54]   am = [00,12,22,33,44,55]   an = [00,12,22,33,45,54]   ao = [00,13,20,31,44,55]   ap = [00,13,22,33,44,55]   aq = [00,13,22,33,45,54]   ar = [00,11,22,33,45,54]   as = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,45,54]   d = [02,13,22,30,45,54]   e = [02,13,23,30,45,54]   f = [02,10,22,33,45,54]   g = [02,13,22,33,45,54]   h = [02,10,20,33,45,54]   i = [02,13,20,33,45,54]   j = [00,13,23,30,45,54]   k = [00,13,23,32,45,54]   l = [00,11,20,31,44,55]   m = [00,10,23,30,45,54]   n = [00,12,23,30,45,54]   o = [00,11,23,30,45,54]   p = [00,10,23,32,45,54]   q = [00,12,23,32,45,54]   r = [00,11,23,32,45,54]   s = [00,12,20,31,44,55]   t = [00,13,20,30,45,54]   u = [00,13,20,32,45,54]   v = [00,10,20,33,44,55]   w = [00,10,20,33,45,54]   x = [00,11,20,30,45,54]   y = [00,11,20,32,45,54]   z = [00,12,20,33,44,55]   aa = [00,12,20,33,45,54]   ab = [00,13,22,30,45,54]   ac = [00,13,20,33,44,55]   ad = [00,13,20,33,45,54]   ae = [02,13,20,30,45,54]   af = [00,10,22,33,44,55]   ag = [00,10,22,33,45,54]   ah = [00,11,20,33,44,55]   ai = [00,11,20,33,45,54]   aj = [00,11,22,30,45,54]   ak = [00,12,22,33,44,55]   al = [00,12,22,33,45,54]   am = [00,13,20,31,44,55]   an = [00,13,22,33,44,55]   ao = [00,13,22,33,45,54]   ap = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [02,10,23,30,45,54]   d = [02,10,20,33,45,54]   e = [00,10,20,32,44,55]   f = [00,10,20,32,45,54]   g = [00,12,20,30,45,54]   h = [00,12,20,32,44,55]   i = [00,12,20,32,45,54]   j = [00,13,20,32,44,55]   k = [00,10,22,30,45,54]   l = [00,11,20,32,44,55]   m = [00,12,22,32,45,54]   n = [02,10,20,30,45,54]   o = [00,10,22,32,45,54]   p = [00,11,20,31,44,55]   q = [00,12,22,30,45,54]   r = [00,11,22,31,44,55]   s = [02,11,20,30,45,54]   t = [02,13,20,33,45,54]   u = [02,11,20,33,45,54]   v = [00,10,23,30,45,54]   w = [00,12,23,30,45,54]   x = [00,10,23,32,45,54]   y = [00,12,23,32,45,54]   z = [00,12,20,31,44,55]   aa = [00,13,20,30,45,54]   ab = [00,13,20,32,45,54]   ac = [00,10,20,33,44,55]   ad = [00,10,20,33,45,54]   ae = [00,10,22,31,44,55]   af = [00,11,20,30,45,54]   ag = [00,11,20,32,45,54]   ah = [00,12,20,33,44,55]   ai = [00,12,20,33,45,54]   aj = [00,12,22,31,44,55]   ak = [00,13,22,30,45,54]   al = [00,13,22,32,45,54]   am = [00,13,20,33,44,55]   an = [00,13,20,33,45,54]   ao = [02,13,20,30,45,54]   ap = [00,10,22,33,44,55]   aq = [00,10,22,33,45,54]   ar = [00,11,20,33,44,55]   as = [00,11,20,33,45,54]   at = [00,11,22,30,45,54]   au = [00,11,22,32,45,54]   av = [00,12,22,33,44,55]   aw = [00,12,22,33,45,54]   ax = [00,13,20,31,44,55]   ay = [00,13,22,33,44,55]   az = [00,13,22,33,45,54]   ba = [00,11,22,33,45,54]   bb = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [00,10,23,30,45,54]   d = [02,10,20,30,45,54]   e = [00,13,23,30,45,54]   f = [00,12,23,33,45,54]   g = [00,13,23,33,45,54]   h = [00,10,23,33,45,54]   i = [00,11,23,33,45,54]   j = [00,13,23,32,45,54]   k = [00,12,22,32,44,55]   l = [00,13,22,32,44,55]   m = [00,10,22,32,44,55]   n = [00,11,20,31,44,55]   o = [00,11,22,31,44,55]   p = [00,11,22,32,44,55]   q = [00,12,23,30,45,54]   r = [00,11,23,30,45,54]   s = [00,10,23,32,45,54]   t = [00,12,23,32,45,54]   u = [00,11,23,32,45,54]   v = [00,10,20,32,44,55]   w = [00,10,20,32,45,54]   x = [00,12,20,30,45,54]   y = [00,12,20,31,44,55]   z = [00,12,20,32,44,55]   aa = [00,12,20,32,45,54]   ab = [00,13,20,30,45,54]   ac = [00,13,20,32,44,55]   ad = [00,13,20,32,45,54]   ae = [00,10,20,33,44,55]   af = [00,10,20,33,45,54]   ag = [00,10,22,30,45,54]   ah = [00,10,22,31,44,55]   ai = [00,11,20,30,45,54]   aj = [00,11,20,32,44,55]   ak = [00,11,20,32,45,54]   al = [00,12,20,33,44,55]   am = [00,12,20,33,45,54]   an = [00,12,22,31,44,55]   ao = [00,12,22,32,45,54]   ap = [00,13,22,30,45,54]   aq = [00,13,22,32,45,54]   ar = [00,10,22,32,45,54]   as = [00,12,22,30,45,54]   at = [00,13,20,33,44,55]   au = [00,13,20,33,45,54]   av = [00,10,22,33,44,55]   aw = [00,10,22,33,45,54]   ax = [00,11,20,33,44,55]   ay = [00,11,20,33,45,54]   az = [00,11,22,30,45,54]   ba = [00,11,22,32,45,54]   bb = [00,12,22,33,44,55]   bc = [00,12,22,33,45,54]   bd = [00,13,20,31,44,55]   be = [00,13,22,33,44,55]   bf = [00,13,22,33,45,54]   bg = [00,11,22,33,45,54]   bh = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,50]   c = [00,10,23,30,44,55]   d = [02,13,22,30,45,54]   e = [00,13,23,30,44,55]   f = [02,13,22,33,45,54]   g = [02,13,20,33,45,54]   h = [00,11,20,31,44,55]   i = [00,13,20,33,45,54]   j = [00,13,22,33,45,54]   k = [00,11,23,30,44,55]   l = [00,13,23,32,44,55]   m = [00,11,23,32,44,55]   n = [02,13,20,30,45,54]   o = [00,12,23,30,44,55]   p = [00,10,23,32,44,55]   q = [00,12,23,32,44,55]   r = [00,12,20,31,44,55]   s = [00,13,20,30,44,55]   t = [00,13,20,30,45,54]   u = [00,13,20,32,44,55]   v = [00,13,20,32,45,54]   w = [00,10,20,33,44,55]   x = [00,11,20,30,44,55]   y = [00,11,20,30,45,54]   z = [00,11,20,32,44,55]   aa = [00,11,20,32,45,54]   ab = [00,12,20,33,44,55]   ac = [00,13,22,30,44,55]   ad = [00,13,22,30,45,54]   ae = [00,13,20,33,44,55]   af = [00,10,22,33,44,55]   ag = [00,11,20,33,44,55]   ah = [00,11,20,33,45,54]   ai = [00,11,22,30,44,55]   aj = [00,11,22,30,45,54]   ak = [00,12,22,33,44,55]   al = [00,13,20,31,44,55]   am = [00,13,22,33,44,55]   an = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,50]   c = [00,10,23,30,44,55]   d = [02,10,20,30,45,54]   e = [00,10,23,31,44,55]   f = [00,13,23,30,44,55]   g = [00,11,23,30,44,55]   h = [00,11,23,31,44,55]   i = [00,12,23,33,44,55]   j = [00,13,23,33,44,55]   k = [00,10,23,33,44,55]   l = [00,11,23,33,44,55]   m = [00,13,23,31,44,55]   n = [00,13,23,32,44,55]   o = [00,11,23,32,44,55]   p = [00,12,23,31,44,55]   q = [00,12,22,32,45,54]   r = [00,13,22,32,45,54]   s = [00,12,22,30,45,54]   t = [00,11,22,32,45,54]   u = [00,12,22,33,45,54]   v = [00,12,23,30,44,55]   w = [00,10,23,32,44,55]   x = [00,12,23,32,44,55]   y = [00,10,20,32,44,55]   z = [00,12,20,30,44,55]   aa = [00,12,20,30,45,54]   ab = [00,12,20,31,44,55]   ac = [00,12,20,32,44,55]   ad = [00,12,20,32,45,54]   ae = [00,13,20,30,44,55]   af = [00,13,20,30,45,54]   ag = [00,13,20,32,44,55]   ah = [00,13,20,32,45,54]   ai = [00,10,20,33,44,55]   aj = [00,10,22,30,44,55]   ak = [00,10,22,31,44,55]   al = [00,11,20,30,44,55]   am = [00,11,20,30,45,54]   an = [00,11,20,32,44,55]   ao = [00,11,20,32,45,54]   ap = [00,12,20,33,44,55]   aq = [00,12,20,33,45,54]   ar = [00,12,22,31,44,55]   as = [00,12,22,32,44,55]   at = [00,13,22,30,44,55]   au = [00,13,22,30,45,54]   av = [00,13,22,32,44,55]   aw = [00,10,22,32,44,55]   ax = [00,11,20,31,44,55]   ay = [00,12,22,30,44,55]   az = [00,13,20,33,44,55]   ba = [00,13,20,33,45,54]   bb = [00,10,22,33,44,55]   bc = [00,11,20,33,44,55]   bd = [00,11,20,33,45,54]   be = [00,11,22,30,44,55]   bf = [00,11,22,30,45,54]   bg = [00,11,22,31,44,55]   bh = [00,11,22,32,44,55]   bi = [00,12,22,33,44,55]   bj = [00,13,20,31,44,55]   bk = [00,13,22,33,44,55]   bl = [00,13,22,33,45,54]   bm = [00,11,22,33,45,54]   bn = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,50]   c = [00,10,23,30,44,55]   d = [02,10,20,30,45,54]   e = [00,13,23,30,44,55]   f = [02,13,20,30,45,54]   g = [02,10,20,33,45,54]   h = [02,13,20,33,45,54]   i = [00,11,23,30,44,55]   j = [00,13,23,32,44,55]   k = [00,11,23,32,44,55]   l = [00,12,22,30,45,54]   m = [00,12,22,33,45,54]   n = [00,12,23,30,44,55]   o = [00,10,23,32,44,55]   p = [00,12,23,32,44,55]   q = [00,10,20,32,44,55]   r = [00,12,20,30,44,55]   s = [00,12,20,30,45,54]   t = [00,12,20,31,44,55]   u = [00,12,20,32,44,55]   v = [00,12,20,32,45,54]   w = [00,13,20,30,44,55]   x = [00,13,20,30,45,54]   y = [00,13,20,32,44,55]   z = [00,13,20,32,45,54]   aa = [00,10,20,33,44,55]   ab = [00,10,22,30,44,55]   ac = [00,10,22,31,44,55]   ad = [00,11,20,30,44,55]   ae = [00,11,20,30,45,54]   af = [00,11,20,32,44,55]   ag = [00,11,20,32,45,54]   ah = [00,12,20,33,44,55]   ai = [00,12,20,33,45,54]   aj = [00,12,22,31,44,55]   ak = [00,12,22,32,44,55]   al = [00,13,22,30,44,55]   am = [00,13,22,30,45,54]   an = [00,13,22,32,44,55]   ao = [00,10,22,32,44,55]   ap = [00,11,20,31,44,55]   aq = [00,12,22,30,44,55]   ar = [00,13,20,33,44,55]   as = [00,13,20,33,45,54]   at = [00,10,22,33,44,55]   au = [00,11,20,33,44,55]   av = [00,11,20,33,45,54]   aw = [00,11,22,30,44,55]   ax = [00,11,22,30,45,54]   ay = [00,11,22,31,44,55]   az = [00,11,22,32,44,55]   ba = [00,12,22,33,44,55]   bb = [00,13,20,31,44,55]   bc = [00,13,22,33,44,55]   bd = [00,13,22,33,45,54]   be = [00,11,22,33,45,54]   bf = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,50]   c = [00,10,23,31,44,55]   d = [02,13,22,30,45,54]   e = [02,11,22,30,45,54]   f = [02,13,20,30,45,54]   g = [02,13,20,32,45,54]   h = [02,11,20,30,45,54]   i = [02,11,20,32,45,54]   j = [02,11,22,33,45,54]   k = [02,11,20,33,45,54]   l = [00,12,23,30,44,55]   m = [00,11,23,30,44,55]   n = [00,10,23,32,44,55]   o = [00,12,23,32,44,55]   p = [00,11,23,32,44,55]   q = [00,12,23,31,44,55]   r = [00,12,20,31,44,55]   s = [00,13,20,32,44,55]   t = [00,10,22,31,44,55]   u = [00,11,20,30,44,55]   v = [00,11,20,30,45,54]   w = [00,11,20,32,44,55]   x = [00,11,20,32,45,54]   y = [00,12,20,33,44,55]   z = [00,12,22,31,44,55]   aa = [00,13,22,30,44,55]   ab = [00,13,22,32,44,55]   ac = [00,10,22,33,44,55]   ad = [00,11,20,33,44,55]   ae = [00,11,20,33,45,54]   af = [00,11,22,30,44,55]   ag = [00,11,22,30,45,54]   ah = [00,11,22,32,44,55]   ai = [00,12,22,33,44,55]   aj = [00,13,20,31,44,55]   ak = [00,13,22,33,44,55]   al = [00,11,22,33,45,54]   am = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,50]   c = [00,10,23,31,44,55]   d = [02,13,22,30,45,54]   e = [00,13,23,31,44,55]   f = [05,13,25,35,44,50]   g = [00,13,20,30,45,54]   h = [00,13,20,32,45,54]   i = [00,10,20,33,44,55]   j = [00,13,22,30,45,54]   k = [00,13,20,33,44,55]   l = [02,13,20,30,45,54]   m = [00,12,23,31,44,55]   n = [00,12,20,31,44,55]   o = [00,10,22,31,44,55]   p = [00,11,20,30,45,54]   q = [00,11,20,32,45,54]   r = [00,12,20,33,44,55]   s = [00,12,22,31,44,55]   t = [00,10,22,33,44,55]   u = [00,11,20,33,44,55]   v = [00,11,20,33,45,54]   w = [00,11,22,30,45,54]   x = [00,12,22,33,44,55]   y = [00,13,20,31,44,55]   z = [00,13,22,33,44,55]   aa = [00,11,22,33,45,54]   ab = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,50]   c = [00,10,23,31,44,55]   d = [02,10,20,30,45,54]   e = [00,12,23,33,44,55]   f = [02,10,20,32,45,54]   g = [02,10,20,33,45,54]   h = [02,11,20,30,45,54]   i = [02,11,20,32,45,54]   j = [02,11,20,33,45,54]   k = [00,12,23,30,44,55]   l = [00,11,23,30,44,55]   m = [00,12,20,30,44,55]   n = [00,10,22,30,44,55]   o = [00,11,20,30,44,55]   p = [00,13,22,30,44,55]   q = [00,12,22,30,44,55]   r = [00,11,22,30,44,55]   s = [00,11,23,33,44,55]   t = [00,11,22,32,45,54]   u = [00,10,23,32,44,55]   v = [00,12,23,32,44,55]   w = [00,11,23,32,44,55]   x = [00,12,23,31,44,55]   y = [00,10,20,32,44,55]   z = [00,12,20,30,45,54]   aa = [00,12,20,31,44,55]   ab = [00,12,20,32,44,55]   ac = [00,12,20,32,45,54]   ad = [00,13,20,32,44,55]   ae = [00,10,22,31,44,55]   af = [00,11,20,30,45,54]   ag = [00,11,20,32,44,55]   ah = [00,11,20,32,45,54]   ai = [00,12,20,33,44,55]   aj = [00,12,20,33,45,54]   ak = [00,12,22,31,44,55]   al = [00,12,22,32,44,55]   am = [00,13,22,32,44,55]   an = [00,10,22,32,44,55]   ao = [00,10,22,33,44,55]   ap = [00,11,20,33,44,55]   aq = [00,11,20,33,45,54]   ar = [00,11,22,30,45,54]   as = [00,11,22,32,44,55]   at = [00,12,22,33,44,55]   au = [00,13,20,31,44,55]   av = [00,13,22,33,44,55]   aw = [00,11,22,33,45,54]   ax = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,50]   c = [00,12,23,30,45,54]   d = [02,10,20,30,44,55]   e = [00,13,23,30,45,54]   f = [00,13,20,30,44,55]   g = [00,12,22,32,45,54]   h = [00,13,22,32,45,54]   i = [00,11,22,32,45,54]   j = [02,10,20,33,44,55]   k = [00,12,20,30,44,55]   l = [00,10,22,30,44,55]   m = [00,11,20,30,44,55]   n = [00,13,22,30,44,55]   o = [00,12,22,30,44,55]   p = [00,11,22,30,44,55]   q = [00,11,23,30,45,54]   r = [00,13,23,32,45,54]   s = [00,11,23,32,45,54]   t = [00,13,20,30,45,54]   u = [00,13,20,32,45,54]   v = [00,10,20,33,44,55]   w = [00,13,22,30,45,54]   x = [00,12,22,30,45,54]   y = [00,13,20,33,44,55]   z = [00,13,20,33,45,54]   aa = [00,12,22,33,45,54]   ab = [00,13,22,33,45,54]   ac = [00,12,23,32,45,54]   ad = [00,10,20,32,44,55]   ae = [00,12,20,30,45,54]   af = [00,12,20,31,44,55]   ag = [00,12,20,32,44,55]   ah = [00,12,20,32,45,54]   ai = [00,13,20,32,44,55]   aj = [00,10,22,31,44,55]   ak = [00,11,20,30,45,54]   al = [00,11,20,32,44,55]   am = [00,11,20,32,45,54]   an = [00,12,20,33,44,55]   ao = [00,12,20,33,45,54]   ap = [00,12,22,31,44,55]   aq = [00,12,22,32,44,55]   ar = [00,13,22,32,44,55]   as = [00,10,22,32,44,55]   at = [00,11,20,31,44,55]   au = [00,10,22,33,44,55]   av = [00,11,20,33,44,55]   aw = [00,11,20,33,45,54]   ax = [00,11,22,30,45,54]   ay = [00,11,22,31,44,55]   az = [00,11,22,32,44,55]   ba = [00,12,22,33,44,55]   bb = [00,13,20,31,44,55]   bc = [00,13,22,33,44,55]   bd = [00,11,22,33,45,54]   be = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,12,22,34,43,55]   c = [05,15,21,35,40,54]   d = [00,11,22,33,45,54]   e = [03,10,23,31,44,55]   f = [00,11,21,33,45,54]   g = [04,12,21,34,43,55]   h = [00,10,23,31,44,55]   i = [00,11,21,30,44,55]   j = [03,11,21,33,44,55]   k = [00,11,21,33,44,55]   l = [00,13,20,31,44,55]   m = [00,13,23,31,44,55]   n = [03,10,20,31,44,55]   o = [03,11,21,30,44,55]   p = [03,11,22,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,12,21,34,43,55]   c = [00,11,25,30,45,54]   d = [00,11,22,33,45,54]   e = [00,11,21,33,45,54]   f = [00,10,23,31,44,55]   g = [00,11,21,30,44,55]   h = [00,11,21,33,44,55]   i = [00,11,22,30,44,55]   j = [00,13,20,31,44,55]   k = [00,13,23,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,40,55]   c = [02,10,23,30,45,54]   d = [02,11,23,30,45,54]   e = [00,12,22,31,45,54]   f = [00,13,22,32,45,54]   g = [00,13,20,33,45,54]   h = [00,11,22,32,45,54]   i = [00,12,22,33,45,54]   j = [00,13,22,33,45,54]   k = [00,12,22,31,44,55]   l = [00,12,22,32,44,55]   m = [00,12,22,32,45,54]   n = [00,13,22,32,44,55]   o = [00,10,22,32,44,55]   p = [00,10,22,32,45,54]   q = [00,13,20,33,44,55]   r = [00,11,22,32,44,55]   s = [00,12,22,33,44,55]   t = [00,13,22,33,44,55]   u = [02,11,20,30,45,54]   v = [02,11,23,30,44,55]   w = [02,11,20,30,44,55]   x = [00,10,23,31,45,54]   y = [00,11,23,32,45,54]   z = [00,12,23,31,45,54]   aa = [00,10,20,31,45,54]   ab = [00,12,20,31,45,54]   ac = [00,13,20,32,45,54]   ad = [00,10,20,33,45,54]   ae = [00,10,22,31,45,54]   af = [00,11,20,32,45,54]   ag = [00,12,20,33,45,54]   ah = [02,13,20,30,45,54]   ai = [00,10,22,33,45,54]   aj = [00,11,20,33,45,54]   ak = [00,13,20,31,45,54]   al = [02,10,23,30,44,55]   am = [00,11,22,33,45,54]   an = [00,13,22,31,45,54]   ao = [00,10,23,31,44,55]   ap = [00,10,23,32,44,55]   aq = [00,10,23,32,45,54]   ar = [00,12,23,32,44,55]   as = [00,12,23,32,45,54]   at = [00,11,23,32,44,55]   au = [00,12,23,31,44,55]   av = [00,10,20,32,44,55]   aw = [00,10,20,32,45,54]   ax = [00,12,20,31,44,55]   ay = [00,12,20,32,44,55]   az = [00,12,20,32,45,54]   ba = [00,13,20,32,44,55]   bb = [00,10,20,33,44,55]   bc = [00,10,22,31,44,55]   bd = [00,11,20,32,44,55]   be = [00,12,20,33,44,55]   bf = [02,10,20,30,44,55]   bg = [02,10,20,30,45,54]   bh = [02,13,20,30,44,55]   bi = [00,10,22,33,44,55]   bj = [00,11,20,33,44,55]   bk = [00,13,20,31,44,55]   bl = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,40,55]   c = [00,10,23,31,45,54]   d = [02,10,20,30,44,55]   e = [00,11,23,31,45,54]   f = [00,12,23,33,45,54]   g = [00,13,23,33,45,54]   h = [00,10,23,33,45,54]   i = [00,11,23,33,45,54]   j = [00,13,23,31,45,54]   k = [00,13,23,32,45,54]   l = [00,12,22,31,45,54]   m = [00,13,22,32,45,54]   n = [00,11,20,31,45,54]   o = [00,13,20,33,45,54]   p = [00,11,22,31,45,54]   q = [00,11,22,32,45,54]   r = [00,12,22,33,45,54]   s = [00,13,22,33,45,54]   t = [00,11,23,31,44,55]   u = [00,12,23,33,44,55]   v = [00,13,23,33,44,55]   w = [00,10,23,33,44,55]   x = [00,11,23,33,44,55]   y = [00,13,23,31,44,55]   z = [00,13,23,32,44,55]   aa = [00,12,22,31,44,55]   ab = [00,12,22,32,44,55]   ac = [00,12,22,32,45,54]   ad = [00,13,22,32,44,55]   ae = [00,10,22,32,44,55]   af = [00,10,22,32,45,54]   ag = [00,11,20,31,44,55]   ah = [00,13,20,33,44,55]   ai = [00,11,22,31,44,55]   aj = [00,11,22,32,44,55]   ak = [00,12,22,33,44,55]   al = [00,13,22,33,44,55]   am = [02,10,20,30,45,54]   an = [00,11,23,32,45,54]   ao = [00,12,23,31,45,54]   ap = [00,10,20,31,45,54]   aq = [00,12,20,31,45,54]   ar = [00,13,20,32,45,54]   as = [00,10,20,33,45,54]   at = [00,10,22,31,45,54]   au = [00,11,20,32,45,54]   av = [00,12,20,33,45,54]   aw = [00,10,22,33,45,54]   ax = [00,11,20,33,45,54]   ay = [00,13,20,31,45,54]   az = [00,11,22,33,45,54]   ba = [00,13,22,31,45,54]   bb = [00,10,23,31,44,55]   bc = [00,10,23,32,44,55]   bd = [00,10,23,32,45,54]   be = [00,12,23,32,44,55]   bf = [00,12,23,32,45,54]   bg = [00,11,23,32,44,55]   bh = [00,12,23,31,44,55]   bi = [00,10,20,32,44,55]   bj = [00,10,20,32,45,54]   bk = [00,12,20,31,44,55]   bl = [00,12,20,32,44,55]   bm = [00,12,20,32,45,54]   bn = [00,13,20,32,44,55]   bo = [00,10,20,33,44,55]   bp = [00,10,22,31,44,55]   bq = [00,11,20,32,44,55]   br = [00,12,20,33,44,55]   bs = [00,10,22,33,44,55]   bt = [00,11,20,33,44,55]   bu = [00,13,20,31,44,55]   bv = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,40,55]   c = [00,13,20,32,45,54]   d = [00,10,23,30,44,55]   e = [02,10,20,30,44,55]   f = [00,10,23,31,44,55]   g = [00,13,23,30,44,55]   h = [00,11,23,30,44,55]   i = [00,11,23,31,44,55]   j = [00,12,23,33,44,55]   k = [00,13,23,33,44,55]   l = [00,10,23,33,44,55]   m = [00,11,23,33,44,55]   n = [00,13,23,31,44,55]   o = [00,13,23,32,44,55]   p = [00,11,23,32,44,55]   q = [00,12,23,31,44,55]   r = [00,13,22,32,45,54]   s = [00,11,22,32,45,54]   t = [00,12,22,33,45,54]   u = [04,11,24,34,40,55]   v = [00,12,22,32,45,54]   w = [00,12,23,30,44,55]   x = [00,10,23,32,44,55]   y = [00,12,23,32,44,55]   z = [00,11,20,32,45,54]   aa = [00,12,20,33,45,54]   ab = [00,13,20,33,45,54]   ac = [00,11,20,33,45,54]   ad = [00,13,22,33,45,54]   ae = [00,11,22,33,45,54]   af = [00,10,20,32,44,55]   ag = [00,12,20,30,44,55]   ah = [00,12,20,31,44,55]   ai = [00,12,20,32,44,55]   aj = [00,12,20,32,45,54]   ak = [00,13,20,30,44,55]   al = [00,13,20,32,44,55]   am = [00,10,20,33,44,55]   an = [00,10,22,30,44,55]   ao = [00,10,22,31,44,55]   ap = [00,11,20,30,44,55]   aq = [00,11,20,32,44,55]   ar = [00,12,20,33,44,55]   as = [00,12,22,31,44,55]   at = [00,12,22,32,44,55]   au = [00,13,22,30,44,55]   av = [00,13,22,32,44,55]   aw = [00,10,22,32,44,55]   ax = [00,11,20,31,44,55]   ay = [00,12,22,30,44,55]   az = [00,13,20,33,44,55]   ba = [00,10,22,33,44,55]   bb = [00,11,20,33,44,55]   bc = [00,11,22,30,44,55]   bd = [00,11,22,31,44,55]   be = [00,11,22,32,44,55]   bf = [00,12,22,33,44,55]   bg = [00,13,20,31,44,55]   bh = [00,13,22,33,44,55]   bi = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,32,44,55]   d = [00,12,23,32,44,55]   e = [01,12,21,32,44,55]   f = [01,12,21,32,45,54]   g = [00,12,23,32,45,54]   h = [00,10,23,32,44,55]   i = [00,10,23,32,45,54]   j = [00,10,21,32,44,55]   k = [00,11,20,32,44,55]   l = [00,12,21,32,44,55]   m = [00,12,21,32,45,54]   n = [00,10,21,32,45,54]   o = [00,11,20,32,45,54]   p = [01,12,23,32,45,54]   q = [01,12,23,30,44,55]   r = [01,12,23,30,45,54]   s = [00,12,23,31,44,55]   t = [00,12,23,31,45,54]   u = [00,10,23,31,44,55]   v = [00,10,23,31,45,54]   w = [01,10,23,30,44,55]   x = [01,10,23,30,45,54]   y = [01,10,23,32,44,55]   z = [01,10,23,32,45,54]   aa = [05,15,25,33,40,54]   ab = [04,14,24,33,40,55]   ac = [05,15,25,33,44,50]   ad = [00,10,20,31,45,54]   ae = [00,10,21,31,44,55]   af = [00,10,21,31,45,54]   ag = [00,12,20,31,44,55]   ah = [00,12,20,31,45,54]   ai = [00,10,20,33,44,55]   aj = [00,10,20,33,45,54]   ak = [00,10,21,33,44,55]   al = [00,10,21,33,45,54]   am = [00,10,22,31,44,55]   an = [00,10,22,31,45,54]   ao = [00,12,20,33,44,55]   ap = [00,12,20,33,45,54]   aq = [01,10,20,30,44,55]   ar = [01,10,20,30,45,54]   as = [00,11,20,31,44,55]   at = [00,11,20,31,45,54]   au = [01,10,20,32,44,55]   av = [01,10,20,32,45,54]   aw = [01,10,21,30,44,55]   ax = [01,10,21,30,45,54]   ay = [01,10,21,32,44,55]   az = [01,10,21,32,45,54]   ba = [01,12,21,30,44,55]   bb = [01,12,21,30,45,54]   bc = [00,10,22,33,44,55]   bd = [00,10,22,33,45,54]   be = [00,11,20,33,44,55]   bf = [00,11,20,33,45,54]   bg = [00,11,22,31,44,55]   bh = [00,11,22,31,45,54]   bi = [00,12,21,31,44,55]   bj = [00,12,21,31,45,54]   bk = [01,10,22,30,44,55]   bl = [01,10,22,30,45,54]   bm = [01,12,20,30,44,55]   bn = [01,12,20,30,45,54]   bo = [01,12,20,32,44,55]   bp = [01,12,20,32,45,54]   bq = [00,11,22,33,45,54]   br = [00,12,21,33,44,55]   bs = [00,12,21,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [00,12,23,32,44,55]   e = [00,12,23,32,45,54]   f = [00,12,21,32,44,55]   g = [00,12,21,32,45,54]   h = [01,10,22,32,44,55]   i = [01,10,22,32,45,54]   j = [00,11,21,31,44,55]   k = [00,11,21,31,45,54]   l = [00,11,21,32,44,55]   m = [00,11,21,32,45,54]   n = [01,10,21,30,44,55]   o = [01,10,21,30,45,54]   p = [01,10,21,32,44,55]   q = [01,10,21,32,45,54]   r = [01,12,21,30,44,55]   s = [01,12,21,30,45,54]   t = [00,11,21,33,44,55]   u = [00,11,21,33,45,54]   v = [00,11,22,32,44,55]   w = [00,11,22,32,45,54]   x = [01,12,20,32,44,55]   y = [01,12,20,32,45,54]   z = [01,12,23,30,45,54]   aa = [00,12,23,31,44,55]   ab = [00,12,23,31,45,54]   ac = [00,10,23,31,44,55]   ad = [00,10,23,31,45,54]   ae = [00,11,23,31,44,55]   af = [00,11,23,31,45,54]   ag = [01,10,23,30,44,55]   ah = [01,10,23,30,45,54]   ai = [00,10,23,32,44,55]   aj = [00,10,23,32,45,54]   ak = [00,11,23,32,44,55]   al = [00,11,23,32,45,54]   am = [01,10,23,32,44,55]   an = [01,10,23,32,45,54]   ao = [05,15,25,33,40,54]   ap = [04,14,24,33,40,55]   aq = [05,15,25,33,44,50]   ar = [00,10,20,31,45,54]   as = [00,10,21,31,44,55]   at = [00,10,21,31,45,54]   au = [00,10,21,32,44,55]   av = [00,10,21,32,45,54]   aw = [00,12,20,31,44,55]   ax = [00,12,20,31,45,54]   ay = [00,10,20,33,44,55]   az = [00,10,20,33,45,54]   ba = [00,10,21,33,44,55]   bb = [00,10,21,33,45,54]   bc = [00,10,22,31,44,55]   bd = [00,10,22,31,45,54]   be = [00,11,20,32,44,55]   bf = [00,11,20,32,45,54]   bg = [00,12,20,33,44,55]   bh = [00,12,20,33,45,54]   bi = [01,10,20,30,44,55]   bj = [01,10,20,30,45,54]   bk = [00,11,20,31,44,55]   bl = [00,11,20,31,45,54]   bm = [01,10,20,32,44,55]   bn = [01,10,20,32,45,54]   bo = [00,10,22,33,44,55]   bp = [00,10,22,33,45,54]   bq = [00,11,20,33,44,55]   br = [00,11,20,33,45,54]   bs = [00,11,22,31,44,55]   bt = [00,11,22,31,45,54]   bu = [00,12,21,31,44,55]   bv = [00,12,21,31,45,54]   bw = [01,10,22,30,44,55]   bx = [01,10,22,30,45,54]   by = [01,12,20,30,44,55]   bz = [01,12,20,30,45,54]   ca = [00,11,22,33,45,54]   cb = [00,12,21,33,44,55]   cc = [00,12,21,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,30,44,55]   d = [01,10,22,32,44,55]   e = [01,10,21,30,44,55]   f = [01,10,21,30,45,54]   g = [01,10,21,32,44,55]   h = [01,10,21,32,45,54]   i = [01,12,21,30,44,55]   j = [01,12,21,30,45,54]   k = [01,10,21,33,44,55]   l = [01,10,21,33,45,54]   m = [01,12,21,33,44,55]   n = [01,12,21,33,45,54]   o = [01,10,22,32,45,54]   p = [00,11,21,32,44,55]   q = [00,11,21,32,45,54]   r = [00,11,21,33,44,55]   s = [00,11,21,33,45,54]   t = [00,11,22,32,44,55]   u = [00,11,22,32,45,54]   v = [01,10,20,33,44,55]   w = [01,10,20,33,45,54]   x = [01,10,22,33,44,55]   y = [01,10,22,33,45,54]   z = [01,12,20,33,44,55]   aa = [01,12,20,33,45,54]   ab = [01,12,23,30,45,54]   ac = [00,12,23,31,44,55]   ad = [00,12,23,31,45,54]   ae = [00,10,23,31,44,55]   af = [00,10,23,31,45,54]   ag = [00,11,23,31,44,55]   ah = [00,11,23,31,45,54]   ai = [01,10,23,30,44,55]   aj = [01,10,23,30,45,54]   ak = [00,10,23,32,44,55]   al = [00,10,23,32,45,54]   am = [00,11,23,32,44,55]   an = [00,11,23,32,45,54]   ao = [01,10,23,32,44,55]   ap = [01,10,23,32,45,54]   aq = [05,15,25,33,40,54]   ar = [04,14,24,33,40,55]   as = [05,15,25,33,44,50]   at = [00,10,20,31,45,54]   au = [00,10,21,31,44,55]   av = [00,10,21,31,45,54]   aw = [00,10,21,32,44,55]   ax = [00,10,21,32,45,54]   ay = [00,12,20,31,44,55]   az = [00,12,20,31,45,54]   ba = [00,10,20,33,44,55]   bb = [00,10,20,33,45,54]   bc = [00,10,21,33,44,55]   bd = [00,10,21,33,45,54]   be = [00,10,22,31,44,55]   bf = [00,10,22,31,45,54]   bg = [00,11,20,32,44,55]   bh = [00,11,20,32,45,54]   bi = [00,12,20,33,44,55]   bj = [00,12,20,33,45,54]   bk = [01,10,20,30,44,55]   bl = [01,10,20,30,45,54]   bm = [00,11,20,31,44,55]   bn = [00,11,20,31,45,54]   bo = [01,10,20,32,44,55]   bp = [01,10,20,32,45,54]   bq = [00,10,22,33,44,55]   br = [00,10,22,33,45,54]   bs = [00,11,20,33,44,55]   bt = [00,11,20,33,45,54]   bu = [00,11,22,31,44,55]   bv = [00,11,22,31,45,54]   bw = [00,12,21,31,44,55]   bx = [00,12,21,31,45,54]   by = [01,10,22,30,44,55]   bz = [01,10,22,30,45,54]   ca = [01,12,20,30,44,55]   cb = [01,12,20,30,45,54]   cc = [00,11,22,33,45,54]   cd = [00,12,21,33,44,55]   ce = [00,12,21,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [02,13,21,30,44,55]   d = [02,13,22,30,44,55]   e = [00,11,21,32,44,55]   f = [00,11,21,32,45,54]   g = [00,11,21,33,44,55]   h = [00,12,22,31,44,55]   i = [00,12,22,31,45,54]   j = [00,11,21,33,45,54]   k = [00,11,22,31,44,55]   l = [00,11,22,31,45,54]   m = [02,10,21,33,44,55]   n = [02,10,21,33,45,54]   o = [00,13,21,32,44,55]   p = [00,13,21,32,45,54]   q = [00,13,22,32,44,55]   r = [00,13,22,32,45,54]   s = [00,13,22,31,44,55]   t = [00,13,22,31,45,54]   u = [00,10,21,32,44,55]   v = [00,10,21,32,45,54]   w = [00,10,21,33,44,55]   x = [00,10,21,33,45,54]   y = [00,10,22,31,44,55]   z = [00,10,22,31,45,54]   aa = [00,11,22,32,44,55]   ab = [00,11,22,32,45,54]   ac = [00,12,21,32,44,55]   ad = [00,12,21,32,45,54]   ae = [00,12,21,33,44,55]   af = [00,12,21,33,45,54]   ag = [02,13,22,30,45,54]   ah = [02,10,22,33,44,55]   ai = [02,10,22,33,45,54]   aj = [00,11,20,31,44,55]   ak = [00,11,20,31,45,54]   al = [00,12,22,33,44,55]   am = [00,12,22,33,45,54]   an = [02,10,20,33,44,55]   ao = [02,10,20,33,45,54]   ap = [02,13,21,30,45,54]   aq = [00,13,20,32,44,55]   ar = [00,13,20,32,45,54]   as = [02,13,20,30,44,55]   at = [02,13,20,30,45,54]   au = [00,13,20,31,44,55]   av = [00,13,20,31,45,54]   aw = [05,15,25,33,40,54]   ax = [04,14,24,33,40,55]   ay = [05,15,25,33,44,50]   az = [00,10,20,31,45,54]   ba = [00,12,20,31,44,55]   bb = [00,12,20,31,45,54]   bc = [00,10,20,33,44,55]   bd = [00,10,20,33,45,54]   be = [00,11,20,32,44,55]   bf = [00,11,20,32,45,54]   bg = [00,12,20,33,44,55]   bh = [00,12,20,33,45,54]   bi = [00,10,22,33,44,55]   bj = [00,10,22,33,45,54]   bk = [00,11,20,33,44,55]   bl = [00,11,20,33,45,54]   bm = [02,10,21,30,44,55]   bn = [02,10,21,30,45,54]   bo = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [02,13,21,30,44,55]   d = [02,13,22,30,44,55]   e = [00,11,21,32,44,55]   f = [00,13,20,33,44,55]   g = [00,13,22,33,44,55]   h = [02,13,20,33,44,55]   i = [00,13,20,33,45,54]   j = [00,13,22,33,45,54]   k = [02,13,20,33,45,54]   l = [00,11,21,32,45,54]   m = [00,12,22,31,44,55]   n = [00,12,22,31,45,54]   o = [00,11,22,31,44,55]   p = [00,11,22,31,45,54]   q = [00,13,21,32,44,55]   r = [00,13,21,32,45,54]   s = [00,13,22,32,44,55]   t = [00,13,22,32,45,54]   u = [00,13,22,31,44,55]   v = [00,13,22,31,45,54]   w = [00,10,21,32,44,55]   x = [00,10,21,32,45,54]   y = [00,10,22,31,44,55]   z = [00,10,22,31,45,54]   aa = [00,11,22,32,44,55]   ab = [00,11,22,32,45,54]   ac = [00,12,21,32,44,55]   ad = [00,12,21,32,45,54]   ae = [02,13,22,30,45,54]   af = [02,10,22,33,44,55]   ag = [02,10,22,33,45,54]   ah = [00,11,20,31,44,55]   ai = [00,11,20,31,45,54]   aj = [00,12,22,33,44,55]   ak = [00,12,22,33,45,54]   al = [02,10,20,33,44,55]   am = [02,10,20,33,45,54]   an = [02,13,21,30,45,54]   ao = [00,13,20,32,44,55]   ap = [00,13,20,32,45,54]   aq = [02,13,20,30,44,55]   ar = [02,13,20,30,45,54]   as = [00,13,20,31,44,55]   at = [00,13,20,31,45,54]   au = [05,15,25,33,40,54]   av = [04,14,24,33,40,55]   aw = [05,15,25,33,44,50]   ax = [00,10,20,31,45,54]   ay = [00,12,20,31,44,55]   az = [00,12,20,31,45,54]   ba = [00,10,20,33,44,55]   bb = [00,10,20,33,45,54]   bc = [00,11,20,32,44,55]   bd = [00,11,20,32,45,54]   be = [00,12,20,33,44,55]   bf = [00,12,20,33,45,54]   bg = [00,10,22,33,44,55]   bh = [00,10,22,33,45,54]   bi = [00,11,20,33,44,55]   bj = [00,11,20,33,45,54]   bk = [02,10,21,30,44,55]   bl = [02,10,21,30,45,54]   bm = [00,11,22,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,12,23,33,44,55]   d = [01,10,23,30,44,55]   e = [00,12,23,32,44,55]   f = [00,12,23,32,45,54]   g = [00,10,23,32,44,55]   h = [00,11,23,32,44,55]   i = [00,10,21,32,44,55]   j = [00,11,20,32,44,55]   k = [00,11,21,32,44,55]   l = [00,11,22,32,44,55]   m = [00,12,21,32,44,55]   n = [00,12,21,32,45,54]   o = [00,10,23,32,45,54]   p = [00,11,23,32,45,54]   q = [00,10,21,32,45,54]   r = [00,11,20,32,45,54]   s = [00,11,21,32,45,54]   t = [00,11,22,32,45,54]   u = [01,10,23,30,45,54]   v = [01,10,20,30,44,55]   w = [01,10,20,30,45,54]   x = [01,10,21,30,44,55]   y = [01,10,21,30,45,54]   z = [01,10,22,30,44,55]   aa = [01,10,22,30,45,54]   ab = [00,12,23,33,45,54]   ac = [00,12,23,31,44,55]   ad = [00,12,23,31,45,54]   ae = [00,10,23,31,44,55]   af = [00,10,23,31,45,54]   ag = [00,11,23,31,44,55]   ah = [00,11,23,31,45,54]   ai = [00,10,23,33,44,55]   aj = [00,10,23,33,45,54]   ak = [00,11,23,33,44,55]   al = [00,11,23,33,45,54]   am = [05,15,25,33,40,54]   an = [04,14,24,33,40,55]   ao = [05,15,25,33,44,50]   ap = [00,10,20,31,45,54]   aq = [00,10,21,31,44,55]   ar = [00,10,21,31,45,54]   as = [00,12,20,31,44,55]   at = [00,12,20,31,45,54]   au = [00,10,20,33,44,55]   av = [00,10,20,33,45,54]   aw = [00,10,21,33,44,55]   ax = [00,10,21,33,45,54]   ay = [00,10,22,31,44,55]   az = [00,10,22,31,45,54]   ba = [00,11,21,31,44,55]   bb = [00,11,21,31,45,54]   bc = [00,12,20,33,44,55]   bd = [00,12,20,33,45,54]   be = [00,12,22,31,44,55]   bf = [00,12,22,31,45,54]   bg = [00,11,20,31,44,55]   bh = [00,11,20,31,45,54]   bi = [00,10,22,33,44,55]   bj = [00,10,22,33,45,54]   bk = [00,11,20,33,44,55]   bl = [00,11,20,33,45,54]   bm = [00,11,21,33,44,55]   bn = [00,11,21,33,45,54]   bo = [00,11,22,31,44,55]   bp = [00,11,22,31,45,54]   bq = [00,12,21,31,44,55]   br = [00,12,21,31,45,54]   bs = [00,12,22,33,44,55]   bt = [00,12,22,33,45,54]   bu = [00,11,22,33,45,54]   bv = [00,12,21,33,44,55]   bw = [00,12,21,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,13,21,33,44,55]   d = [02,10,21,30,44,55]   e = [02,10,21,30,45,54]   f = [00,13,21,33,45,54]   g = [00,13,21,31,44,55]   h = [00,13,21,31,45,54]   i = [00,13,21,32,44,55]   j = [00,13,21,32,45,54]   k = [00,13,20,32,44,55]   l = [00,13,20,32,45,54]   m = [00,13,22,32,44,55]   n = [00,13,22,32,45,54]   o = [00,13,20,33,44,55]   p = [00,13,20,33,45,54]   q = [00,13,20,31,44,55]   r = [00,13,20,31,45,54]   s = [00,13,22,33,44,55]   t = [00,13,22,33,45,54]   u = [00,13,22,31,44,55]   v = [00,13,22,31,45,54]   w = [05,15,25,33,40,54]   x = [04,14,24,33,40,55]   y = [05,15,25,33,44,50]   z = [00,10,20,31,45,54]   aa = [00,10,21,31,44,55]   ab = [00,10,21,31,45,54]   ac = [00,10,21,32,44,55]   ad = [00,10,21,32,45,54]   ae = [00,12,20,31,44,55]   af = [00,12,20,31,45,54]   ag = [00,10,20,33,44,55]   ah = [00,10,20,33,45,54]   ai = [00,10,21,33,44,55]   aj = [00,10,21,33,45,54]   ak = [00,10,22,31,44,55]   al = [00,10,22,31,45,54]   am = [00,11,20,32,44,55]   an = [00,11,20,32,45,54]   ao = [00,11,21,31,44,55]   ap = [00,11,21,31,45,54]   aq = [00,11,21,32,44,55]   ar = [00,11,21,32,45,54]   as = [00,12,20,33,44,55]   at = [00,12,20,33,45,54]   au = [00,12,22,31,44,55]   av = [00,12,22,31,45,54]   aw = [00,11,20,31,44,55]   ax = [00,11,20,31,45,54]   ay = [00,10,22,33,44,55]   az = [00,10,22,33,45,54]   ba = [00,11,20,33,44,55]   bb = [00,11,20,33,45,54]   bc = [00,11,21,33,44,55]   bd = [00,11,21,33,45,54]   be = [00,11,22,31,44,55]   bf = [00,11,22,31,45,54]   bg = [00,11,22,32,44,55]   bh = [00,11,22,32,45,54]   bi = [00,12,21,31,44,55]   bj = [00,12,21,31,45,54]   bk = [00,12,21,32,44,55]   bl = [00,12,21,32,45,54]   bm = [00,12,22,33,44,55]   bn = [00,12,22,33,45,54]   bo = [00,11,22,33,45,54]   bp = [00,12,21,33,44,55]   bq = [00,12,21,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,21,34,40,55]   c = [00,12,20,31,44,55]   d = [00,13,22,30,45,54]   e = [03,10,20,30,44,55]   f = [00,13,22,33,45,54]   g = [03,10,21,30,44,55]   h = [03,10,23,30,44,55]   i = [03,10,20,31,44,55]   j = [03,10,21,31,44,55]   k = [03,10,22,30,44,55]   l = [03,10,23,31,44,55]   m = [03,10,22,31,44,55]   n = [00,13,21,33,45,54]   o = [00,13,23,33,45,54]   p = [00,11,21,30,45,54]   q = [00,13,20,33,45,54]   r = [00,11,21,33,45,54]   s = [00,11,22,30,45,54]   t = [00,11,22,33,45,54]   u = [00,13,20,30,45,54]   v = [00,13,21,30,45,54]   w = [00,13,23,30,45,54]   x = [00,11,20,30,45,54]   y = [00,11,23,30,45,54]   z = [00,11,20,33,45,54]   aa = [00,11,23,33,45,54]   ab = [00,12,23,30,44,55]   ac = [00,12,20,33,44,55]   ad = [00,12,23,33,44,55]   ae = [00,12,21,30,44,55]   af = [00,12,21,31,44,55]   ag = [00,12,21,33,44,55]   ah = [00,12,23,31,44,55]   ai = [00,10,21,30,44,55]   aj = [00,10,21,31,44,55]   ak = [00,10,23,30,44,55]   al = [00,10,23,31,44,55]   am = [00,13,20,30,44,55]   an = [00,13,21,30,44,55]   ao = [00,13,23,30,44,55]   ap = [00,10,20,33,44,55]   aq = [00,10,21,33,44,55]   ar = [00,10,22,31,44,55]   as = [00,11,20,30,44,55]   at = [00,11,23,30,44,55]   au = [00,13,21,33,44,55]   av = [00,13,22,30,44,55]   aw = [00,13,23,33,44,55]   ax = [00,10,23,33,44,55]   ay = [00,11,21,30,44,55]   az = [00,13,20,33,44,55]   ba = [00,10,22,33,44,55]   bb = [00,11,20,33,44,55]   bc = [00,11,21,33,44,55]   bd = [00,11,22,30,44,55]   be = [00,11,23,33,44,55]   bf = [00,13,20,31,44,55]   bg = [00,13,21,31,44,55]   bh = [00,13,22,33,44,55]   bi = [00,13,23,31,44,55]   bj = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,23,34,40,55]   c = [03,12,20,30,45,54]   d = [00,10,22,31,45,54]   e = [03,11,22,30,45,54]   f = [00,12,20,31,45,54]   g = [00,12,23,31,45,54]   h = [00,12,20,31,44,55]   i = [00,12,23,31,44,55]   j = [00,13,22,33,45,54]   k = [00,13,21,33,44,55]   l = [00,13,21,33,45,54]   m = [00,13,23,33,44,55]   n = [00,13,23,33,45,54]   o = [00,13,20,33,44,55]   p = [00,13,20,33,45,54]   q = [00,13,22,33,44,55]   r = [03,11,20,30,44,55]   s = [03,11,20,30,45,54]   t = [03,11,21,30,44,55]   u = [03,11,21,30,45,54]   v = [03,11,23,30,44,55]   w = [03,11,23,30,45,54]   x = [03,11,22,30,44,55]   y = [00,13,22,31,45,54]   z = [00,10,22,31,44,55]   aa = [00,13,22,31,44,55]   ab = [03,12,23,30,45,54]   ac = [03,12,21,30,45,54]   ad = [00,12,20,33,45,54]   ae = [00,12,23,33,45,54]   af = [00,12,21,33,45,54]   ag = [03,12,20,30,44,55]   ah = [03,12,23,30,44,55]   ai = [03,12,21,30,44,55]   aj = [00,12,20,33,44,55]   ak = [00,12,23,33,44,55]   al = [00,12,21,33,44,55]   am = [00,10,22,33,45,54]   an = [03,10,22,30,45,54]   ao = [00,11,22,33,45,54]   ap = [00,10,20,31,45,54]   aq = [00,10,23,31,44,55]   ar = [00,10,23,31,45,54]   as = [00,10,20,33,44,55]   at = [00,10,20,33,45,54]   au = [00,10,21,33,44,55]   av = [00,10,21,33,45,54]   aw = [03,10,20,30,44,55]   ax = [03,10,20,30,45,54]   ay = [00,10,23,33,44,55]   az = [00,10,23,33,45,54]   ba = [03,10,21,30,44,55]   bb = [03,10,21,30,45,54]   bc = [03,10,23,30,44,55]   bd = [03,10,23,30,45,54]   be = [00,10,22,33,44,55]   bf = [00,11,20,33,44,55]   bg = [00,11,20,33,45,54]   bh = [00,11,21,33,44,55]   bi = [00,11,21,33,45,54]   bj = [00,11,23,33,44,55]   bk = [00,11,23,33,45,54]   bl = [00,13,20,31,44,55]   bm = [00,13,20,31,45,54]   bn = [00,13,23,31,44,55]   bo = [00,13,23,31,45,54]   bp = [03,10,22,30,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,23,34,40,55]   c = [00,12,20,31,45,54]   d = [03,10,22,30,45,54]   e = [00,12,20,33,45,54]   f = [00,12,22,31,45,54]   g = [00,12,23,33,45,54]   h = [00,12,22,33,45,54]   i = [00,12,21,33,45,54]   j = [00,12,20,33,44,55]   k = [00,12,22,31,44,55]   l = [00,12,23,33,44,55]   m = [00,12,22,33,44,55]   n = [00,12,21,33,44,55]   o = [00,11,22,31,45,54]   p = [00,13,22,33,45,54]   q = [00,11,21,31,44,55]   r = [00,11,21,31,45,54]   s = [00,11,23,31,44,55]   t = [00,11,23,31,45,54]   u = [00,13,21,33,44,55]   v = [00,13,21,33,45,54]   w = [00,13,23,33,44,55]   x = [00,13,23,33,45,54]   y = [00,11,20,31,44,55]   z = [00,11,20,31,45,54]   aa = [00,13,20,33,44,55]   ab = [00,13,20,33,45,54]   ac = [00,11,21,33,44,55]   ad = [00,11,21,33,45,54]   ae = [00,11,22,31,44,55]   af = [00,13,22,33,44,55]   ag = [03,10,20,30,44,55]   ah = [03,10,20,30,45,54]   ai = [03,10,21,30,44,55]   aj = [03,10,21,30,45,54]   ak = [03,10,23,30,44,55]   al = [03,10,23,30,45,54]   am = [03,10,22,30,44,55]   an = [00,12,21,31,45,54]   ao = [00,12,23,31,45,54]   ap = [00,12,20,31,44,55]   aq = [00,12,21,31,44,55]   ar = [00,12,23,31,44,55]   as = [00,10,22,31,45,54]   at = [00,10,22,33,45,54]   au = [00,11,22,33,45,54]   av = [00,13,22,31,45,54]   aw = [00,10,20,31,45,54]   ax = [00,10,21,31,44,55]   ay = [00,10,21,31,45,54]   az = [00,10,23,31,44,55]   ba = [00,10,23,31,45,54]   bb = [00,10,20,33,44,55]   bc = [00,10,20,33,45,54]   bd = [00,10,21,33,44,55]   be = [00,10,21,33,45,54]   bf = [00,10,22,31,44,55]   bg = [00,10,23,33,44,55]   bh = [00,10,23,33,45,54]   bi = [00,10,22,33,44,55]   bj = [00,11,20,33,44,55]   bk = [00,11,20,33,45,54]   bl = [00,11,23,33,44,55]   bm = [00,11,23,33,45,54]   bn = [00,13,20,31,44,55]   bo = [00,13,20,31,45,54]   bp = [00,13,21,31,44,55]   bq = [00,13,21,31,45,54]   br = [00,13,23,31,44,55]   bs = [00,13,23,31,45,54]   bt = [00,13,22,31,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [01,13,22,32,44,55]   d = [00,11,22,33,45,54]   e = [02,11,23,31,44,55]   f = [02,10,23,30,44,55]   g = [02,11,23,30,44,55]   h = [02,13,21,30,44,55]   i = [00,12,23,32,44,55]   j = [00,13,21,32,44,55]   k = [02,13,20,30,44,55]   l = [00,10,23,32,44,55]   m = [00,11,23,32,44,55]   n = [00,10,21,32,44,55]   o = [02,10,20,30,44,55]   p = [00,12,21,32,44,55]   q = [02,10,21,30,44,55]   r = [02,11,20,30,44,55]   s = [00,12,21,33,45,54]   t = [00,13,20,32,44,55]   u = [00,13,22,32,44,55]   v = [00,10,20,32,44,55]   w = [00,12,20,32,44,55]   x = [00,11,20,32,44,55]   y = [00,10,22,32,44,55]   z = [00,11,22,32,44,55]   aa = [01,12,23,32,44,55]   ab = [02,13,21,31,44,55]   ac = [01,13,20,30,44,55]   ad = [01,12,23,30,44,55]   ae = [02,10,23,31,44,55]   af = [00,13,21,31,44,55]   ag = [00,12,23,31,44,55]   ah = [00,10,23,31,44,55]   ai = [00,11,23,31,44,55]   aj = [01,10,23,30,44,55]   ak = [01,10,23,32,44,55]   al = [00,10,21,31,44,55]   am = [00,10,21,33,44,55]   an = [01,10,20,30,44,55]   ao = [00,12,21,31,44,55]   ap = [01,12,20,30,44,55]   aq = [02,10,21,31,44,55]   ar = [00,12,21,33,44,55]   as = [01,13,20,32,44,55]   at = [01,13,22,30,44,55]   au = [00,13,20,31,44,55]   av = [00,13,22,31,44,55]   aw = [02,13,20,31,44,55]   ax = [00,12,20,31,44,55]   ay = [00,10,20,33,44,55]   az = [00,10,22,31,44,55]   ba = [00,12,20,33,44,55]   bb = [00,11,20,31,44,55]   bc = [01,10,20,32,44,55]   bd = [02,10,20,31,44,55]   be = [00,10,22,33,44,55]   bf = [00,11,20,33,44,55]   bg = [00,11,22,31,44,55]   bh = [01,10,22,30,44,55]   bi = [01,10,22,32,44,55]   bj = [01,12,20,32,44,55]   bk = [02,11,20,31,44,55]
   a = [00,10,20,31,45,54]   b = [04,11,21,34,43,55]   c = [00,10,20,32,45,54]   d = [00,13,20,32,45,54]   e = [00,11,23,33,44,55]   f = [03,10,20,31,45,54]   g = [03,10,20,32,45,54]   h = [00,10,23,31,45,54]   i = [00,11,21,33,44,55]
   a = [00,10,21,32,44,55]   b = [04,10,20,30,45,53]   c = [05,10,20,30,43,54]   d = [05,12,23,33,40,54]   e = [05,13,23,33,40,54]   f = [05,11,23,33,40,54]   g = [05,12,22,33,40,54]   h = [05,13,22,33,40,54]   i = [05,11,22,33,40,54]   j = [04,10,20,30,43,55]   k = [05,10,20,30,44,53]   l = [05,15,23,33,40,54]   m = [05,15,22,33,40,54]   n = [04,12,23,33,40,55]   o = [04,13,23,33,40,55]   p = [04,11,23,33,40,55]   q = [04,12,22,33,40,55]   r = [04,13,22,33,40,55]   s = [04,11,22,33,40,55]   t = [04,14,23,33,40,55]   u = [05,15,23,33,44,50]   v = [04,14,22,33,40,55]   w = [05,15,22,33,44,50]   x = [03,10,20,30,44,55]   y = [04,12,23,33,45,50]   z = [04,13,23,33,45,50]   aa = [04,11,23,33,45,50]   ab = [04,12,22,33,45,50]   ac = [04,13,22,33,45,50]   ad = [04,11,22,33,45,50]   ae = [04,14,23,33,45,50]   af = [04,14,22,33,45,50]   ag = [05,12,23,33,44,50]   ah = [05,13,23,33,44,50]   ai = [05,11,23,33,44,50]   aj = [05,12,22,33,44,50]   ak = [05,13,22,33,44,50]   al = [05,11,22,33,44,50]   am = [00,10,21,32,45,54]   an = [00,10,21,33,45,54]   ao = [00,11,21,32,45,54]   ap = [00,12,22,32,45,54]   aq = [00,12,23,33,45,54]   ar = [00,13,21,33,45,54]   as = [00,13,22,32,45,54]   at = [00,13,23,33,45,54]   au = [03,10,20,30,45,54]   av = [00,10,22,32,45,54]   aw = [00,10,23,33,45,54]   ax = [00,10,22,33,45,54]   ay = [00,10,23,32,45,54]   az = [00,11,21,33,45,54]   ba = [00,11,22,32,45,54]   bb = [00,11,23,33,45,54]   bc = [00,12,21,32,45,54]   bd = [00,12,22,33,45,54]   be = [00,12,23,32,45,54]   bf = [00,13,22,33,45,54]   bg = [00,13,23,32,45,54]   bh = [00,11,22,33,45,54]   bi = [00,11,23,32,45,54]   bj = [00,12,21,33,45,54]   bk = [00,13,21,32,45,54]   bl = [00,10,21,33,44,55]   bm = [00,11,21,32,44,55]   bn = [00,12,22,32,44,55]   bo = [00,12,23,33,44,55]   bp = [00,13,21,33,44,55]   bq = [00,13,22,32,44,55]   br = [00,13,23,33,44,55]   bs = [00,10,22,32,44,55]   bt = [00,10,23,33,44,55]   bu = [00,10,22,33,44,55]   bv = [00,10,23,32,44,55]   bw = [00,11,21,33,44,55]   bx = [00,11,22,32,44,55]   by = [00,11,23,33,44,55]   bz = [00,12,21,32,44,55]   ca = [00,12,22,33,44,55]   cb = [00,12,23,32,44,55]   cc = [00,13,22,33,44,55]   cd = [00,13,23,32,44,55]   ce = [00,11,23,32,44,55]   cf = [00,12,21,33,44,55]   cg = [00,13,21,32,44,55]
   a = [00,10,21,32,44,55]   b = [04,11,24,34,45,52]   c = [05,11,25,35,42,54]   d = [05,11,25,30,42,54]   e = [05,11,25,31,42,54]   f = [05,11,25,32,42,54]   g = [05,11,25,34,42,54]   h = [05,11,25,33,42,54]   i = [04,11,24,35,42,55]   j = [05,11,25,34,44,52]   k = [04,11,24,34,42,55]   l = [05,11,25,35,44,52]   m = [04,11,24,30,42,55]   n = [04,11,24,31,42,55]   o = [04,11,24,32,42,55]   p = [05,11,25,30,44,52]   q = [05,11,25,31,44,52]   r = [05,11,25,32,44,52]   s = [04,11,24,33,42,55]   t = [05,11,25,33,44,52]   u = [02,11,22,34,44,55]   v = [02,11,22,35,44,55]   w = [00,12,21,34,45,54]   x = [00,12,21,35,45,54]   y = [02,10,21,34,44,55]   z = [02,10,21,34,45,54]   aa = [02,10,21,35,44,55]   ab = [02,10,21,35,45,54]   ac = [02,11,20,34,44,55]   ad = [02,11,20,34,45,54]   ae = [02,11,20,35,44,55]   af = [02,11,20,35,45,54]   ag = [00,10,21,32,45,54]   ah = [02,11,22,30,44,55]   ai = [02,11,22,32,44,55]   aj = [02,11,22,31,44,55]   ak = [00,12,21,30,45,54]   al = [00,12,21,31,45,54]   am = [00,12,21,32,45,54]   an = [02,10,21,30,44,55]   ao = [02,10,21,30,45,54]   ap = [02,10,21,31,44,55]   aq = [02,10,21,31,45,54]   ar = [02,10,21,32,44,55]   as = [02,10,21,32,45,54]   at = [02,11,20,30,44,55]   au = [02,11,20,30,45,54]   av = [02,11,20,31,44,55]   aw = [02,11,20,31,45,54]   ax = [02,11,20,32,44,55]   ay = [02,11,20,32,45,54]   az = [02,11,22,33,44,55]   ba = [00,12,21,33,45,54]   bb = [02,10,21,33,44,55]   bc = [02,10,21,33,45,54]   bd = [02,11,20,33,44,55]   be = [02,11,20,33,45,54]   bf = [00,11,20,32,45,54]   bg = [04,11,24,30,45,52]   bh = [04,11,24,31,45,52]   bi = [04,11,24,32,45,52]   bj = [04,11,24,35,45,52]   bk = [04,11,24,33,45,52]   bl = [02,11,22,34,45,54]   bm = [02,11,22,35,45,54]   bn = [00,11,22,34,44,55]   bo = [00,11,22,34,45,54]   bp = [00,11,22,35,44,55]   bq = [00,11,22,35,45,54]   br = [00,12,21,34,44,55]   bs = [00,12,21,35,44,55]   bt = [00,11,20,32,44,55]   bu = [02,11,22,30,45,54]   bv = [02,11,22,32,45,54]   bw = [02,11,22,31,45,54]   bx = [00,11,22,30,44,55]   by = [00,11,22,30,45,54]   bz = [00,11,22,31,44,55]   ca = [00,11,22,31,45,54]   cb = [00,11,22,32,44,55]   cc = [00,11,22,32,45,54]   cd = [00,12,21,30,44,55]   ce = [00,12,21,31,44,55]   cf = [00,12,21,32,44,55]   cg = [02,11,22,33,45,54]   ch = [00,11,22,33,45,54]   ci = [00,12,21,33,44,55]
   a = [00,10,21,32,44,55]   b = [04,12,24,34,45,51]   c = [00,11,23,32,44,55]   d = [00,11,22,32,44,55]   e = [00,12,21,31,44,55]   f = [00,11,20,32,44,55]   g = [00,11,22,30,44,55]   h = [00,12,21,30,44,55]
   a = [00,10,21,32,44,55]   b = [04,13,24,30,45,52]   c = [04,13,24,33,45,52]   d = [04,13,24,31,45,52]   e = [00,11,22,31,44,55]   f = [00,12,21,32,44,55]   g = [02,10,21,32,44,55]
   a = [00,10,21,32,44,55]   b = [04,13,24,30,45,52]   c = [00,11,20,34,44,55]   d = [04,13,24,31,45,52]   e = [00,11,22,31,44,55]   f = [00,12,21,32,44,55]
   a = [00,10,21,32,44,55]   b = [04,15,24,31,42,53]   c = [00,11,22,31,44,55]   d = [00,12,21,30,44,55]   e = [00,12,21,32,44,55]
   a = [00,10,21,32,44,55]   b = [04,11,22,34,43,55]   c = [00,10,23,31,45,54]   d = [00,11,22,30,44,55]
   a = [00,10,21,32,45,54]   b = [04,13,24,30,42,55]   c = [00,13,21,32,45,54]


==> anc/syncauto6min.log <==
N = 6, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.281397

N = 6, bound = 25, min only
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
search calls = 1 + 40 + 3460 + 17458 + 27906 + 9046 + 5 = 57916
syncing_pairs_calls = 22224258
sync_upper_bound_calls = 1970312 + 1199134 = 3169446
time = 71.975465

N = 6, S = 6, bound = 25, min only
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 40 + 3460 + 17458 + 27906 + 9046 + 5 = 57916
syncing_pairs_calls = 22224258
sync_upper_bound_calls = 1970312 + 1199134 = 3169446
time = 70.226632

N = 6, S = 5, bound = 24, min only
   a = [00,11,22,33,44,50]   b = [01,12,23,34,45,50]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 166 + 14541 + 55270 + 54316 + 14140 + 41 = 138475
syncing_pairs_calls = 54847475
sync_upper_bound_calls = 6030298 + 4814255 = 10844553
time = 209.237923

N = 6, S = 4, bound = 22, min only
   a = [00,11,22,33,40,55]   b = [05,12,23,34,40,51]
   a = [00,11,23,34,43,55]   b = [01,13,24,30,45,52]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 444 + 29860 + 99141 + 104964 + 29037 + 167 = 263614
syncing_pairs_calls = 109629917
sync_upper_bound_calls = 12223538 + 11951243 = 24174781
time = 391.253435

N = 6, S = 3, bound = 20, min only
   a = [00,11,22,30,44,55]   b = [04,13,25,30,42,51]
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
nsol_sym = 0 + 1 = 1
nsol_all = 0 + 720 = 720
nsol_smin_sym = 0 + 1 = 1
nsol_smin_all = 0 + 720 = 720
nsol_min_sym = 0 + 1 = 1
nsol_min_all = 0 + 720 = 720
nsol_trans_sym = 0 + 1 = 1
nsol_trans_all = 0 + 720 = 720
nsol_smin_trans_sym = 0 + 1 = 1
nsol_smin_trans_all = 0 + 720 = 720
nsol_min_trans_sym = 0 + 1 = 1
nsol_min_trans_all = 0 + 720 = 720
search calls = 1 + 362 + 18537 + 39800 + 15886 + 1873 + 33 = 76492
syncing_pairs_calls = 39628972
sync_upper_bound_calls = 5567536 + 7843924 = 13411460
time = 149.071825

N = 6, S = 2, bound = 15, min only
   a = [00,11,20,33,44,55]   b = [03,14,20,35,42,51]
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
nsol_sym = 0 + 1 = 1
nsol_all = 0 + 720 = 720
nsol_smin_sym = 0 + 1 = 1
nsol_smin_all = 0 + 720 = 720
nsol_min_sym = 0 + 1 = 1
nsol_min_all = 0 + 720 = 720
nsol_trans_sym = 0 + 1 = 1
nsol_trans_all = 0 + 720 = 720
nsol_smin_trans_sym = 0 + 1 = 1
nsol_smin_trans_all = 0 + 720 = 720
nsol_min_trans_sym = 0 + 1 = 1
nsol_min_trans_all = 0 + 720 = 720
search calls = 1 + 150 + 473 + 175 = 799
syncing_pairs_calls = 1887388
sync_upper_bound_calls = 121110 + 678141 = 799251
time = 5.268352

N = 6, bound = 25, min only
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 40 + 3460 + 17458 + 27906 + 9046 + 5 = 57916
syncing_pairs_calls = 22224258
sync_upper_bound_calls = 1970312 + 1199134 = 3169446
time = 71.912419

N = 6, bound = 24, min only
nsol_found = 0 + 2 = 2
nsol_bound = 0
nsol_sym = 0
nsol_all = 0
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 40 + 4921 + 29994 + 60984 + 30991 + 50 = 126981
syncing_pairs_calls = 46177979
sync_upper_bound_calls = 3404268 + 1936221 = 5340489
time = 131.453848

N = 6, bound = 23, min only
   a = [00,11,22,34,43,53]   b = [01,13,24,30,45,52]
   a = [00,11,23,34,42,52]   b = [03,14,20,32,41,55]   c = [00,11,22,33,45,54]
nsol_found = 0 + 4 + 2 = 6
nsol_bound = 0 + 2 + 2 = 4
nsol_sym = 0 + 2 + 2 = 4
nsol_all = 0 + 1440 + 1440 = 2880
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 1440 + 1440 = 2880
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 1440 + 1440 = 2880
nsol_trans_sym = 0 + 2 + 2 = 4
nsol_trans_all = 0 + 1440 + 1440 = 2880
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 1440 + 1440 = 2880
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 1440 + 1440 = 2880
search calls = 1 + 48 + 6787 + 56059 + 124899 + 105014 + 406 + 9 = 293223
syncing_pairs_calls = 101564173
sync_upper_bound_calls = 6068822 + 3340260 = 9409082
time = 242.980964

N = 6, bound = 22, min only
   a = [00,10,22,33,44,55]   b = [00,12,21,33,45,54]   c = [04,14,22,35,41,53]
   a = [00,10,22,33,45,54]   b = [00,14,22,34,43,55]   c = [01,10,23,32,44,55]   d = [02,12,20,33,44,55]
   a = [00,10,23,32,45,54]   b = [02,14,23,35,41,50]
   a = [00,11,22,34,43,53]   b = [00,11,24,33,42,55]   c = [00,11,22,33,45,54]   d = [00,13,22,31,44,55]   e = [01,10,22,33,44,55]
nsol_found = 0 + 15 + 40 + 8 + 1 = 64
nsol_bound = 0 + 11 + 38 + 8 + 1 = 58
nsol_sym = 0 + 11 + 35 + 7 + 1 = 54
nsol_all = 0 + 7920 + 25200 + 5040 + 720 = 38880
nsol_smin_sym = 0 + 11 + 35 + 7 + 1 = 54
nsol_smin_all = 0 + 7920 + 25200 + 5040 + 720 = 38880
nsol_min_sym = 0 + 11 + 35 + 7 + 1 = 54
nsol_min_all = 0 + 7920 + 25200 + 5040 + 720 = 38880
nsol_trans_sym = 0 + 11 + 35 + 7 + 1 = 54
nsol_trans_all = 0 + 7920 + 25200 + 5040 + 720 = 38880
nsol_smin_trans_sym = 0 + 11 + 35 + 7 + 1 = 54
nsol_smin_trans_all = 0 + 7920 + 25200 + 5040 + 720 = 38880
nsol_min_trans_sym = 0 + 11 + 35 + 7 + 1 = 54
nsol_min_trans_all = 0 + 7920 + 25200 + 5040 + 720 = 38880
search calls = 1 + 53 + 8648 + 104363 + 219473 + 231502 + 2609 + 30 = 566679
syncing_pairs_calls = 186204190
sync_upper_bound_calls = 10228550 + 5398588 = 15627138
time = 406.280906

N = 6, bound = 21, min only
   a = [00,10,21,34,45,53]   b = [03,11,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,10,20,34,45,52]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,31,44,55]   d = [00,11,22,34,43,55]   e = [00,11,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,31,45,54]   d = [00,11,22,34,43,55]
nsol_found = 0 + 37 + 167 + 66 + 5 = 275
nsol_bound = 0 + 22 + 127 + 58 + 4 = 211
nsol_sym = 0 + 22 + 126 + 57 + 4 = 209
nsol_all = 0 + 15840 + 90360 + 40320 + 2520 = 149040
nsol_smin_sym = 0 + 22 + 126 + 57 + 4 = 209
nsol_smin_all = 0 + 15840 + 90360 + 40320 + 2520 = 149040
nsol_min_sym = 0 + 22 + 126 + 57 + 4 = 209
nsol_min_all = 0 + 15840 + 90360 + 40320 + 2520 = 149040
nsol_trans_sym = 0 + 22 + 126 + 57 + 4 = 209
nsol_trans_all = 0 + 15840 + 90360 + 40320 + 2520 = 149040
nsol_smin_trans_sym = 0 + 22 + 126 + 57 + 4 = 209
nsol_smin_trans_all = 0 + 15840 + 90360 + 40320 + 2520 = 149040
nsol_min_trans_sym = 0 + 22 + 126 + 57 + 4 = 209
nsol_min_trans_all = 0 + 15840 + 90360 + 40320 + 2520 = 149040
search calls = 1 + 53 + 10671 + 189526 + 470679 + 594997 + 9647 + 209 = 1275783
syncing_pairs_calls = 394753438
sync_upper_bound_calls = 18461724 + 8833368 = 27295092
time = 733.394079

N = 6, bound = 20, min only
   a = [00,10,21,33,44,55]   b = [03,10,20,34,45,52]
   a = [00,10,21,33,44,55]   b = [03,11,23,32,44,55]   c = [00,11,22,34,43,55]   d = [00,11,22,33,45,54]
   a = [00,10,21,33,44,55]   b = [03,11,23,32,45,54]   c = [00,11,22,34,43,55]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,31,44,55]   d = [00,11,22,34,43,55]   e = [00,11,22,35,44,53]
nsol_found = 0 + 83 + 453 + 223 + 18 = 777
nsol_bound = 0 + 46 + 286 + 157 + 13 = 502
nsol_sym = 0 + 45 + 285 + 153 + 10 = 493
nsol_all = 0 + 32400 + 203400 + 107640 + 6480 = 349920
nsol_smin_sym = 0 + 45 + 285 + 153 + 10 = 493
nsol_smin_all = 0 + 32400 + 203400 + 107640 + 6480 = 349920
nsol_min_sym = 0 + 45 + 285 + 153 + 10 = 493
nsol_min_all = 0 + 32400 + 203400 + 107640 + 6480 = 349920
nsol_trans_sym = 0 + 45 + 285 + 153 + 10 = 493
nsol_trans_all = 0 + 32400 + 203400 + 107640 + 6480 = 349920
nsol_smin_trans_sym = 0 + 45 + 285 + 153 + 10 = 493
nsol_smin_trans_all = 0 + 32400 + 203400 + 107640 + 6480 = 349920
nsol_min_trans_sym = 0 + 45 + 285 + 153 + 10 = 493
nsol_min_trans_all = 0 + 32400 + 203400 + 107640 + 6480 = 349920
search calls = 1 + 59 + 13237 + 315836 + 968271 + 1243150 + 34686 + 2118 + 32 = 2577390
syncing_pairs_calls = 737431225
sync_upper_bound_calls = 29772877 + 15033294 = 44806171
time = 1210.362550

N = 6, bound = 19, min only
   a = [00,12,21,31,43,54]   b = [05,11,20,33,44,50]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,42,55]   c = [00,11,20,33,45,54]
   a = [00,10,21,33,44,55]   b = [03,11,23,32,44,55]   c = [00,11,22,34,43,55]   d = [00,11,22,35,44,53]
   a = [00,10,21,33,45,54]   b = [03,13,22,30,44,55]   c = [00,12,22,33,44,55]   d = [00,11,22,34,43,55]   e = [01,10,20,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,11,20,33,44,55]   c = [00,11,23,32,44,55]   d = [01,10,22,33,44,55]   e = [00,11,22,34,43,55]   f = [00,11,22,33,45,54]
nsol_found = 0 + 145 + 1034 + 609 + 64 + 2 = 1854
nsol_bound = 0 + 62 + 581 + 386 + 46 + 2 = 1077
nsol_sym = 0 + 61 + 568 + 347 + 41 + 2 = 1019
nsol_all = 0 + 43920 + 406800 + 242400 + 27840 + 1440 = 722400
nsol_smin_sym = 0 + 61 + 568 + 347 + 41 + 2 = 1019
nsol_smin_all = 0 + 43920 + 406800 + 242400 + 27840 + 1440 = 722400
nsol_min_sym = 0 + 61 + 568 + 347 + 41 + 2 = 1019
nsol_min_all = 0 + 43920 + 406800 + 242400 + 27840 + 1440 = 722400
nsol_trans_sym = 0 + 61 + 568 + 347 + 41 + 2 = 1019
nsol_trans_all = 0 + 43920 + 406800 + 242400 + 27840 + 1440 = 722400
nsol_smin_trans_sym = 0 + 61 + 568 + 347 + 41 + 2 = 1019
nsol_smin_trans_all = 0 + 43920 + 406800 + 242400 + 27840 + 1440 = 722400
nsol_min_trans_sym = 0 + 61 + 568 + 347 + 41 + 2 = 1019
nsol_min_trans_all = 0 + 43920 + 406800 + 242400 + 27840 + 1440 = 722400
search calls = 1 + 63 + 16420 + 509625 + 2015461 + 2281085 + 170677 + 14009 + 167 = 5007508
syncing_pairs_calls = 1230984840
sync_upper_bound_calls = 53451695 + 26300925 = 79752620
time = 2121.456349

N = 6, bound = 18, min only
   a = [00,12,21,31,43,54]   b = [04,15,20,33,40,55]
   a = [00,12,21,31,43,54]   b = [01,10,23,32,45,55]   c = [00,11,22,35,44,53]
   a = [00,10,21,33,44,55]   b = [03,11,23,32,44,55]   c = [04,11,24,33,42,55]   d = [00,11,22,35,44,53]
   a = [00,10,21,33,44,55]   b = [03,11,23,30,44,55]   c = [02,10,22,33,44,55]   d = [04,14,24,33,40,55]   e = [00,11,20,33,45,54]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,12,22,30,44,55]   d = [00,12,22,34,43,55]   e = [02,10,20,33,44,55]   f = [00,12,22,33,45,54]
nsol_found = 0 + 257 + 2441 + 2006 + 378 + 13 = 5095
nsol_bound = 0 + 112 + 1407 + 1397 + 314 + 11 = 3241
nsol_sym = 0 + 112 + 1355 + 1319 + 285 + 11 = 3082
nsol_all = 0 + 80640 + 971280 + 934680 + 197160 + 7200 = 2190960
nsol_smin_sym = 0 + 112 + 1355 + 1319 + 285 + 11 = 3082
nsol_smin_all = 0 + 80640 + 971280 + 934680 + 197160 + 7200 = 2190960
nsol_min_sym = 0 + 112 + 1355 + 1319 + 285 + 11 = 3082
nsol_min_all = 0 + 80640 + 971280 + 934680 + 197160 + 7200 = 2190960
nsol_trans_sym = 0 + 112 + 1355 + 1319 + 285 + 11 = 3082
nsol_trans_all = 0 + 80640 + 971280 + 934680 + 197160 + 7200 = 2190960
nsol_smin_trans_sym = 0 + 112 + 1355 + 1319 + 285 + 11 = 3082
nsol_smin_trans_all = 0 + 80640 + 971280 + 934680 + 197160 + 7200 = 2190960
nsol_min_trans_sym = 0 + 112 + 1355 + 1319 + 285 + 11 = 3082
nsol_min_trans_all = 0 + 80640 + 971280 + 934680 + 197160 + 7200 = 2190960
search calls = 1 + 63 + 19957 + 808029 + 5265984 + 6526595 + 802664 + 106596 + 1222 = 13531111
syncing_pairs_calls = 2909000723
sync_upper_bound_calls = 114159136 + 48510453 = 162669589
time = 4654.688004

N = 6, bound = 17, min only
   a = [00,10,21,32,45,54]   b = [04,13,24,33,42,55]
   a = [00,12,21,31,43,54]   b = [00,11,23,35,45,53]   c = [01,10,22,33,40,55]
   a = [00,12,21,31,43,54]   b = [00,11,23,32,45,55]   c = [01,10,22,33,40,55]   d = [00,11,22,35,44,53]
   a = [00,10,20,33,44,55]   b = [03,11,23,32,44,55]   c = [01,12,22,33,44,55]   d = [04,14,24,33,42,55]   e = [02,11,22,33,45,54]
   a = [00,10,22,33,44,55]   b = [00,11,21,33,44,55]   c = [03,12,22,30,44,55]   d = [00,12,22,34,43,55]   e = [02,10,20,33,44,55]   f = [00,12,22,33,45,54]
nsol_found = 0 + 466 + 7481 + 8179 + 1567 + 49 = 17742
nsol_bound = 0 + 209 + 5040 + 6173 + 1189 + 36 = 12647
nsol_sym = 0 + 208 + 4849 + 5794 + 1035 + 26 = 11912
nsol_all = 0 + 149760 + 3482640 + 4136700 + 719340 + 16920 = 8505360
nsol_smin_sym = 0 + 208 + 4849 + 5794 + 1035 + 26 = 11912
nsol_smin_all = 0 + 149760 + 3482640 + 4136700 + 719340 + 16920 = 8505360
nsol_min_sym = 0 + 208 + 4849 + 5794 + 1035 + 26 = 11912
nsol_min_all = 0 + 149760 + 3482640 + 4136700 + 719340 + 16920 = 8505360
nsol_trans_sym = 0 + 201 + 4801 + 5789 + 1035 + 26 = 11852
nsol_trans_all = 0 + 144720 + 3448080 + 4133100 + 719340 + 16920 = 8462160
nsol_smin_trans_sym = 0 + 201 + 4801 + 5789 + 1035 + 26 = 11852
nsol_smin_trans_all = 0 + 144720 + 3448080 + 4133100 + 719340 + 16920 = 8462160
nsol_min_trans_sym = 0 + 201 + 4801 + 5789 + 1035 + 26 = 11852
nsol_min_trans_all = 0 + 144720 + 3448080 + 4133100 + 719340 + 16920 = 8462160
search calls = 1 + 64 + 24728 + 1149016 + 10815537 + 18812595 + 3996714 + 874210 + 19524 = 35692389
syncing_pairs_calls = 6912044394
sync_upper_bound_calls = 249448991 + 96394555 = 345843546
time = 10443.505401

N = 6, bound = 16, min only
   a = [00,10,21,32,44,55]   b = [04,11,21,34,45,53]
   a = [00,10,21,32,44,55]   b = [04,11,21,34,43,55]   c = [00,11,22,33,45,54]
   a = [00,10,21,32,44,55]   b = [04,14,22,34,40,55]   c = [00,13,22,30,45,54]   d = [01,10,22,30,45,54]
   a = [00,10,21,32,44,55]   b = [04,14,22,34,40,55]   c = [00,11,22,30,45,54]   d = [00,13,22,30,44,55]   e = [01,10,22,30,44,55]
   a = [00,10,22,33,44,55]   b = [00,11,21,33,44,55]   c = [00,13,23,32,44,55]   d = [04,12,22,33,40,55]   e = [00,12,22,33,45,54]   f = [03,12,22,30,44,55]
nsol_found = 0 + 847 + 20403 + 26030 + 4945 + 111 = 52336
nsol_bound = 0 + 381 + 12922 + 17851 + 3378 + 62 = 34594
nsol_sym = 0 + 378 + 12575 + 16731 + 2901 + 42 = 32627
nsol_all = 0 + 272160 + 9045720 + 11946360 + 2011800 + 25800 = 23301840
nsol_smin_sym = 0 + 378 + 12575 + 16731 + 2901 + 42 = 32627
nsol_smin_all = 0 + 272160 + 9045720 + 11946360 + 2011800 + 25800 = 23301840
nsol_min_sym = 0 + 378 + 12575 + 16731 + 2901 + 42 = 32627
nsol_min_all = 0 + 272160 + 9045720 + 11946360 + 2011800 + 25800 = 23301840
nsol_trans_sym = 0 + 322 + 12092 + 16414 + 2895 + 42 = 31765
nsol_trans_all = 0 + 231840 + 8697960 + 11718120 + 2007480 + 25800 = 22681200
nsol_smin_trans_sym = 0 + 322 + 12092 + 16414 + 2895 + 42 = 31765
nsol_smin_trans_all = 0 + 231840 + 8697960 + 11718120 + 2007480 + 25800 = 22681200
nsol_min_trans_sym = 0 + 322 + 12092 + 16414 + 2895 + 42 = 31765
nsol_min_trans_all = 0 + 231840 + 8697960 + 11718120 + 2007480 + 25800 = 22681200
search calls = 1 + 68 + 31015 + 1617027 + 24678943 + 76283093 + 22269256 + 8273135 + 267476 = 133420014
syncing_pairs_calls = 25458480132
sync_upper_bound_calls = 725822132 + 210743296 = 936565428
time = 33416.897140

N = 6, bound = 15, min only
   a = [00,10,21,31,44,55]   b = [04,14,22,34,40,55]   c = [00,12,23,30,44,55]   d = [00,13,22,33,45,54]   e = [03,10,20,30,44,55]
   a = [00,10,21,31,45,54]   b = [04,14,22,34,45,50]   c = [00,12,23,30,45,54]   d = [03,10,20,30,45,54]
   a = [00,10,21,32,44,55]   b = [04,10,20,30,45,53]
   a = [00,10,21,32,44,55]   b = [04,13,24,30,42,55]   c = [00,11,22,35,45,54]
   a = [00,10,20,33,45,54]   b = [00,10,23,33,44,55]   c = [00,12,20,33,44,55]   d = [00,10,22,34,43,55]   e = [01,11,20,33,44,55]   f = [03,13,23,30,44,55]
nsol_found = 0 + 1575 + 44786 + 69594 + 17996 + 1286 = 135237
nsol_bound = 0 + 728 + 24383 + 43564 + 13051 + 1175 = 82901
nsol_sym = 0 + 718 + 23394 + 40415 + 11469 + 1052 = 77048
nsol_all = 0 + 516960 + 16818480 + 28902180 + 8093220 + 752760 = 55083600
nsol_smin_sym = 0 + 718 + 23394 + 40415 + 11469 + 1052 = 77048
nsol_smin_all = 0 + 516960 + 16818480 + 28902180 + 8093220 + 752760 = 55083600
nsol_min_sym = 0 + 718 + 23394 + 40415 + 11469 + 1052 = 77048
nsol_min_all = 0 + 516960 + 16818480 + 28902180 + 8093220 + 752760 = 55083600
nsol_trans_sym = 0 + 528 + 20636 + 38463 + 11428 + 1052 = 72107
nsol_trans_all = 0 + 380160 + 14834520 + 27506100 + 8065140 + 752760 = 51538680
nsol_smin_trans_sym = 0 + 528 + 20636 + 38463 + 11428 + 1052 = 72107
nsol_smin_trans_all = 0 + 380160 + 14834520 + 27506100 + 8065140 + 752760 = 51538680
nsol_min_trans_sym = 0 + 528 + 20636 + 38463 + 11428 + 1052 = 72107
nsol_min_trans_all = 0 + 380160 + 14834520 + 27506100 + 8065140 + 752760 = 51538680
search calls = 1 + 70 + 39175 + 2186377 + 38600302 + 197871279 + 90316842 + 48036172 + 1067963 + 51 = 378118232
syncing_pairs_calls = 67991610079
sync_upper_bound_calls = 1361675601 + 429099304 = 1790774905
time = 74317.733940

N = 6, bound = 14, min only
   a = [00,10,20,31,44,55]   b = [04,14,21,34,40,55]   c = [03,12,20,30,45,54]
   a = [00,10,20,31,45,54]   b = [04,14,24,33,40,55]   c = [00,12,23,33,44,55]   d = [01,10,23,30,44,55]
   a = [00,10,20,31,45,54]   b = [04,14,24,33,40,55]   c = [00,13,20,32,44,55]   d = [00,10,21,31,44,55]   e = [02,10,22,31,44,55]
   a = [00,10,21,32,44,55]   b = [04,11,24,34,45,52]
   a = [00,10,20,33,44,55]   b = [01,11,23,33,44,55]   c = [02,11,21,33,44,55]   d = [01,11,22,34,43,55]   e = [01,11,20,33,45,54]   f = [03,13,23,31,44,55]
nsol_found = 0 + 3026 + 101271 + 191051 + 66716 + 4517 = 366581
nsol_bound = 0 + 1451 + 56485 + 121457 + 48720 + 3231 = 231344
nsol_sym = 0 + 1425 + 54180 + 113216 + 44521 + 2935 = 216277
nsol_all = 0 + 1025280 + 38969640 + 81089100 + 31614900 + 2049000 = 154747920
nsol_smin_sym = 0 + 1425 + 54180 + 113216 + 44521 + 2935 = 216277
nsol_smin_all = 0 + 1025280 + 38969640 + 81089100 + 31614900 + 2049000 = 154747920
nsol_min_sym = 0 + 1425 + 54180 + 113216 + 44521 + 2935 = 216277
nsol_min_all = 0 + 1025280 + 38969640 + 81089100 + 31614900 + 2049000 = 154747920
nsol_trans_sym = 0 + 954 + 44871 + 98340 + 41010 + 2925 = 188100
nsol_trans_all = 0 + 686160 + 32275440 + 70429860 + 29092740 + 2041800 = 134526000
nsol_smin_trans_sym = 0 + 954 + 44871 + 98340 + 41010 + 2925 = 188100
nsol_smin_trans_all = 0 + 686160 + 32275440 + 70429860 + 29092740 + 2041800 = 134526000
nsol_min_trans_sym = 0 + 954 + 44871 + 98340 + 41010 + 2925 = 188100
nsol_min_trans_all = 0 + 686160 + 32275440 + 70429860 + 29092740 + 2041800 = 134526000
search calls = 1 + 73 + 48912 + 2971117 + 61092672 + 411251722 + 339474491 + 212853288 + 6695624 + 764 = 1034388664
syncing_pairs_calls = 156611029124
sync_upper_bound_calls = 3181344898 + 850778636 = 4032123534
time = 168060.452918

N = 6, bound = 13, min only
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]
   a = [00,10,20,31,44,55]   b = [03,12,24,30,45,54]   c = [05,15,21,35,44,50]
   a = [00,10,20,31,44,55]   b = [04,13,24,34,45,50]   c = [00,10,23,30,45,54]   d = [02,13,22,30,45,54]
   a = [00,10,20,31,44,55]   b = [04,12,24,34,40,55]   c = [00,13,22,30,45,54]   d = [00,10,23,30,44,55]   e = [02,10,20,30,44,55]
   a = [00,10,20,33,44,55]   b = [01,11,23,33,44,55]   c = [02,11,21,33,44,55]   d = [04,14,24,33,41,55]   e = [01,11,22,35,44,53]   f = [01,11,22,34,43,55]
nsol_found = 0 + 5785 + 232993 + 504463 + 190864 + 5834 = 939939
nsol_bound = 0 + 2759 + 131722 + 313412 + 124148 + 1317 = 573358
nsol_sym = 0 + 2714 + 126794 + 295249 + 115099 + 1165 = 541021
nsol_all = 0 + 1954080 + 91208160 + 211577760 + 82253370 + 816510 = 387809880
nsol_smin_sym = 0 + 2714 + 126794 + 295249 + 115099 + 1165 = 541021
nsol_smin_all = 0 + 1954080 + 91208160 + 211577760 + 82253370 + 816510 = 387809880
nsol_min_sym = 0 + 2714 + 126794 + 295249 + 115099 + 1165 = 541021
nsol_min_all = 0 + 1954080 + 91208160 + 211577760 + 82253370 + 816510 = 387809880
nsol_trans_sym = 0 + 1761 + 92738 + 209987 + 96178 + 1128 = 401792
nsol_trans_all = 0 + 1267920 + 66706560 + 150374160 + 68749410 + 792030 = 287890080
nsol_smin_trans_sym = 0 + 1761 + 92738 + 209987 + 96178 + 1128 = 401792
nsol_smin_trans_all = 0 + 1267920 + 66706560 + 150374160 + 68749410 + 792030 = 287890080
nsol_min_trans_sym = 0 + 1761 + 92738 + 209987 + 96178 + 1128 = 401792
nsol_min_trans_all = 0 + 1267920 + 66706560 + 150374160 + 68749410 + 792030 = 287890080
search calls = 1 + 80 + 60398 + 4120334 + 89818653 + 783483971 + 1095100822 + 836829662 + 18282215 + 5453 = 2827701589
syncing_pairs_calls = 392560712297
sync_upper_bound_calls = 6602498721 + 1515190565 = 8117689286
time = 377784.492043

N = 6, bound = 12, min only
   a = [00,10,21,32,43,55]   b = [05,12,22,35,45,54]
   a = [00,10,20,30,44,55]   b = [04,11,24,34,42,55]   c = [03,12,22,31,44,55]   d = [05,15,25,35,44,52]
   a = [00,10,20,30,44,55]   b = [04,11,24,34,42,55]   c = [02,10,22,31,44,55]   d = [03,10,22,32,44,55]   e = [05,15,25,35,44,52]
   a = [00,10,20,31,44,55]   b = [02,14,23,32,45,54]   c = [05,11,25,35,44,50]
   a = [00,10,20,33,44,55]   b = [01,11,23,33,44,55]   c = [02,11,21,33,44,55]   d = [04,14,24,33,41,55]   e = [01,11,22,35,44,53]   f = [03,13,23,31,44,55]
nsol_found = 0 + 9950 + 532725 + 1238040 + 451331 + 6399 = 2238445
nsol_bound = 0 + 4165 + 299732 + 733577 + 260467 + 565 = 1298506
nsol_sym = 0 + 4096 + 289493 + 690169 + 244238 + 349 = 1228345
nsol_all = 0 + 2948400 + 208251000 + 495221040 + 174040980 + 234840 = 880696260
nsol_smin_sym = 0 + 4096 + 289493 + 690169 + 244238 + 349 = 1228345
nsol_smin_all = 0 + 2948400 + 208251000 + 495221040 + 174040980 + 234840 = 880696260
nsol_min_sym = 0 + 4096 + 289493 + 690169 + 244238 + 349 = 1228345
nsol_min_all = 0 + 2948400 + 208251000 + 495221040 + 174040980 + 234840 = 880696260
nsol_trans_sym = 0 + 2540 + 174948 + 411502 + 179536 + 215 = 768741
nsol_trans_all = 0 + 1828080 + 125823600 + 294959520 + 127769580 + 142320 = 550523100
nsol_smin_trans_sym = 0 + 2540 + 174948 + 411502 + 179536 + 215 = 768741
nsol_smin_trans_all = 0 + 1828080 + 125823600 + 294959520 + 127769580 + 142320 = 550523100
nsol_min_trans_sym = 0 + 2540 + 174948 + 411502 + 179536 + 215 = 768741
nsol_min_trans_all = 0 + 1828080 + 125823600 + 294959520 + 127769580 + 142320 = 550523100
search calls = 1 + 86 + 72780 + 5904741 + 126204667 + 1342200652 + 3221492367 + 2256797145 + 35645105 + 10344 + 72 = 6988327960
syncing_pairs_calls = 947876468481
sync_upper_bound_calls = 14631244691 + 2804505974 = 17435750665
time = 885649.658156

N = 6, bound = 11, min only
   a = [00,10,21,32,43,55]   b = [05,11,21,31,45,54]
   a = [00,10,21,32,43,55]   b = [05,15,23,33,45,50]   c = [01,14,22,32,41,55]
   a = [00,10,21,32,43,55]   b = [05,15,23,33,45,50]   c = [00,14,22,32,40,55]   d = [01,10,23,33,40,55]
   a = [00,10,20,30,44,55]   b = [04,10,21,34,40,55]   c = [05,12,25,35,40,54]   d = [00,14,20,32,44,55]   e = [03,14,20,33,44,55]
   a = [00,10,20,30,45,54]   b = [00,10,20,34,44,55]   c = [00,10,23,30,44,55]   d = [00,12,20,30,44,55]   e = [01,11,20,30,44,55]   f = [04,14,24,34,40,55]
nsol_found = 0 + 16566 + 1098001 + 2881717 + 1527821 + 320559 = 5844664
nsol_bound = 0 + 6616 + 565276 + 1643677 + 1076490 + 314160 = 3606219
nsol_sym = 0 + 6494 + 546430 + 1558069 + 1027523 + 298628 = 3437144
nsol_all = 0 + 4669200 + 393118800 + 1118947320 + 738062640 + 214998180 = 2469796140
nsol_smin_sym = 0 + 6494 + 546430 + 1558069 + 1027523 + 298628 = 3437144
nsol_smin_all = 0 + 4669200 + 393118800 + 1118947320 + 738062640 + 214998180 = 2469796140
nsol_min_sym = 0 + 6494 + 546430 + 1558069 + 1027523 + 298628 = 3437144
nsol_min_all = 0 + 4669200 + 393118800 + 1118947320 + 738062640 + 214998180 = 2469796140
nsol_trans_sym = 0 + 4077 + 312377 + 855834 + 827097 + 298427 = 2297812
nsol_trans_all = 0 + 2928960 + 224664720 + 614266320 + 594411240 + 214860780 = 1651132020
nsol_smin_trans_sym = 0 + 4077 + 312377 + 855834 + 827097 + 298427 = 2297812
nsol_smin_trans_all = 0 + 2928960 + 224664720 + 614266320 + 594411240 + 214860780 = 1651132020
nsol_min_trans_sym = 0 + 4077 + 312377 + 855834 + 827097 + 298427 = 2297812
nsol_min_trans_all = 0 + 2928960 + 224664720 + 614266320 + 594411240 + 214860780 = 1651132020
search calls = 1 + 91 + 87526 + 8403217 + 175655843 + 2065454533 + 8201803668 + 7397804046 + 37806960 + 69773 + 256 = 17887085914
syncing_pairs_calls = 2541588331199
sync_upper_bound_calls = 21040319791 + 5816593932 = 26856913723
time = 1796848.009653

N = 6, bound = 10, min only
   a = [00,10,20,31,43,55]   b = [05,15,25,33,45,50]   c = [01,12,24,33,42,55]
   a = [00,10,20,31,43,55]   b = [05,15,25,33,45,50]   c = [00,12,24,33,40,55]   d = [01,10,24,33,40,55]
   a = [00,10,20,31,43,55]   b = [05,15,25,33,45,50]   c = [00,10,24,33,40,55]   d = [00,12,20,33,40,55]   e = [01,10,20,33,40,55]
   a = [00,10,21,31,42,55]   b = [05,13,25,33,45,54]
   a = [00,10,20,30,44,55]   b = [01,11,20,34,44,55]   c = [01,11,23,30,44,55]   d = [01,11,20,33,45,54]   e = [02,11,21,30,44,55]   f = [04,14,24,34,41,55]
nsol_found = 0 + 29416 + 2278584 + 6494626 + 3332309 + 359960 = 12494895
nsol_bound = 0 + 12850 + 1180583 + 3612909 + 1804488 + 39401 = 6650231
nsol_sym = 0 + 12677 + 1143971 + 3435492 + 1705622 + 37906 = 6335668
nsol_all = 0 + 9110880 + 823192080 + 2468325420 + 1226165940 + 27279480 = 4554073800
nsol_smin_sym = 0 + 12677 + 1143971 + 3435492 + 1705622 + 37906 = 6335668
nsol_smin_all = 0 + 9110880 + 823192080 + 2468325420 + 1226165940 + 27279480 = 4554073800
nsol_min_sym = 0 + 12677 + 1143971 + 3435492 + 1705622 + 37906 = 6335668
nsol_min_all = 0 + 9110880 + 823192080 + 2468325420 + 1226165940 + 27279480 = 4554073800
nsol_trans_sym = 0 + 6341 + 584993 + 1658196 + 1169501 + 33953 = 3452984
nsol_trans_all = 0 + 4554720 + 420872280 + 1190780340 + 840777900 + 24439440 = 2481424680
nsol_smin_trans_sym = 0 + 6341 + 584993 + 1658196 + 1169501 + 33953 = 3452984
nsol_smin_trans_all = 0 + 4554720 + 420872280 + 1190780340 + 840777900 + 24439440 = 2481424680
nsol_min_trans_sym = 0 + 6341 + 584993 + 1658196 + 1169501 + 33953 = 3452984
nsol_min_trans_all = 0 + 4554720 + 420872280 + 1190780340 + 840777900 + 24439440 = 2481424680
search calls = 1 + 93 + 104978 + 11468845 + 253580186 + 2437549701 + 9429309515 + 8705080052 + 43847286 + 134420 + 284 = 20881075361
syncing_pairs_calls = 2992753709219
sync_upper_bound_calls = 22986422893 + 12467803222 = 35454226115
time = 2076484.427313

N = 6, bound = 9, min only
   a = [00,10,20,31,41,55]   b = [05,15,25,33,45,50]   c = [02,13,24,30,44,55]
   a = [00,10,20,31,41,55]   b = [05,15,25,33,45,50]   c = [00,12,23,34,40,55]   d = [04,10,23,30,44,55]
   a = [00,10,20,31,41,55]   b = [05,15,25,33,45,50]   c = [00,13,20,32,40,55]   d = [00,10,24,31,40,55]   e = [02,10,22,31,40,55]
   a = [00,10,20,31,43,55]   b = [05,12,20,31,45,54]
   a = [00,10,20,30,44,55]   b = [04,11,24,34,40,55]   c = [00,11,20,34,44,55]   d = [00,11,20,33,45,54]   e = [00,11,23,30,44,55]   f = [02,11,22,30,44,55]


==> anc/syncauto6smin.log <==
N = 6, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.309355

N = 6, bound = 25, semi-min only
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_test = 0 + 2 = 2
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
search calls = 1 + 40 + 3462 + 17458 + 27906 + 9046 + 5 = 57918
syncing_pairs_calls = 19112766
sync_upper_bound_calls = 1970312 + 1205194 = 3175506
time = 70.778764

N = 6, S = 6, bound = 25, semi-min only
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_test = 0 + 2 = 2
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 40 + 3462 + 17458 + 27906 + 9046 + 5 = 57918
syncing_pairs_calls = 19112766
sync_upper_bound_calls = 1970312 + 1205194 = 3175506
time = 70.528293

N = 6, S = 5, bound = 24, semi-min only
   a = [00,11,22,33,44,50]   b = [01,12,23,34,45,50]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_test = 0 + 2 = 2
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 166 + 14543 + 55270 + 54316 + 14140 + 41 = 138477
syncing_pairs_calls = 44141487
sync_upper_bound_calls = 6030298 + 4820101 = 10850399
time = 197.485572

N = 6, S = 4, bound = 22, semi-min only
   a = [00,11,22,33,40,55]   b = [05,12,23,34,40,51]
   a = [00,11,23,34,43,55]   b = [01,13,24,30,45,52]
nsol_test = 0 + 2 = 2
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 444 + 29862 + 99141 + 104964 + 29037 + 167 = 263616
syncing_pairs_calls = 85718905
sync_upper_bound_calls = 12223538 + 11957203 = 24180741
time = 362.555555

N = 6, S = 3, bound = 20, semi-min only
   a = [00,11,22,30,44,55]   b = [04,13,25,30,42,51]
nsol_test = 0 + 1 = 1
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
nsol_sym = 0 + 1 = 1
nsol_all = 0 + 720 = 720
nsol_smin_sym = 0 + 1 = 1
nsol_smin_all = 0 + 720 = 720
nsol_min_sym = 0 + 1 = 1
nsol_min_all = 0 + 720 = 720
nsol_trans_sym = 0 + 1 = 1
nsol_trans_all = 0 + 720 = 720
nsol_smin_trans_sym = 0 + 1 = 1
nsol_smin_trans_all = 0 + 720 = 720
nsol_min_trans_sym = 0 + 1 = 1
nsol_min_trans_all = 0 + 720 = 720
search calls = 1 + 362 + 18538 + 39800 + 15886 + 1873 + 33 = 76493
syncing_pairs_calls = 26294069
sync_upper_bound_calls = 5567536 + 7847333 = 13414869
time = 135.066022

N = 6, S = 2, bound = 15, semi-min only
   a = [00,11,20,33,44,55]   b = [03,14,20,35,42,51]
nsol_test = 0 + 1 = 1
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
nsol_sym = 0 + 1 = 1
nsol_all = 0 + 720 = 720
nsol_smin_sym = 0 + 1 = 1
nsol_smin_all = 0 + 720 = 720
nsol_min_sym = 0 + 1 = 1
nsol_min_all = 0 + 720 = 720
nsol_trans_sym = 0 + 1 = 1
nsol_trans_all = 0 + 720 = 720
nsol_smin_trans_sym = 0 + 1 = 1
nsol_smin_trans_all = 0 + 720 = 720
nsol_min_trans_sym = 0 + 1 = 1
nsol_min_trans_all = 0 + 720 = 720
search calls = 1 + 150 + 474 + 175 = 800
syncing_pairs_calls = 1088943
sync_upper_bound_calls = 121110 + 681636 = 802746
time = 4.407144

N = 6, bound = 25, semi-min only
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
nsol_test = 0 + 2 = 2
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
nsol_smin_sym = 0 + 2 = 2
nsol_smin_all = 0 + 1440 = 1440
nsol_min_sym = 0 + 2 = 2
nsol_min_all = 0 + 1440 = 1440
nsol_trans_sym = 0 + 2 = 2
nsol_trans_all = 0 + 1440 = 1440
nsol_smin_trans_sym = 0 + 2 = 2
nsol_smin_trans_all = 0 + 1440 = 1440
nsol_min_trans_sym = 0 + 2 = 2
nsol_min_trans_all = 0 + 1440 = 1440
search calls = 1 + 40 + 3462 + 17458 + 27906 + 9046 + 5 = 57918
syncing_pairs_calls = 19112766
sync_upper_bound_calls = 1970312 + 1205194 = 3175506
time = 68.360878

N = 6, bound = 24, semi-min only
nsol_test = 0 + 2 = 2
nsol_found = 0 + 2 = 2
nsol_bound = 0
nsol_sym = 0
nsol_all = 0
nsol_smin_sym = 0
nsol_smin_all = 0
nsol_min_sym = 0
nsol_min_all = 0
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 40 + 4923 + 29994 + 60984 + 30991 + 50 = 126983
syncing_pairs_calls = 40964529
sync_upper_bound_calls = 3404268 + 1942281 = 5346549
time = 121.251536

N = 6, bound = 23, semi-min only
   a = [00,10,22,33,44,55]   b = [02,10,21,34,45,53]   c = [03,13,22,30,44,55]
   a = [00,11,22,34,43,53]   b = [01,13,24,30,45,52]
nsol_test = 0 + 4 + 4 = 8
nsol_found = 0 + 4 + 4 = 8
nsol_bound = 0 + 2 + 4 = 6
nsol_sym = 0 + 2 + 4 = 6
nsol_all = 0 + 1440 + 2880 = 4320
nsol_smin_sym = 0 + 2 + 4 = 6
nsol_smin_all = 0 + 1440 + 2880 = 4320
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 1440 + 1440 = 2880
nsol_trans_sym = 0 + 2 + 4 = 6
nsol_trans_all = 0 + 1440 + 2880 = 4320
nsol_smin_trans_sym = 0 + 2 + 4 = 6
nsol_smin_trans_all = 0 + 1440 + 2880 = 4320
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 1440 + 1440 = 2880
search calls = 1 + 48 + 6791 + 56063 + 124899 + 105014 + 406 + 9 = 293231
syncing_pairs_calls = 92448418
sync_upper_bound_calls = 6068822 + 3351204 = 9420026
time = 223.750228

N = 6, bound = 22, semi-min only
   a = [00,10,22,33,44,55]   b = [00,12,21,33,45,54]   c = [04,14,22,35,41,53]
   a = [00,10,22,33,45,54]   b = [00,14,22,34,43,55]   c = [01,10,23,32,44,55]   d = [02,12,20,33,44,55]
   a = [00,10,23,32,45,54]   b = [02,14,23,35,41,50]
   a = [00,11,22,34,43,53]   b = [00,11,24,33,42,55]   c = [00,11,22,33,45,54]   d = [00,13,22,31,44,55]   e = [01,10,22,33,44,55]
nsol_test = 0 + 15 + 53 + 29 + 4 + 1 = 102
nsol_found = 0 + 15 + 49 + 11 + 1 = 76
nsol_bound = 0 + 11 + 45 + 11 + 1 = 68
nsol_sym = 0 + 11 + 42 + 10 + 1 = 64
nsol_all = 0 + 7920 + 30240 + 7200 + 720 = 46080
nsol_smin_sym = 0 + 11 + 42 + 10 + 1 = 64
nsol_smin_all = 0 + 7920 + 30240 + 7200 + 720 = 46080
nsol_min_sym = 0 + 11 + 35 + 7 + 1 = 54
nsol_min_all = 0 + 7920 + 25200 + 5040 + 720 = 38880
nsol_trans_sym = 0 + 11 + 42 + 10 + 1 = 64
nsol_trans_all = 0 + 7920 + 30240 + 7200 + 720 = 46080
nsol_smin_trans_sym = 0 + 11 + 42 + 10 + 1 = 64
nsol_smin_trans_all = 0 + 7920 + 30240 + 7200 + 720 = 46080
nsol_min_trans_sym = 0 + 11 + 35 + 7 + 1 = 54
nsol_min_trans_all = 0 + 7920 + 25200 + 5040 + 720 = 38880
search calls = 1 + 53 + 8663 + 104416 + 219502 + 231506 + 2610 + 30 = 566781
syncing_pairs_calls = 171144053
sync_upper_bound_calls = 10228550 + 5440580 = 15669130
time = 381.862022

N = 6, bound = 21, semi-min only
   a = [00,10,21,34,45,53]   b = [03,11,23,32,44,55]
   a = [00,10,22,33,44,55]   b = [02,13,24,31,40,55]   c = [02,14,20,34,43,55]   d = [05,15,22,33,44,50]
   a = [00,10,22,33,44,55]   b = [02,10,23,31,44,55]   c = [04,14,22,33,45,50]
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = [03,13,22,31,44,55]   d = [00,11,22,34,43,55]   e = [00,11,22,33,45,54]
nsol_test = 0 + 37 + 275 + 446 + 168 + 13 = 939
nsol_found = 0 + 37 + 245 + 229 + 16 = 527
nsol_bound = 0 + 22 + 196 + 218 + 15 = 451
nsol_sym = 0 + 22 + 195 + 210 + 15 = 442
nsol_all = 0 + 15840 + 138960 + 147960 + 10080 = 312840
nsol_smin_sym = 0 + 22 + 195 + 210 + 15 = 442
nsol_smin_all = 0 + 15840 + 138960 + 147960 + 10080 = 312840
nsol_min_sym = 0 + 22 + 126 + 57 + 4 = 209
nsol_min_all = 0 + 15840 + 90360 + 40320 + 2520 = 149040
nsol_trans_sym = 0 + 22 + 195 + 210 + 15 = 442
nsol_trans_all = 0 + 15840 + 138960 + 147960 + 10080 = 312840
nsol_smin_trans_sym = 0 + 22 + 195 + 210 + 15 = 442
nsol_smin_trans_all = 0 + 15840 + 138960 + 147960 + 10080 = 312840
nsol_min_trans_sym = 0 + 22 + 126 + 57 + 4 = 209
nsol_min_trans_all = 0 + 15840 + 90360 + 40320 + 2520 = 149040
search calls = 1 + 53 + 10708 + 189801 + 471125 + 595165 + 9660 + 209 = 1276722
syncing_pairs_calls = 368736178
sync_upper_bound_calls = 18461724 + 8979917 = 27441641
time = 715.152720

N = 6, bound = 20, semi-min only
   a = [00,10,21,33,44,55]   b = [03,10,20,34,45,52]
   a = [00,10,21,33,44,55]   b = [03,11,23,32,44,55]   c = [00,11,22,34,43,55]   d = [00,11,22,33,45,54]
   a = [00,10,21,33,44,55]   b = [03,11,23,32,45,54]   c = [00,11,22,34,43,55]
   a = [00,10,21,33,44,55]   b = [03,13,22,30,44,55]   c = [01,12,20,33,44,55]   d = [00,11,22,34,43,55]   e = [00,11,22,33,45,54]
   a = [00,10,21,33,44,55]   b = [03,13,22,30,44,55]   c = [00,11,22,34,43,55]   d = [00,12,21,33,44,55]   e = [01,10,22,33,44,55]   f = [00,11,22,33,45,54]
nsol_test = 0 + 83 + 884 + 2858 + 2196 + 330 + 12 = 6363
nsol_found = 0 + 83 + 783 + 1463 + 241 + 1 = 2571
nsol_bound = 0 + 46 + 538 + 1234 + 225 + 1 = 2044
nsol_sym = 0 + 45 + 534 + 1155 + 196 + 1 = 1931
nsol_all = 0 + 32400 + 378720 + 817200 + 135360 + 720 = 1364400
nsol_smin_sym = 0 + 45 + 534 + 1155 + 196 + 1 = 1931
nsol_smin_all = 0 + 32400 + 378720 + 817200 + 135360 + 720 = 1364400
nsol_min_sym = 0 + 45 + 285 + 153 + 10 = 493
nsol_min_all = 0 + 32400 + 203400 + 107640 + 6480 = 349920
nsol_trans_sym = 0 + 45 + 534 + 1155 + 196 + 1 = 1931
nsol_trans_all = 0 + 32400 + 378720 + 817200 + 135360 + 720 = 1364400
nsol_smin_trans_sym = 0 + 45 + 534 + 1155 + 196 + 1 = 1931
nsol_smin_trans_all = 0 + 32400 + 378720 + 817200 + 135360 + 720 = 1364400
nsol_min_trans_sym = 0 + 45 + 285 + 153 + 10 = 493
nsol_min_trans_all = 0 + 32400 + 203400 + 107640 + 6480 = 349920
search calls = 1 + 59 + 13320 + 316720 + 971129 + 1245346 + 35016 + 2130 + 32 = 2583753
syncing_pairs_calls = 695215410
sync_upper_bound_calls = 29772877 + 15514430 = 45287307
time = 1182.852522

N = 6, bound = 19, semi-min only
   a = [00,12,21,31,43,54]   b = [05,11,20,33,44,50]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,42,55]   c = [00,11,20,33,45,54]
   a = [00,10,21,33,44,55]   b = [03,11,23,32,44,55]   c = [00,11,22,34,43,55]   d = [00,11,22,35,44,53]
   a = [00,10,21,33,44,55]   b = [03,13,22,30,44,55]   c = [00,11,22,34,45,53]   d = [00,12,22,33,45,54]   e = [01,10,20,33,44,55]
   a = [00,10,21,33,44,55]   b = [03,13,22,30,44,55]   c = [00,11,22,34,43,55]   d = [00,12,21,33,44,55]   e = [01,10,22,33,44,55]   f = [00,11,22,35,44,53]
nsol_test = 0 + 145 + 2324 + 11769 + 18293 + 5299 + 327 + 9 = 38166
nsol_found = 0 + 145 + 2068 + 6099 + 2556 + 145 = 11013
nsol_bound = 0 + 62 + 1285 + 4636 + 2315 + 144 = 8442
nsol_sym = 0 + 61 + 1241 + 4194 + 1929 + 98 = 7523
nsol_all = 0 + 43920 + 886680 + 2956440 + 1352880 + 67320 = 5307240
nsol_smin_sym = 0 + 61 + 1241 + 4194 + 1929 + 98 = 7523
nsol_smin_all = 0 + 43920 + 886680 + 2956440 + 1352880 + 67320 = 5307240
nsol_min_sym = 0 + 61 + 568 + 347 + 41 + 2 = 1019
nsol_min_all = 0 + 43920 + 406800 + 242400 + 27840 + 1440 = 722400
nsol_trans_sym = 0 + 61 + 1241 + 4194 + 1929 + 98 = 7523
nsol_trans_all = 0 + 43920 + 886680 + 2956440 + 1352880 + 67320 = 5307240
nsol_smin_trans_sym = 0 + 61 + 1241 + 4194 + 1929 + 98 = 7523
nsol_smin_trans_all = 0 + 43920 + 886680 + 2956440 + 1352880 + 67320 = 5307240
nsol_min_trans_sym = 0 + 61 + 568 + 347 + 41 + 2 = 1019
nsol_min_trans_all = 0 + 43920 + 406800 + 242400 + 27840 + 1440 = 722400
search calls = 1 + 63 + 16565 + 511949 + 2027230 + 2299378 + 175976 + 14336 + 176 = 5045674
syncing_pairs_calls = 1156316356
sync_upper_bound_calls = 53451695 + 27646373 = 81098068
time = 2088.398618

N = 6, bound = 18, semi-min only
   a = [00,12,21,31,43,54]   b = [04,15,20,33,40,55]
   a = [00,12,21,31,43,54]   b = [05,11,20,33,44,50]   c = [00,11,25,33,44,55]
   a = [00,10,20,33,44,55]   b = [03,11,23,30,45,54]   c = [00,11,21,33,44,55]   d = [02,11,20,33,44,55]   e = [04,14,24,33,40,55]
   a = [00,10,21,33,44,55]   b = [03,11,23,34,45,52]   c = [00,11,20,35,43,54]   d = [00,11,20,33,45,54]
   a = [00,10,21,33,44,55]   b = [03,13,22,30,44,55]   c = [00,11,22,34,45,53]   d = [00,12,21,33,44,55]   e = [01,10,22,33,44,55]   f = [04,14,22,33,40,55]
nsol_test = 0 + 257 + 5739 + 35600 + 75559 + 34525 + 4802 + 212 + 5 = 156699
nsol_found = 0 + 257 + 5101 + 18103 + 12342 + 913 = 36716
nsol_bound = 0 + 112 + 3033 + 12004 + 9786 + 768 = 25703
nsol_sym = 0 + 112 + 2913 + 11043 + 7694 + 501 = 22263
nsol_all = 0 + 80640 + 2082600 + 7826880 + 5400480 + 351360 = 15741960
nsol_smin_sym = 0 + 112 + 2913 + 11043 + 7694 + 501 = 22263
nsol_smin_all = 0 + 80640 + 2082600 + 7826880 + 5400480 + 351360 = 15741960
nsol_min_sym = 0 + 112 + 1355 + 1319 + 285 + 11 = 3082
nsol_min_all = 0 + 80640 + 971280 + 934680 + 197160 + 7200 = 2190960
nsol_trans_sym = 0 + 112 + 2913 + 11043 + 7694 + 501 = 22263
nsol_trans_all = 0 + 80640 + 2082600 + 7826880 + 5400480 + 351360 = 15741960
nsol_smin_trans_sym = 0 + 112 + 2913 + 11043 + 7694 + 501 = 22263
nsol_smin_trans_all = 0 + 80640 + 2082600 + 7826880 + 5400480 + 351360 = 15741960
nsol_min_trans_sym = 0 + 112 + 1355 + 1319 + 285 + 11 = 3082
nsol_min_trans_all = 0 + 80640 + 971280 + 934680 + 197160 + 7200 = 2190960
search calls = 1 + 63 + 20214 + 813768 + 5301584 + 6602154 + 837189 + 111398 + 1434 + 5 = 13687810
syncing_pairs_calls = 2760176071
sync_upper_bound_calls = 114159136 + 52104490 = 166263626
time = 4669.533269

N = 6, bound = 17, semi-min only
   a = [00,10,21,32,45,54]   b = [04,13,24,33,42,55]
   a = [00,12,21,31,43,54]   b = [04,15,20,33,40,55]   c = [00,15,24,33,44,55]
   a = [00,12,21,31,43,54]   b = [01,10,23,32,45,55]   c = [00,11,22,35,44,53]   d = [00,11,23,32,45,55]
   a = [00,10,20,33,44,55]   b = [00,11,23,33,44,55]   c = [00,12,20,33,44,55]   d = [01,10,20,34,43,55]   e = [04,14,24,35,40,53]
   a = [00,10,21,33,44,55]   b = [03,13,22,34,40,55]   c = [00,12,22,33,44,55]   d = [01,10,20,33,44,55]   e = [00,10,22,34,45,53]   f = [00,11,21,34,45,53]
   a = [00,10,22,33,44,55]   b = [02,11,20,33,44,55]   c = [00,11,23,32,44,55]   d = [01,10,22,33,44,55]   e = [04,14,23,32,45,50]   f = [00,11,22,35,44,53]   g = [05,15,23,32,44,50]
nsol_test = 0 + 466 + 17111 + 149977 + 456098 + 493885 + 170696 + 26421 + 1416 + 15 = 1316085
nsol_found = 0 + 466 + 15022 + 64005 + 38386 + 2884 + 17 = 120780
nsol_bound = 0 + 209 + 9921 + 45902 + 26044 + 1971 + 17 = 84064
nsol_sym = 0 + 208 + 9530 + 42871 + 22447 + 1445 + 17 = 76518
nsol_all = 0 + 149760 + 6829920 + 30626400 + 15722400 + 993600 + 12240 = 54334320
nsol_smin_sym = 0 + 208 + 9530 + 42871 + 22447 + 1445 + 17 = 76518
nsol_smin_all = 0 + 149760 + 6829920 + 30626400 + 15722400 + 993600 + 12240 = 54334320
nsol_min_sym = 0 + 208 + 4849 + 5794 + 1035 + 26 = 11912
nsol_min_all = 0 + 149760 + 3482640 + 4136700 + 719340 + 16920 = 8505360
nsol_trans_sym = 0 + 201 + 9482 + 42866 + 22447 + 1445 + 17 = 76458
nsol_trans_all = 0 + 144720 + 6795360 + 30622800 + 15722400 + 993600 + 12240 = 54291120
nsol_smin_trans_sym = 0 + 201 + 9482 + 42866 + 22447 + 1445 + 17 = 76458
nsol_smin_trans_all = 0 + 144720 + 6795360 + 30622800 + 15722400 + 993600 + 12240 = 54291120
nsol_min_trans_sym = 0 + 201 + 4801 + 5789 + 1035 + 26 = 11852
nsol_min_trans_all = 0 + 144720 + 3448080 + 4133100 + 719340 + 16920 = 8462160
search calls = 1 + 64 + 25194 + 1166127 + 10965514 + 19268693 + 4490599 + 1044906 + 45945 + 1416 + 15 = 37008474
syncing_pairs_calls = 6604525949
sync_upper_bound_calls = 249448991 + 111920571 = 361369562
time = 10704.230869

N = 6, bound = 16, semi-min only
   a = [00,10,21,32,44,55]   b = [04,11,21,34,45,53]
   a = [00,10,21,32,44,55]   b = [04,11,21,34,43,55]   c = [00,11,22,33,45,54]
   a = [00,10,21,32,44,55]   b = [04,14,23,31,40,55]   c = [00,11,22,35,45,54]   d = [01,12,20,32,44,55]
   a = [00,10,21,32,44,55]   b = [04,14,23,31,40,55]   c = [00,11,22,35,45,54]   d = [00,12,21,33,44,55]   e = [01,10,22,32,44,55]
   a = [00,10,20,33,44,55]   b = [03,12,23,30,44,55]   c = [00,10,21,33,44,55]   d = [00,11,22,34,43,55]   e = [02,10,20,33,44,55]   f = [00,10,22,33,45,54]
   a = [00,10,21,33,44,55]   b = [03,11,23,30,44,55]   c = [00,11,20,34,43,55]   d = [02,10,20,33,44,55]   e = [00,11,20,33,45,54]   f = [00,11,21,33,44,55]   g = [02,10,21,33,44,55]
nsol_test = 0 + 847 + 49043 + 675899 + 2871058 + 4917175 + 3769799 + 1226636 + 174112 + 11464 + 186 = 13696219
nsol_found = 0 + 847 + 41582 + 244505 + 202174 + 34445 + 590 = 524143
nsol_bound = 0 + 381 + 26560 + 180500 + 163788 + 31561 + 573 = 403363
nsol_sym = 0 + 378 + 25823 + 167561 + 144683 + 25457 + 412 = 364314
nsol_all = 0 + 272160 + 18555480 + 120075960 + 103329840 + 18104040 + 296280 = 260633760
nsol_smin_sym = 0 + 378 + 25823 + 167561 + 144683 + 25457 + 412 = 364314
nsol_smin_all = 0 + 272160 + 18555480 + 120075960 + 103329840 + 18104040 + 296280 = 260633760
nsol_min_sym = 0 + 378 + 12575 + 16731 + 2901 + 42 = 32627
nsol_min_all = 0 + 272160 + 9045720 + 11946360 + 2011800 + 25800 = 23301840
nsol_trans_sym = 0 + 322 + 25339 + 166926 + 144667 + 25457 + 412 = 363123
nsol_trans_all = 0 + 231840 + 18207000 + 119618760 + 103318320 + 18104040 + 296280 = 259776240
nsol_smin_trans_sym = 0 + 322 + 25339 + 166926 + 144667 + 25457 + 412 = 363123
nsol_smin_trans_all = 0 + 231840 + 18207000 + 119618760 + 103318320 + 18104040 + 296280 = 259776240
nsol_min_trans_sym = 0 + 322 + 12092 + 16414 + 2895 + 42 = 31765
nsol_min_trans_all = 0 + 231840 + 8697960 + 11718120 + 2007480 + 25800 = 22681200
search calls = 1 + 68 + 31862 + 1666070 + 25354842 + 79154151 + 27186431 + 12042934 + 1494112 + 174112 + 11464 + 186 = 147116233
syncing_pairs_calls = 24682727809
sync_upper_bound_calls = 725822132 + 300427537 = 1026249669
time = 35755.648661

N = 6, bound = 15, semi-min only
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [01,12,23,32,44,55]   d = [00,11,20,33,45,54]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,12,23,33,44,55]   d = [00,11,20,33,45,54]   e = [01,10,23,30,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,10,23,31,44,55]   d = [00,11,20,33,45,54]   e = [00,12,20,33,44,55]   f = [01,10,20,33,44,55]
   a = [00,10,20,31,45,54]   b = [04,14,24,33,45,50]   c = [01,12,23,32,45,54]
   a = [00,10,21,32,44,55]   b = [04,10,20,30,45,53]
   a = [00,10,20,33,44,55]   b = [03,12,23,30,44,55]   c = [00,10,21,33,44,55]   d = [00,11,22,34,43,55]   e = [02,10,20,33,44,55]   f = [00,10,22,33,45,54]   g = [00,13,22,33,44,55]
   a = [00,10,22,33,44,55]   b = [02,13,24,31,40,55]   c = [02,14,20,34,45,53]   d = [04,13,25,31,40,52]   e = [05,11,20,33,44,52]   f = [04,13,20,33,42,55]   g = [04,13,22,31,40,55]   h = [04,13,22,33,45,50]
nsol_test = 0 + 1575 + 119770 + 2595699 + 21089447 + 68277670 + 100190315 + 71550989 + 28161458 + 6764779 + 1097151 + 130727 + 5391 + 6 = 299984977
nsol_found = 0 + 1575 + 100598 + 925012 + 1256322 + 453323 + 26421 + 353 = 2763604
nsol_bound = 0 + 728 + 59016 + 680507 + 1054148 + 418878 + 25831 + 353 = 2239461
nsol_sym = 0 + 718 + 57064 + 636928 + 942778 + 357761 + 21661 + 243 = 2017153
nsol_all = 0 + 516960 + 40988880 + 457290960 + 676238880 + 256278240 + 15525360 + 174960 = 1447014240
nsol_smin_sym = 0 + 718 + 57064 + 636928 + 942778 + 357761 + 21661 + 243 = 2017153
nsol_smin_all = 0 + 516960 + 40988880 + 457290960 + 676238880 + 256278240 + 15525360 + 174960 = 1447014240
nsol_min_sym = 0 + 718 + 23394 + 40415 + 11469 + 1052 = 77048
nsol_min_all = 0 + 516960 + 16818480 + 28902180 + 8093220 + 752760 = 55083600
nsol_trans_sym = 0 + 528 + 53602 + 629363 + 941247 + 357755 + 21661 + 243 = 2004399
nsol_trans_all = 0 + 380160 + 38501640 + 451896360 + 675147000 + 256273920 + 15525360 + 174960 = 1437899400
nsol_smin_trans_sym = 0 + 528 + 53602 + 629363 + 941247 + 357755 + 21661 + 243 = 2004399
nsol_smin_trans_all = 0 + 380160 + 38501640 + 451896360 + 675147000 + 256273920 + 15525360 + 174960 = 1437899400
nsol_min_trans_sym = 0 + 528 + 20636 + 38463 + 11428 + 1052 = 72107
nsol_min_trans_all = 0 + 380160 + 14834520 + 27506100 + 8065140 + 752760 = 51538680
search calls = 1 + 70 + 40750 + 2306147 + 41196001 + 218960726 + 158594512 + 148226487 + 72618952 + 28161509 + 6764779 + 1097151 + 130727 + 5391 + 6 = 678103209
syncing_pairs_calls = 67178924115
sync_upper_bound_calls = 1361675601 + 1813778824 = 3175454425
time = 130579.906548

N = 6, bound = 14, semi-min only
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [01,12,23,32,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,12,23,33,44,55]   d = [01,10,23,30,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,45,50]   c = [00,10,23,31,44,55]   d = [00,12,20,33,44,55]   e = [01,10,20,33,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,24,33,40,55]   c = [00,13,20,33,45,54]   d = [00,12,21,33,45,54]   e = [02,10,20,31,44,55]   f = [00,10,22,33,45,54]
   a = [00,10,21,32,44,55]   b = [04,11,24,34,45,52]
   a = [00,10,20,33,44,55]   b = [00,12,23,33,44,55]   c = [00,11,24,33,44,55]   d = [01,10,20,33,44,55]   e = [00,10,21,33,45,54]   f = [03,13,22,30,44,55]   g = [00,11,22,34,43,55]
   a = [00,10,21,33,44,55]   b = [03,13,21,30,44,55]   c = [00,12,22,34,43,55]   d = [01,10,20,33,44,55]   e = [00,11,21,34,45,53]   f = [03,13,23,30,44,55]   g = [03,13,22,30,44,55]   h = [00,11,20,34,43,55]
   a = [00,11,23,34,42,52]   b = [01,15,22,33,40,54]   c = [01,14,22,30,43,55]   d = [03,14,22,31,40,55]   e = [01,10,23,32,45,54]   f = [01,13,22,30,45,54]   g = [01,14,23,32,40,55]   h = [00,14,23,31,42,52]   i = [04,11,23,30,42,52]
nsol_test = 0 + 3026 + 292424 + 8669317 + 117207453 + 782744497 + 2833615845 + 5840214834 + 7086774289 + 5044351451 + 2161379643 + 575909761 + 98632984 + 11425358 + 942291 + 53560 + 3003 + 32 = 24562219768
nsol_found = 0 + 3026 + 236898 + 2914154 + 8317588 + 5581564 + 873927 + 33113 + 25 = 17960295
nsol_bound = 0 + 1451 + 136300 + 1989142 + 7061266 + 5128241 + 847506 + 32760 + 25 = 15196691
nsol_sym = 0 + 1425 + 131296 + 1867431 + 6383664 + 4432099 + 703815 + 24951 + 25 = 13544706
nsol_all = 0 + 1025280 + 94409640 + 1341581580 + 4588076640 + 3187399680 + 506509560 + 17964720 + 18000 = 9736985100
nsol_smin_sym = 0 + 1425 + 131296 + 1867431 + 6383664 + 4432099 + 703815 + 24951 + 25 = 13544706
nsol_smin_all = 0 + 1025280 + 94409640 + 1341581580 + 4588076640 + 3187399680 + 506509560 + 17964720 + 18000 = 9736985100
nsol_min_sym = 0 + 1425 + 54180 + 113216 + 44521 + 2935 = 216277
nsol_min_all = 0 + 1025280 + 38969640 + 81089100 + 31614900 + 2049000 = 154747920
nsol_trans_sym = 0 + 954 + 114675 + 1799758 + 6368884 + 4431998 + 703815 + 24951 + 25 = 13445060
nsol_trans_all = 0 + 686160 + 82467360 + 1293185340 + 4577599920 + 3187329120 + 506509560 + 17964720 + 18000 = 9665760180
nsol_smin_trans_sym = 0 + 954 + 114675 + 1799758 + 6368884 + 4431998 + 703815 + 24951 + 25 = 13445060
nsol_smin_trans_all = 0 + 686160 + 82467360 + 1293185340 + 4577599920 + 3187329120 + 506509560 + 17964720 + 18000 = 9665760180
nsol_min_trans_sym = 0 + 954 + 44871 + 98340 + 41010 + 2925 = 188100
nsol_min_trans_all = 0 + 686160 + 32275440 + 70429860 + 29092740 + 2041800 = 134526000
search calls = 1 + 73 + 51938 + 3263541 + 69761989 + 528459175 + 1122218988 + 3046469133 + 5846910458 + 7086775053 + 5044351451 + 2161379643 + 575909761 + 98632984 + 11425358 + 942291 + 53560 + 3003 + 32 = 25596608432
syncing_pairs_calls = 202737734676
sync_upper_bound_calls = 3181344898 + 104802551716 = 107983896614
time = 5911480.181728

N = 6, bound = 13, semi-min only
   a = [00,10,20,30,45,54]   b = [04,11,24,34,42,55]   c = [00,10,20,31,45,54]   d = [00,11,23,30,44,55]
   a = [00,10,20,31,44,55]   b = [04,11,24,34,45,53]
   a = [00,10,20,31,44,55]   b = [03,12,24,30,45,54]   c = [05,15,21,35,44,50]
   a = [00,10,20,31,44,55]   b = [04,12,24,34,40,55]   c = [00,13,22,30,45,54]   d = [00,10,23,30,44,55]   e = [02,10,20,30,44,55]
   a = [00,10,20,31,44,55]   b = [04,14,22,34,40,55]   c = [00,10,21,32,44,55]   d = [00,10,22,30,45,54]   e = [00,13,21,30,44,55]   f = [01,10,20,30,44,55]


==> anc/syncauto7.log <==
N = 7, S = 7, bound = 36
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
search calls = 1 + 119 + 74147 + 1837363 + 12082401 + 23623697 + 17782891 + 120941 + 222 = 55521782
syncing_pairs_calls = 133789956989
sync_upper_bound_calls = 5786172016 + 304109155 = 6090281171
time = 855447.163195


Done.


==> anc/syncauto7prescanxxmax.cpp <==
#include <stdio.h>
#include <string.h>
#include <stdlib.h>

#include <assert.h>

#include <algorithm>
#include <vector>
#include <set>

#include "powerauto_dfa.h"

int const N = 7;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// for parallel computing
FILE *outfile;

int startsubset;

int sync_length_excl (int nsb, const int *sbi, int excl)
{
	// compute the power automaton with one symbol omitted
	powerauto<N> pa[nsb], dpa;
	for (int j=0; j<nsb; j++) {
		if (j == excl) continue;
		int i = sbi[j];
		for (int s=N; --s>=0; ) {
			int t = i % N;
			i /= N;
			pa[j] (1 << t, 1 << s) = true;
		}
	}
	for (int j=0; j<nsb; j++) {
		for (int s=0; s<N; s++) {
			for (int t=0; t<N; t++) {
				if (pa[j] (1 << t, 1 << s)) {
					for (int c=0; c<(1<<s); c++) {
						for (int d=0; d<(1<<N); d++) {
							pa[j] (d | (1 << t), c | (1 << s)) 
									|= pa[j] (d, c);
						}
					}
				}
			}
		}
	}
	for (int j=0; j<nsb; j++) dpa |= pa[j];
	
	// merge the singleton states
	for (int s=1<<N; --s>=0; ) {
		for (int i=N; --i>0; ) {
			dpa (s,1<<0) |= dpa (s,1<<i);
			dpa (1<<0,s) |= dpa (1<<i,s);
			dpa (s,1<<i) = 0;
			dpa (1<<i,s) = 0;
		}
	}
	
	// compute the synchronization length
	if (startsubset == pow2N - 1) {
		return dpa.sync_length_bfs ();
	} else if (dpa.sync_length_bfs () < 0) {
		return -1;
	} else {
		int r = 0;
		for (int s=0; s<pow2N; s++) {
			if (bitweight[s] == bitweight[startsubset]) {
				int rr = dpa.sync_length_bfs (s);
				if (r < rr) r = rr;
			}
		}
		return r;
	}
}

int searchlevel, symbol_stack[10240];
std::set< std::vector<int> > semi_min_solutions;
std::set< std::vector<int> > non_max_solutions;

// compute the conjugate of a symbol by a symmetry
int symbolconjugate (int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}
	
	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

// table of conjugates of symbols by swaps of adjacent states
int symbolswapconjugate[powNN][N-1];
// sequence of the swaps to be selected
int johnsontrotter[factN]; 

void generatejohnsontrotter ()
{
	johnsontrotter[1] = 0;
	johnsontrotter[0] = 0;
	int t = 2;
	for (int n=3; n<=N; n++) {
		for (int q=t; --q>=0; ) {
			for (int r=n; --r>=0; ) {
				if (q & 1) {
					if (r == n - 1) {
						johnsontrotter[q*n+r] = johnsontrotter[q];
					} else {
						johnsontrotter[q*n+r] = r;
					}
				} else {
					if (r == n - 1) {
						johnsontrotter[q*n+r] = johnsontrotter[q] + 1;
					} else {
						johnsontrotter[q*n+r] = n - 2 - r;
					}
				}
			}
		}
		t *= n;
	}
	
	int sbi = 0;
	for (int k=0; k<N-1; k++) {
		sbi *= N;
		sbi += k;
	}
	std::set<int> testset;
	for (int k=0; k<factN; k++) {
		testset.insert (sbi);
		sbi = symbolswapconjugate[sbi][johnsontrotter[k]];
	}
	assert (testset.size () == factN);
}

void add_to_set (std::vector<int> &symbol, std::set< std::vector<int> > &solutions)
{
	std::sort (symbol.begin (), symbol.end());
	std::vector<int> canonic_symbol (symbol);
	
	for (int sym=0; sym<factN-1; sym++) {
		// conjugate symbols of solution
		for (int j=0; j<=searchlevel; j++) {
			symbol[j] = symbolswapconjugate[symbol[j]][johnsontrotter[sym]];
		}
		std::sort (symbol.begin (), symbol.end());
		if (canonic_symbol > symbol) {
			canonic_symbol = symbol;
		} 
	}
	
	solutions.insert (canonic_symbol);
}

int count_of_set (std::vector<int> &symbol, const std::set< std::vector<int> > &solutions)
{
	std::sort (symbol.begin (), symbol.end());
	std::vector<int> canonic_symbol (symbol);
	
	for (int sym=0; sym<factN-1; sym++) {
		// conjugate symbols of solution
		for (int j=0; j<=searchlevel; j++) {
			symbol[j] = symbolswapconjugate[symbol[j]][johnsontrotter[sym]];
		}
		std::sort (symbol.begin (), symbol.end());
		if (canonic_symbol > symbol) {
			canonic_symbol = symbol;
		} 
	}
	
	return solutions.count (canonic_symbol);
}

void find_solutions ()
{
	int l = sync_length_excl (searchlevel + 1, symbol_stack, -1);
	assert (l <= (N-1)*(N-1));
	int m = -1;
	for (int j=searchlevel; j>=0; j--) {
		int mm = sync_length_excl (searchlevel + 1, symbol_stack, j);
		if ((m > mm && mm >= 0) || m < 0) m = mm;
		if (m == l) {
			int k = symbol_stack[j];
			symbol_stack[j] = symbol_stack[searchlevel];
			std::vector<int> symbol = std::vector<int>(symbol_stack, 
								symbol_stack + searchlevel);
			add_to_set (symbol, non_max_solutions);
			symbol_stack[j] = k;
		}
	}
	if (m != l) {
		std::vector<int> symbol = std::vector<int>(symbol_stack, 
								symbol_stack + searchlevel + 1);
		add_to_set (symbol, semi_min_solutions);
	}
}

// to print symbols with printf, but only one symbol for each printf
char *symbolindex2string (int i)
{
	static char buf[3*N];
	for (int j=N-1; j>=0; j--) {
		buf[3*j+2] = ',';
		buf[3*j+1] = i % N + '0';
		buf[3*j] = j + '0';
		i /= N;
	}
	buf[3*N-1] = '\0';
	return buf;
}

// to print symbol tags with printf, but only one symbol for each printf
char *symboltag2string (int i)
{
	static char buf[3];
	if (i < 26) {
		buf[0] = 'a' + i;
		buf[1] = '\0';
	} else {
		buf[0] = 'a' + i / 26 - 1;
		buf[1] = 'a' + i % 26;
		buf[2] = '\0';
	}
	return buf;
}

void show_solution (bool maxi)
{
	// print the solution
	for (int j=0; j<=searchlevel; j++) {
		fprintf (outfile, "   %s", symboltag2string(j));
		if (maxi && !j) {
			fprintf (outfile, " == [%s]", symbolindex2string(symbol_stack[j]));
		} else {
			fprintf (outfile, " = [%s]", symbolindex2string(symbol_stack[j])); 
		}
	}
	fprintf (outfile, "\n");
	fflush (outfile);
}

void print_solution () 
{
	std::vector<int> symbol = std::vector<int>(symbol_stack, 
								symbol_stack + searchlevel + 1);
	if (count_of_set (symbol, semi_min_solutions)) {
		show_solution (false);
	}
	if (!count_of_set (symbol, non_max_solutions)) {
		show_solution (true);
	}
}

bool print_solutions = false;

void scan_sol (char *buf)
{
	searchlevel = -1;
	char *p = strchr (buf, '[');
	while (p != NULL) {
		searchlevel++;
		symbol_stack[searchlevel] = 0;
		for (int i=N; --i>=0; ) {
			symbol_stack[searchlevel] *= N;
			symbol_stack[searchlevel] += p[2] - '0';
			p += 3;
		}
		p = strchr (p, '[');
	}
	if (print_solutions) print_solution ();
	else find_solutions ();
}

void scanlog (char *outfilename)
{
	outfile = fopen (outfilename, "r");
	assert (outfile != NULL);
	char buf[10240] = "";
	
	while (!feof (outfile)) {
		assert (fgets (buf, 10240, outfile) != NULL || feof (outfile));
		long long k = 0;
		if (sscanf (buf, " a = [ %lld", &k) > 0) {
			scan_sol (buf);
		} 
	}
	
	fclose (outfile);
}

int main (int argc, char *argv[])
{
	assert (argc == 2);
	char *outfilename = argv[1];
	
	scanlog (outfilename);
	print_solutions = true;
	scanlog (outfilename);
}


==> anc/syncauto7scanxx.cpp <==
#include <stdio.h>
#include <string.h>
#include <stdlib.h>

#include <assert.h>

#include <algorithm>
#include <vector>
#include <set>

#include "powerauto_dfa.h"

int const N = 7;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// for parallel computing
int splitremainder0, splitdivisor0, splitlevel0;
int splitremainder1, splitdivisor1, splitlevel1;
int splitremainder2, splitdivisor2, splitlevel2;
FILE *outfile;

void scan_argv1 (char *argv1)
{
	splitdivisor0 = 0;
	splitremainder0 = 0;
	splitdivisor1 = 0;
	splitremainder1 = 0;
	splitdivisor2 = 0;
	splitremainder2 = 0;
	
	char *percent = strchr (argv1, '%');
	char *times0 = strchr (argv1, 'x');
	char *times1 = (times0 != NULL) ? strchr (times0 + 1, 'x') : NULL ;
	assert (percent != 0);
	assert (times0 == NULL || times0 > percent);
	
	if (percent != NULL) percent[0] = '\0';
	if (times0 != NULL) times0[0] = '\0';
	if (times1 != NULL) times1[0] = '\0';
	
	splitremainder0 = atoi (argv1);
	splitdivisor0 = atoi (percent + 1);
	if (times0 != NULL) {
		splitremainder1 = splitremainder0;
		splitdivisor1 = atoi (times0 + 1);
		if (times1 != NULL) {
			splitremainder2 = splitremainder1;
			splitdivisor2 = atoi (times1 + 1);
			splitremainder1 = splitremainder2 / (splitdivisor2 + 1);
			splitremainder2 %= (splitdivisor2 + 1);
		}
		splitremainder0 = splitremainder1 / (splitdivisor1 + 1);
		splitremainder1 %= (splitdivisor1 + 1);
	}
	
	if (percent != NULL) percent[0] = '%';
	if (times0 != NULL) times0[0] = 'x';
	if (times1 != NULL) times1[0] = 'x';
}

int startsubset;

int sync_length_excl (int nsb, const int *sbi, int excl)
{
	// compute the power automaton with one symbol omitted
	powerauto<N> pa[nsb], dpa;
	for (int j=0; j<nsb; j++) {
		if (j == excl) continue;
		int i = sbi[j];
		for (int s=N; --s>=0; ) {
			int t = i % N;
			i /= N;
			pa[j] (1 << t, 1 << s) = true;
		}
	}
	for (int j=0; j<nsb; j++) {
		for (int s=0; s<N; s++) {
			for (int t=0; t<N; t++) {
				if (pa[j] (1 << t, 1 << s)) {
					for (int c=0; c<(1<<s); c++) {
						for (int d=0; d<(1<<N); d++) {
							pa[j] (d | (1 << t), c | (1 << s)) 
									|= pa[j] (d, c);
						}
					}
				}
			}
		}
	}
	for (int j=0; j<nsb; j++) dpa |= pa[j];
	
	// merge the singleton states
	for (int s=1<<N; --s>=0; ) {
		for (int i=N; --i>0; ) {
			dpa (s,1<<0) |= dpa (s,1<<i);
			dpa (1<<0,s) |= dpa (1<<i,s);
			dpa (s,1<<i) = 0;
			dpa (1<<i,s) = 0;
		}
	}
	
	// compute the synchronization length
	if (startsubset == pow2N - 1) {
		return dpa.sync_length_bfs ();
	} else if (dpa.sync_length_bfs () < 0) {
		return -1;
	} else {
		int r = 0;
		for (int s=0; s<pow2N; s++) {
			if (bitweight[s] == bitweight[startsubset]) {
				int rr = dpa.sync_length_bfs (s);
				if (r < rr) r = rr;
			}
		}
		return r;
	}
}

long long nsol_found_s[(N-1)*(N-1)+1][10240];
long long nsol_bound_s[(N-1)*(N-1)+1][10240];
long long nsol_sym_s[(N-1)*(N-1)+1][10240];
long long nsol_all_s[(N-1)*(N-1)+1][10240];
long long nsol_smin_sym_s[(N-1)*(N-1)+1][10240];
long long nsol_smin_all_s[(N-1)*(N-1)+1][10240];
long long nsol_min_sym_s[(N-1)*(N-1)+1][10240];
long long nsol_min_all_s[(N-1)*(N-1)+1][10240];
long long search_calls_s[10240];
long long syncing_pairs_calls_s[10240];
long long sync_upper_bound_calls_s[10240];
double time_s, time_a, time_m;

bool finished (const char *outfilename) 
{
	outfile = fopen (outfilename, "r");
	if (outfile == NULL) return false;
	char buf[10240] = "";
	
	while (!feof (outfile)) {
		assert (fgets (buf, 10240, outfile) != NULL || feof (outfile));
		if (!strcmp (buf, "Done.\n")) {
			fclose (outfile);
			return true;
		}
	}
	
	fclose (outfile);
	return false;
}

void scan_nsol (char *buf, long long *nsol_s, int weight)
{
	char *p = strchr (buf, '=');
	int i = 0;
	nsol_s[i++] += atoll (p + 1) * weight;
	p = strchr (p + 1, '+');
	while (p != NULL) {
		nsol_s[i++] += atoll (p + 1) * weight;
		p = strchr (p + 1, '+');
	}
}

int searchlevel, symbol_stack[10240];
std::set< std::vector<int> > solutions;
std::set< std::vector<int> > solutions_found;
// compute the conjugate of a symbol by a symmetry

int symbolconjugate (int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}
	
	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

// table of conjugates of symbols by swaps of adjacent states
int symbolswapconjugate[powNN][N-1];
// sequence of the swaps to be selected
int johnsontrotter[factN]; 

void generatejohnsontrotter ()
{
	johnsontrotter[1] = 0;
	johnsontrotter[0] = 0;
	int t = 2;
	for (int n=3; n<=N; n++) {
		for (int q=t; --q>=0; ) {
			for (int r=n; --r>=0; ) {
				if (q & 1) {
					if (r == n - 1) {
						johnsontrotter[q*n+r] = johnsontrotter[q];
					} else {
						johnsontrotter[q*n+r] = r;
					}
				} else {
					if (r == n - 1) {
						johnsontrotter[q*n+r] = johnsontrotter[q] + 1;
					} else {
						johnsontrotter[q*n+r] = n - 2 - r;
					}
				}
			}
		}
		t *= n;
	}
	
	int sbi = 0;
	for (int k=0; k<N-1; k++) {
		sbi *= N;
		sbi += k;
	}
	std::set<int> testset;
	for (int k=0; k<factN; k++) {
		testset.insert (sbi);
		sbi = symbolswapconjugate[sbi][johnsontrotter[k]];
	}
	assert (testset.size () == factN);
}

void count_solution ()
{
	int l = sync_length_excl (searchlevel + 1, symbol_stack, -1);
	assert (l <= (N-1)*(N-1));
	std::vector<int> symbol = std::vector<int>(symbol_stack, 
								symbol_stack + searchlevel + 1);
	if (!solutions_found.count (symbol)) {
		// solution found is new
		solutions_found.insert (symbol);
		for (int m=l; m>0; m--) {
			nsol_found_s[m][searchlevel]++;
		}
		nsol_bound_s[l][searchlevel]++;
	}
	std::sort (symbol.begin (), symbol.end());
	std::vector<int> canonic_symbol (symbol);
	int freq = 1;
	
	// make first element of conjugates (set of rows of symbols)
	// the canonical form of solution
	for (int sym=0; sym<factN-1; sym++) {
		// conjugate symbols of solution
		for (int j=0; j<=searchlevel; j++) {
			symbol[j] = symbolswapconjugate[symbol[j]][johnsontrotter[sym]];
		}
		std::sort (symbol.begin (), symbol.end());
		if (canonic_symbol > symbol) {
			canonic_symbol = symbol;
			freq = 1;
		} else if (canonic_symbol == symbol) {
			freq++;
		}
	}
	
	if (!solutions.count (canonic_symbol)) {
		// solution found is new
		solutions.insert (canonic_symbol);
		int s = factN / freq;
		// solutions up to symmetry and sorting symbols
		nsol_sym_s[l][searchlevel]++;
		// solutions up to sorting symbols
		nsol_all_s[l][searchlevel] += s;
		
		int m = -1;
		for (int j=searchlevel; j>=0; j--) {
			if (m == l) break;
			int mm = sync_length_excl (searchlevel + 1, symbol_stack, j);
			if ((m > mm && mm >= 0) || m < 0) m = mm;
		}
		
		if (m != l) {
			// solutions up to symmetry and sorting symbols
			nsol_smin_sym_s[l][searchlevel]++;
			// solutions up to sorting symbols
			nsol_smin_all_s[l][searchlevel] += s;
		}
		if (m < 0) {
			// solutions up to symmetry and sorting symbols
			nsol_min_sym_s[l][searchlevel]++;
			// solutions up to sorting symbols
			nsol_min_all_s[l][searchlevel] += s;
		}
	}
}

void scan_sol (char *buf)
{
	searchlevel = -1;
	char *p = strchr (buf, '[');
	while (p != NULL) {
		searchlevel++;
		symbol_stack[searchlevel] = 0;
		for (int i=N; --i>=0; ) {
			symbol_stack[searchlevel] *= N;
			symbol_stack[searchlevel] += p[2] - '0';
			p += 3;
		}
		p = strchr (p, '[');
	}
	count_solution ();
}

void scanlog (char *outfilename, int weight)
{
	assert (finished (outfilename));
	
	outfile = fopen (outfilename, "r");
	assert (outfile != NULL);
	char buf[10240] = "";
	
	while (!feof (outfile)) {
		assert (fgets (buf, 10240, outfile) != NULL || feof (outfile));
		long long k = 0;
		if (sscanf (buf, " nsol_found = %lld", &k) > 0) {
			scan_nsol (buf, nsol_found_s[0], weight);
		} else if (sscanf (buf, " nsol_bound = %lld", &k) > 0) {
			scan_nsol (buf, nsol_bound_s[0], weight);
		} else if (sscanf (buf, " search calls = %lld", &k) > 0) {
			scan_nsol (buf, search_calls_s, weight);
		} else if (sscanf (buf, " syncing_pairs_calls = %lld", &k) > 0) {
			scan_nsol (buf, syncing_pairs_calls_s, weight);
		} else if (sscanf (buf, " sync_upper_bound_calls = %lld", &k) > 0) {
			scan_nsol (buf, sync_upper_bound_calls_s, weight);
		} else if (sscanf (buf, " a = [ %lld", &k) > 0) {
			scan_sol (buf);
		} else {
			double d = 0;
			if (sscanf (buf, "time = %lf", &d) > 0) {
				time_s += d * weight;
				time_a += d;
				if (time_m < d) time_m = d;
			}
		}
	}
	
	fclose (outfile);
}

void showscan_nsol (long long *nsol_s, const char *nsol_tag, int idx = 0)
{
	int i = 10240;
	while (i && nsol_s[--i] == 0) {}
	if (idx) {
		printf ("%s(%d) = %lld", nsol_tag, idx, nsol_s[0]);
	} else {
		printf ("%s = %lld", nsol_tag, nsol_s[0]);
	}
	long long k = nsol_s[0];
	for (int j=1; j<=i; j++) {
		printf (" + %lld",  nsol_s[j]);
		k += nsol_s[j];
	}
	printf (" = %lld\n",  k);
}

int bound;

void showscan ()
{
	for (int b = (N-1)*(N-1); b>=bound; b--) {
		showscan_nsol (nsol_found_s[b], "nsol_found", b);
		showscan_nsol (nsol_bound_s[b], "nsol_bound", b);
		showscan_nsol (nsol_sym_s[b], "nsol_sym", b);
		showscan_nsol (nsol_all_s[b], "nsol_all", b);
		showscan_nsol (nsol_smin_sym_s[b], "nsol_smin_sym", b);
		showscan_nsol (nsol_smin_all_s[b], "nsol_smin_all", b);
		showscan_nsol (nsol_min_sym_s[b], "nsol_min_sym", b);
		showscan_nsol (nsol_min_all_s[b], "nsol_min_all", b);
	}
	showscan_nsol (nsol_found_s[0], "nsol_found");
	showscan_nsol (nsol_bound_s[0], "nsol_bound");
	showscan_nsol (search_calls_s, "search_calls");
	showscan_nsol (syncing_pairs_calls_s, "syncing_pairs_calls");
	showscan_nsol (sync_upper_bound_calls_s, "sync_upper_bound_calls");
	printf ("time = %lf, %lf, %lf\n", time_m, time_a, time_s);
}

int main (int argc, char *argv[])
{
	assert (argc == 3);
	int S = N;
	for (int i=0; argv[2][i]; i++) {
		if (argv[2][i] >= '0' && argv[2][i] <= '9') {
			if (argv[2][i+1] >= '0' && argv[2][i+1] <= '9') {
				bound = 10 * (argv[2][i] - '0');
				i++;
				bound += argv[2][i] - '0';
				break;
			} else {
				S = argv[2][i] - '0';
			}
		}
	}
	startsubset = (1 << S) - 1;
	
	splitlevel0 = 0;
	splitlevel1 = 1;
	splitlevel2 = 2;
	scan_argv1 (argv[1]);
	splitremainder0 = 0;
	splitremainder1 = 0;
	splitremainder2 = 0;
	
	// for all symbols
	for (int sbi=0; sbi<powNN; sbi++) {
		// compute conjugates by adjacent swaps
		int t = 1;
		for (int s=0; s<N-1; s++) {
			symbolswapconjugate[sbi][s] = symbolconjugate (sbi, t);
			t *= s + 2;
		}
	}
	generatejohnsontrotter ();
	
	for (int sr0=splitremainder0; sr0<=splitdivisor0; sr0++) {
		int sm0 = 1;
		if (sr0 == splitdivisor0) sm0 -= splitdivisor0;
		for (int sr1=splitremainder1; sr1<=splitdivisor1; sr1++) {
			int sm1 = 1;
			if (sr1 == splitdivisor1) sm1 -= splitdivisor1;
			for (int sr2=splitremainder2; sr2<=splitdivisor2; sr2++) {
				int sm2 = 1;
				if (sr2 == splitdivisor2) sm2 -= splitdivisor2;
				char outfilename[1024];
				snprintf (outfilename, 1024, argv[2], sr0, sr1, sr2);
				scanlog (outfilename, sm0 * sm1 * sm2);
			}
		}
	}
	
	showscan ();
}


==> anc/syncauto7scanxxmax.cpp <==
#include <stdio.h>
#include <string.h>
#include <stdlib.h>

#include <assert.h>

#include <algorithm>
#include <vector>
#include <set>

#include "powerauto_dfa.h"

int const N = 7;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// for parallel computing
int splitremainder0, splitdivisor0, splitlevel0;
int splitremainder1, splitdivisor1, splitlevel1;
int splitremainder2, splitdivisor2, splitlevel2;
FILE *outfile;

void scan_argv1 (char *argv1)
{
	splitdivisor0 = 0;
	splitremainder0 = 0;
	splitdivisor1 = 0;
	splitremainder1 = 0;
	splitdivisor2 = 0;
	splitremainder2 = 0;
	
	char *percent = strchr (argv1, '%');
	char *times0 = strchr (argv1, 'x');
	char *times1 = (times0 != NULL) ? strchr (times0 + 1, 'x') : NULL ;
	assert (percent != 0);
	assert (times0 == NULL || times0 > percent);
	
	if (percent != NULL) percent[0] = '\0';
	if (times0 != NULL) times0[0] = '\0';
	if (times1 != NULL) times1[0] = '\0';
	
	splitremainder0 = atoi (argv1);
	splitdivisor0 = atoi (percent + 1);
	if (times0 != NULL) {
		splitremainder1 = splitremainder0;
		splitdivisor1 = atoi (times0 + 1);
		if (times1 != NULL) {
			splitremainder2 = splitremainder1;
			splitdivisor2 = atoi (times1 + 1);
			splitremainder1 = splitremainder2 / (splitdivisor2 + 1);
			splitremainder2 %= (splitdivisor2 + 1);
		}
		splitremainder0 = splitremainder1 / (splitdivisor1 + 1);
		splitremainder1 %= (splitdivisor1 + 1);
	}
	
	if (percent != NULL) percent[0] = '%';
	if (times0 != NULL) times0[0] = 'x';
	if (times1 != NULL) times1[0] = 'x';
}

int startsubset;

int sync_length_excl (int nsb, const int *sbi, int excl)
{
	// compute the power automaton with one symbol omitted
	powerauto<N> pa[nsb], dpa;
	for (int j=0; j<nsb; j++) {
		if (j == excl) continue;
		int i = sbi[j];
		for (int s=N; --s>=0; ) {
			int t = i % N;
			i /= N;
			pa[j] (1 << t, 1 << s) = true;
		}
	}
	for (int j=0; j<nsb; j++) {
		for (int s=0; s<N; s++) {
			for (int t=0; t<N; t++) {
				if (pa[j] (1 << t, 1 << s)) {
					for (int c=0; c<(1<<s); c++) {
						for (int d=0; d<(1<<N); d++) {
							pa[j] (d | (1 << t), c | (1 << s)) 
									|= pa[j] (d, c);
						}
					}
				}
			}
		}
	}
	for (int j=0; j<nsb; j++) dpa |= pa[j];
	
	// merge the singleton states
	for (int s=1<<N; --s>=0; ) {
		for (int i=N; --i>0; ) {
			dpa (s,1<<0) |= dpa (s,1<<i);
			dpa (1<<0,s) |= dpa (1<<i,s);
			dpa (s,1<<i) = 0;
			dpa (1<<i,s) = 0;
		}
	}
	
	// compute the synchronization length
	if (startsubset == pow2N - 1) {
		return dpa.sync_length_bfs ();
	} else if (dpa.sync_length_bfs () < 0) {
		return -1;
	} else {
		int r = 0;
		for (int s=0; s<pow2N; s++) {
			if (bitweight[s] == bitweight[startsubset]) {
				int rr = dpa.sync_length_bfs (s);
				if (r < rr) r = rr;
			}
		}
		return r;
	}
}

long long nsol_test_s[10240];
long long nsol_found_s[(N-1)*(N-1)+1][10240];
long long nsol_bound_s[(N-1)*(N-1)+1][10240];
long long nsol_sym_s[(N-1)*(N-1)+1][10240];
long long nsol_all_s[(N-1)*(N-1)+1][10240];
long long nsol_smin_sym_s[(N-1)*(N-1)+1][10240];
long long nsol_smin_all_s[(N-1)*(N-1)+1][10240];
long long nsol_min_sym_s[(N-1)*(N-1)+1][10240];
long long nsol_min_all_s[(N-1)*(N-1)+1][10240];
long long search_calls_s[10240];
long long syncing_pairs_calls_s[10240];
long long sync_upper_bound_calls_s[10240];
double time_s, time_a, time_m;

bool finished (const char *outfilename) 
{
	outfile = fopen (outfilename, "r");
	if (outfile == NULL) return false;
	char buf[10240] = "";
	
	while (!feof (outfile)) {
		assert (fgets (buf, 10240, outfile) != NULL || feof (outfile));
		if (!strcmp (buf, "Done.\n")) {
			fclose (outfile);
			return true;
		}
	}
	
	fclose (outfile);
	return false;
}

void scan_nsol (char *buf, long long *nsol_s, int weight)
{
	char *p = strchr (buf, '=');
	int i = 0;
	nsol_s[i++] += atoll (p + 1) * weight;
	p = strchr (p + 1, '+');
	while (p != NULL) {
		nsol_s[i++] += atoll (p + 1) * weight;
		p = strchr (p + 1, '+');
	}
}

int searchlevel, symbol_stack[10240];
std::set< std::vector<int> > solutions;
std::set< std::vector<int> > solutions_found;
// compute the conjugate of a symbol by a symmetry

int symbolconjugate (int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}
	
	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

// table of conjugates of symbols by swaps of adjacent states
int symbolswapconjugate[powNN][N-1];
// sequence of the swaps to be selected
int johnsontrotter[factN]; 

void generatejohnsontrotter ()
{
	johnsontrotter[1] = 0;
	johnsontrotter[0] = 0;
	int t = 2;
	for (int n=3; n<=N; n++) {
		for (int q=t; --q>=0; ) {
			for (int r=n; --r>=0; ) {
				if (q & 1) {
					if (r == n - 1) {
						johnsontrotter[q*n+r] = johnsontrotter[q];
					} else {
						johnsontrotter[q*n+r] = r;
					}
				} else {
					if (r == n - 1) {
						johnsontrotter[q*n+r] = johnsontrotter[q] + 1;
					} else {
						johnsontrotter[q*n+r] = n - 2 - r;
					}
				}
			}
		}
		t *= n;
	}
	
	int sbi = 0;
	for (int k=0; k<N-1; k++) {
		sbi *= N;
		sbi += k;
	}
	std::set<int> testset;
	for (int k=0; k<factN; k++) {
		testset.insert (sbi);
		sbi = symbolswapconjugate[sbi][johnsontrotter[k]];
	}
	assert (testset.size () == factN);
}

void count_solution ()
{
	int l = sync_length_excl (searchlevel + 1, symbol_stack, -1);
	assert (l <= (N-1)*(N-1));
	std::vector<int> symbol = std::vector<int>(symbol_stack, 
								symbol_stack + searchlevel + 1);
	if (!solutions_found.count (symbol)) {
		// solution found is new
		solutions_found.insert (symbol);
		for (int m=l; m>0; m--) {
			nsol_found_s[m][searchlevel]++;
		}
		nsol_bound_s[l][searchlevel]++;
	}
	std::sort (symbol.begin (), symbol.end());
	std::vector<int> canonic_symbol (symbol);
	int freq = 1;
	
	// make first element of conjugates (set of rows of symbols)
	// the canonical form of solution
	for (int sym=0; sym<factN-1; sym++) {
		// conjugate symbols of solution
		for (int j=0; j<=searchlevel; j++) {
			symbol[j] = symbolswapconjugate[symbol[j]][johnsontrotter[sym]];
		}
		std::sort (symbol.begin (), symbol.end());
		if (canonic_symbol > symbol) {
			canonic_symbol = symbol;
			freq = 1;
		} else if (canonic_symbol == symbol) {
			freq++;
		}
	}
	
	if (!solutions.count (canonic_symbol)) {
		// solution found is new
		solutions.insert (canonic_symbol);
		int s = factN / freq;
		// solutions up to symmetry and sorting symbols
		nsol_sym_s[l][searchlevel]++;
		// solutions up to sorting symbols
		nsol_all_s[l][searchlevel] += s;
		
		int m = -1;
		for (int j=searchlevel; j>=0; j--) {
			if (m == l) break;
			int mm = sync_length_excl (searchlevel + 1, symbol_stack, j);
			if ((m > mm && mm >= 0) || m < 0) m = mm;
		}
		
		if (m != l) {
			// solutions up to symmetry and sorting symbols
			nsol_smin_sym_s[l][searchlevel]++;
			// solutions up to sorting symbols
			nsol_smin_all_s[l][searchlevel] += s;
		}
		if (m < 0) {
			// solutions up to symmetry and sorting symbols
			nsol_min_sym_s[l][searchlevel]++;
			// solutions up to sorting symbols
			nsol_min_all_s[l][searchlevel] += s;
		}
	}
}

void scan_sol (char *buf)
{
	searchlevel = -1;
	char *p = strchr (buf, '[');
	while (p != NULL) {
		searchlevel++;
		symbol_stack[searchlevel] = 0;
		for (int i=N; --i>=0; ) {
			symbol_stack[searchlevel] *= N;
			symbol_stack[searchlevel] += p[2] - '0';
			p += 3;
		}
		p = strchr (p, '[');
	}
	count_solution ();
}

void scanlog (char *outfilename, int weight)
{
	assert (finished (outfilename));
	
	outfile = fopen (outfilename, "r");
	assert (outfile != NULL);
	char buf[10240] = "";
	
	while (!feof (outfile)) {
		assert (fgets (buf, 10240, outfile) != NULL || feof (outfile));
		long long k = 0;
		if (sscanf (buf, " nsol_test = %lld", &k) > 0) {
			scan_nsol (buf, nsol_test_s, weight);
		} else if (sscanf (buf, " nsol_found = %lld", &k) > 0) {
			scan_nsol (buf, nsol_found_s[0], weight);
		} else if (sscanf (buf, " nsol_bound = %lld", &k) > 0) {
			scan_nsol (buf, nsol_bound_s[0], weight);
		} else if (sscanf (buf, " search calls = %lld", &k) > 0) {
			scan_nsol (buf, search_calls_s, weight);
		} else if (sscanf (buf, " syncing_pairs_calls = %lld", &k) > 0) {
			scan_nsol (buf, syncing_pairs_calls_s, weight);
		} else if (sscanf (buf, " sync_upper_bound_calls = %lld", &k) > 0) {
			scan_nsol (buf, sync_upper_bound_calls_s, weight);
		} else if (sscanf (buf, " a == [ %lld", &k) > 0) {
			scan_sol (buf);
		} else {
			double d = 0;
			if (sscanf (buf, "time = %lf", &d) > 0) {
				time_s += d * weight;
				time_a += d;
				if (time_m < d) time_m = d;
			}
		}
	}
	
	fclose (outfile);
}

void showscan_nsol (long long *nsol_s, const char *nsol_tag, int idx = 0)
{
	int i = 10240;
	while (i && nsol_s[--i] == 0) {}
	if (idx) {
		printf ("%s(%d) = %lld", nsol_tag, idx, nsol_s[0]);
	} else {
		printf ("%s = %lld", nsol_tag, nsol_s[0]);
	}
	long long k = nsol_s[0];
	for (int j=1; j<=i; j++) {
		printf (" + %lld",  nsol_s[j]);
		k += nsol_s[j];
	}
	printf (" = %lld\n",  k);
}

int bound;

void showscan ()
{
	showscan_nsol (nsol_test_s, "nsol_test");
	for (int b = (N-1)*(N-1); b>=bound; b--) {
		showscan_nsol (nsol_found_s[b], "nsol_found", b);
		showscan_nsol (nsol_bound_s[b], "nsol_bound", b);
		showscan_nsol (nsol_sym_s[b], "nsol_sym", b);
		showscan_nsol (nsol_all_s[b], "nsol_all", b);
		showscan_nsol (nsol_smin_sym_s[b], "nsol_smin_sym", b);
		showscan_nsol (nsol_smin_all_s[b], "nsol_smin_all", b);
		showscan_nsol (nsol_min_sym_s[b], "nsol_min_sym", b);
		showscan_nsol (nsol_min_all_s[b], "nsol_min_all", b);
	}
	showscan_nsol (nsol_found_s[0], "nsol_found");
	showscan_nsol (nsol_bound_s[0], "nsol_bound");
	showscan_nsol (search_calls_s, "search_calls");
	showscan_nsol (syncing_pairs_calls_s, "syncing_pairs_calls");
	showscan_nsol (sync_upper_bound_calls_s, "sync_upper_bound_calls");
	printf ("time = %lf, %lf, %lf\n", time_m, time_a, time_s);
}

int main (int argc, char *argv[])
{
	assert (argc == 3);
	int S = N;
	for (int i=0; argv[2][i]; i++) {
		if (argv[2][i] >= '0' && argv[2][i] <= '9') {
			if (argv[2][i+1] >= '0' && argv[2][i+1] <= '9') {
				bound = 10 * (argv[2][i] - '0');
				i++;
				bound += argv[2][i] - '0';
				break;
			} else {
				S = argv[2][i] - '0';
			}
		}
	}
	startsubset = (1 << S) - 1;
	
	splitlevel0 = 0;
	splitlevel1 = 1;
	splitlevel2 = 2;
	scan_argv1 (argv[1]);
	splitremainder0 = 0;
	splitremainder1 = 0;
	splitremainder2 = 0;
	
	// for all symbols
	for (int sbi=0; sbi<powNN; sbi++) {
		// compute conjugates by adjacent swaps
		int t = 1;
		for (int s=0; s<N-1; s++) {
			symbolswapconjugate[sbi][s] = symbolconjugate (sbi, t);
			t *= s + 2;
		}
	}
	generatejohnsontrotter ();
	
	for (int sr0=splitremainder0; sr0<=splitdivisor0; sr0++) {
		int sm0 = 1;
		if (sr0 == splitdivisor0) sm0 -= splitdivisor0;
		for (int sr1=splitremainder1; sr1<=splitdivisor1; sr1++) {
			int sm1 = 1;
			if (sr1 == splitdivisor1) sm1 -= splitdivisor1;
			for (int sr2=splitremainder2; sr2<=splitdivisor2; sr2++) {
				int sm2 = 1;
				if (sr2 == splitdivisor2) sm2 -= splitdivisor2;
				char outfilename[1024];
				snprintf (outfilename, 1024, argv[2], sr0, sr1, sr2);
				scanlog (outfilename, sm0 * sm1 * sm2);
			}
		}
	}
	
	showscan ();
}


==> anc/syncauto7states.cpp <==
#include <stdio.h>
#include <time.h>

#include <assert.h>

#include <unistd.h>
#include <sys/wait.h>
#include <string.h>
#include <stdlib.h>

#include <algorithm>
#include <vector>
#include <set>

#include "powerauto_dfa.h"

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

// for parallel computing
int splitremainder, splitdivisor, splitlevel;
int forksplitremainder, forksplitdivisor, forksplitlevel;
FILE *outfile;

// N is number of states
int const N = 7;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// Nover2 = N over 2, NoverM = N over M
template <int N, int M> struct binomial
{
	enum { val = N * binomial<N-1,M-1>::val / M };
};
template <int N> struct binomial<N,0>
{
	enum { val = 1 };
};
int const Nover2 = binomial<N,2>::val;
#define NoverM (binomial<N,M>::val)

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// ary12<N,M> = Nary12M = the N-ary number 12...M
// idsbiN = identity symbolindex
template <int N, int M> struct ary12
{
	enum { val = N * ary12<N,M-1>::val + M };
};
template <> struct ary12<N,0>
{
	enum { val = 0 };
};
int const idsbiN = ary12<N,N-1>::val;

// compute the conjugate of a symbol by a symmetry
int symbolconjugate (int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}
	
	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

// table of coded power automaton matrix for all N^N symbols
unsigned char powerautocoded[powNN][pow2N];
// table of doubleton automaton matrix for all N^N symbols
pairauto<N> pairautoplain[powNN];

// sort table of symbols (indexed) in decending order,
// with respect to the number of doubletons which reduce
// to a singleton, in the power automaton with the table
// symbol in addition to the symbols in the search path
void sort_by_descending_syncing_pairs (const pairauto<N> &cumul2, 
							const int *symbol, int *sortedsymbol)
{
	static int bucket[Nover2+1][powNN+1];
	static int bucketsize[Nover2+1];
	
	int b, i, j;
	// initialize the buckets
	for (b=Nover2; b>=0; b--) {
		bucketsize[b] = 0;
	}
	// fill the buckets
	for	(i=0; symbol[i]>=0; i++) {
		pairauto<N> p2 = pairautoplain[symbol[i]];
		p2 |= cumul2;
		b = p2.syncing_pairs ();
		bucket[b][bucketsize[b]] = symbol[i];
		bucketsize[b]++;
	}
	// empty the buckets
	i = 0;
 	for (b=Nover2; b>=0; b--) {
		for (j=0; j<bucketsize[b]; j++) {
			sortedsymbol[i++] = bucket[b][j];
		}
	}
	sortedsymbol[i] = -1;
}

// sort table of symbols (indexed) in decending order,
// with respect to the number of doubletons which reduce
// to a singleton, in the power automaton with the table
// symbol in addition to the symbols in the search path
void sort_by_sync_length_bfs (const powerauto<N> &cumul, 
							const int *symbol, int *sortedsymbol)
{
	static int bucket[(N-1)*(N-1)+1][powNN+1];
	static int bucketsize[(N-1)*(N-1)+1];
	
	int b, i, j;
	// initialize the buckets
	for (b=(N-1)*(N-1); b>=0; b--) {
		bucketsize[b] = 0;
	}
	// fill the buckets
	for	(i=0; symbol[i]>=0; i++) {
		powerauto<N> p (powerautocoded[symbol[i]]); 
		p |= cumul;
		b = p.sync_length_bfs ();
		if (b > (N-1)*(N-1)) b = (N-1)*(N-1);
		bucket[b][bucketsize[b]] = symbol[i];
		bucketsize[b]++;
	}
	// empty the buckets
	i = 0;
 	for (b=0; b<=(N-1)*(N-1); b++) {
		for (j=0; j<bucketsize[b]; j++) {
			sortedsymbol[i++] = bucket[b][j];
		}
	}
	sortedsymbol[i] = -1;
}

// copy the symmetries, and remove in the copy the symmetries which
// are not satisfied by the indexed symbol
// required for symmetry reduction and hence a speedup of almost N!
void strip_symmetries (int sbi, const int *symmetry, int *newsymmetry)
{
	int j = 0;
	for (int i=0; symmetry[i]; i++) {
		if (sbi == symbolconjugate(sbi,symmetry[i])) {
			newsymmetry[j] = symmetry[i];
			j++;
		}
	}
	newsymmetry[j] = 0;
}

// remove the symmetrically equivalent conjugates of the first
// indexed symbol (with the list of symmetries which is satisfied
// by the symbols in the search path)
// required for symmetry reduction and hence a speedup of almost N!
void strip_conjugates_of_first (const int *symmetry, int *symbol)
{
	if (symmetry[0] == 0) return;
	
	static bool isconj[powNN];
	int sbi = symbol[0];
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = true;
	}
	
	int j = 1;
	for (int i=1; symbol[i]>=0; i++) {
		if (!isconj[symbol[i]]) {
			symbol[j++] = symbol[i];
		}
	}
	symbol[j] = -1;
	
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = false;
	}
}

// the arguments of the root call to the search routine
int startsymmetry[factN];
int startsymbol[powNN];
powerauto<N> startcumul;
pairauto<N> startcumul2;

// the number of solutions thus far, the recursion level of the search
// routine, and the indices of the symbols in the search path
int searchlevel, symbol_stack[powNN], startsubset;
long long recurcount[powNN+1];
long long nsol_found[powNN+1], nsol_bound[powNN+1];
long long nsol_sym[powNN+1], nsol_all[powNN+1];
std::set< std::vector<int> > solutions;

// to abort the search if solutions do not fit any more into memory 
bool abort_search = false;

// for parallel computing
int splitcounter;
int forksplitcounter;

// initialize the search
void init ()
{
	searchlevel = -1;
	
	// for parallel computing
	splitcounter = -1;
	forksplitcounter = -1;
	
	// make a list of all symmetries
	for (int sym=1; sym<factN; sym++) {
		startsymmetry[sym-1] = sym;
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[factN-1] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// make a list of all symbols
	for (int sbi=0; sbi<powNN; sbi++) {
		powerauto<N> p(sbi);
		p.code (powerautocoded[sbi]);
		pairauto<N> p2(p);
		pairautoplain[sbi] = p2;
		// but do not include the identity symbol
 		startsymbol[sbi-(sbi>idsbiN)] = sbi;
	}
	// and use a negative number as an end-of-list marker
	startsymbol[powNN-1] = -1;
	
	// start from the subset of all states
	startsubset = pow2N - 1;
}

void initsubset (int b)
{
	searchlevel = -1;
	
	// for parallel computing
	splitcounter = -1;
	forksplitcounter = -1;
	
	// make a list of all symmetries
	int k = 0;
	for (int sym=1; sym<factN; sym++) {
		int s = sym;
		for (int j=0; j<b; j++) {
			s /= (j+1);
		}
		bool t = true;
		for (int j=b; j<N; j++) {
			t &= (s % (j + 1) <= j-b);
			s /= (j+1);
		}
		if (t) {
			startsymmetry[k++] = sym;
		}
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[k] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// start from the subset {0,1,...,b-1} of b states
	startsubset = (1 << b) - 1;
}

// to print symbols with printf, but only one symbol for each printf
char *symbolindex2string (int i)
{
	static char buf[3*N];
	for (int j=N-1; j>=0; j--) {
		buf[3*j+2] = ',';
		buf[3*j+1] = i % N + '0';
		buf[3*j] = j + '0';
		i /= N;
	}
	buf[3*N-1] = '\0';
	return buf;
}

// to print symbol tags with printf, but only one symbol for each printf
char *symboltag2string (int i)
{
	static char buf[3];
	if (i < 26) {
		buf[0] = 'a' + i;
		buf[1] = '\0';
	} else {
		buf[0] = 'a' + i / 26 - 1;
		buf[1] = 'a' + i % 26;
		buf[2] = '\0';
	}
	return buf;
}

bool solution_shown = false;

void show_solution ()
{
	// print the solution
	for (int j=0; j<=searchlevel; j++) {
		fprintf (outfile, "   %s", symboltag2string(j));
		fprintf (outfile, " = [%s]", symbolindex2string(symbol_stack[j]));
	}
	fprintf (outfile, "\n");
	fflush (outfile);
	
	solution_shown = true;
}

void process_solution (bool exact)
{
	for (int j=0; j<=searchlevel; j++) {
		nsol_found[j]++;
		nsol_bound[j] += exact;
	}
	
	if (!exact) return; // solution found is longer than bound
	
	show_solution ();
}

int keep_showing_tree;

void show_tree (bool dots)
{
	char buf[33];
	fprintf (outfile, "#%s", searchlevel ? "" : " (start)");
	for (int i=0; i<searchlevel; i++) {
		int k = symbol_stack[i];
		buf[N] = 0;
		for (int j=N; --j>=0; ) {
			buf[j] = '0' + k % N;
			k /= N;
		}
		fprintf (outfile, " : %lld (%c.%s)", 
				recurcount[i+1] - 1, 'a' + i, buf);
	}
	fprintf (outfile, "%s\n", dots ? " ..." : "");
	fflush (outfile);
}

bool go_search_tree ()
{
	if (searchlevel == splitlevel) {
		if (splitdivisor) {
			splitcounter = (splitcounter + 1) % splitdivisor;
		}
		return (splitcounter == splitremainder);
	} else if (searchlevel == forksplitlevel) {
		if (forksplitdivisor) {
			forksplitcounter = (forksplitcounter + 1) % forksplitdivisor;
		}
		return (forksplitcounter == forksplitremainder);
	} else {
		return true;
	}
}

// the (minimum) length of the longest synchronizing word
int bound = (N-1) * (N-1);

// the maximum number of symbols
int alphabet_size = 0X7FFFFFFF; // no maximum

// search for critical and supercritical synchronizing automata
// with arguments the symbols in the search path, the power
// automaton of these symbols, the doubleton automaton of these
// symbols, and the symmetries which are satisfied by all symbols
void search (const powerauto<N> &cumul, const pairauto<N> &cumul2,
			 const int *symbol, const int *symmetry)
{
	searchlevel++;
	recurcount[searchlevel]++;
	
	// use heap memory for arrays
	int *sortedsymbol = new int[powNN];
	int *newsymmetry = new int[factN];
	
	// count the number of syncing pairs
	// adding a new symbol to the search path must increase
	// the number of syncing pairs
	int current_syncing_pairs = cumul2.syncing_pairs ();
	if (current_syncing_pairs == Nover2) {
		// except in the case where the number of syncing pairs
		// is maximal, that is, the automaton in synchronizing
		current_syncing_pairs--;
		// sort the symbols, to prioritize symbols which bring
		// the automaton of the search path faster to
		// shorter synchronization when added
		sort_by_sync_length_bfs (cumul, symbol, sortedsymbol);
	} else {
		// sort the symbols, to prioritize symbols which bring
		// the automaton of the search path faster to
		// synchronization when added
		sort_by_descending_syncing_pairs (cumul2, symbol, sortedsymbol);
	}
	
	// try all symbols as a new symbol one by one
	for (int i=0; sortedsymbol[i]>=0; i++) {
		// compute new doubleton automaton
		pairauto<N> p2 = pairautoplain[sortedsymbol[i]];
		p2 |= cumul2;
		// test if adding the new symbol to the search path
		// increases the number of syncing pairs (except in the
		// case where the automaton is already synchronizing)
		// if not, the remaining symbols will not do that either,
		// because the symbols are ordered accordingly
		int syncing_pairs_of_p2 = p2.syncing_pairs ();
		if (syncing_pairs_of_p2 == current_syncing_pairs) break;
		// the automaton must synchronize if no more symbols are allowed
		if (syncing_pairs_of_p2 < Nover2 && 
			searchlevel >= alphabet_size - 1) break;
		// compute new power automaton
		powerauto<N> p (powerautocoded[sortedsymbol[i]]); 
		p |= cumul;
		// compute synchronization upper bound and test if it is
		// at least "bound"
		int sync_upper_bound_of_p = p.sync_upper_bound (startsubset);
		
		if (sync_upper_bound_of_p >= bound) {
			// add symbol i to search path
			symbol_stack[searchlevel] = sortedsymbol[i];
			if (go_search_tree ()) {
				// test if automaton is synchronizing
				if (syncing_pairs_of_p2 == Nover2) {
					// solution found, because the synchronization
					// upper bound is sharp for synchronizing automata
					process_solution (sync_upper_bound_of_p == bound);
					if (abort_search) break;
				}
				
				// go into recursion, but only if more symbols are allowed
				if (searchlevel < alphabet_size - 1) {
					// go into recursion
					// symmetry reduction: the symmetries which are not
					// satisfied by the new symbol are removed
					strip_symmetries (sortedsymbol[i], symmetry, newsymmetry);
					// in the recursion, only try the symbols which have not
					// been tried here thus far
					search (p, p2, sortedsymbol + i + 1, newsymmetry);
					if (abort_search) break;
				}
			}
		}
		// symmetry reduction: symmetrically equivalent conjugates
		// of the new symbol are removed
		strip_conjugates_of_first (symmetry, sortedsymbol + i);
	}
	
	delete[] newsymmetry;
	delete[] sortedsymbol;
	
	searchlevel--;
	return;
}

void print_nsol (const long long int *nsol, const char *s)
{
	fprintf (outfile, "%s = %lld", s, nsol[0] - nsol[1]);
	if (nsol[0]) {
		for (int i=1; nsol[i]; i++) {
			fprintf (outfile, " + %lld", nsol[i] - nsol[i+1]);
		}
		fprintf (outfile, " = %lld", nsol[0]);
	}
	fprintf (outfile, "\n");
}

void print_recurcount (const char *s)
{
	fprintf (outfile, "%s = %lld", s, recurcount[0]);
	long long sc = recurcount[0];
	for (int i=1; recurcount[i]; i++) {
		fprintf (outfile, " + %lld", recurcount[i]);
		sc += recurcount[i];
	}
	fprintf (outfile, " = %lld\n", sc);
}

void scan_argv1 (char *argv1)
{
	splitdivisor = 0;
	splitremainder = 0;
	forksplitdivisor = 0;
	
	char *percent0 = strchr (argv1, '%');
	char *percent1 = (percent0 != NULL) ? strchr (percent0 + 1, '%') : NULL ;
	
	if (percent0 != NULL) percent0[0] = '\0';
	if (percent1 != NULL) percent1[0] = '\0';
	
	splitremainder = atoi (argv1);
	if (percent0 != NULL) splitdivisor = atol (percent0 + 1);
	if (percent1 != NULL) forksplitdivisor = atol (percent1 + 1);
	
	if (percent0 != NULL) percent0[0] = '%';
	if (percent1 != NULL) percent1[0] = '%';
}

bool finished (const char *outfilename) 
{
	outfile = fopen (outfilename, "r");
	if (outfile == NULL) return false;
	char buf[10240] = "";
	
	while (!feof (outfile)) {
		assert (fgets (buf, 10240, outfile) != NULL || feof (outfile));
		if (!strcmp (buf, "Done.\n")) {
			fclose (outfile);
			return true;
		}
	}
	
	fclose (outfile);
	return false;
}

void start (const char *outfilename) 
{
	outfile = fopen (outfilename, "w");
	assert (outfile != NULL);
}

void finish (const char *outfilename) 
{
	fclose (outfile);
	outfile = fopen (outfilename, "a");
	assert (outfile != NULL);
	fprintf (outfile, "\nDone.\n");
	fclose (outfile);
}

int main (int argc, char *argv[])
{
	assert (argc == 3);
	int S = N;
	for (int i=0; argv[2][i]; i++) {
		if (argv[2][i] >= '0' && argv[2][i] <= '9') {
			if (argv[2][i+1] >= '0' && argv[2][i+1] <= '9') {
				bound = 10 * (argv[2][i] - '0');
				i++;
				bound += argv[2][i] - '0';
				break;
			} else {
				S = argv[2][i] - '0';
			}
		}
	}
	
	clock_t t = clock ();
	printf ("N = %d, preparing\n", N);
	init ();
	initsubset (S); 
	printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
	printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	splitlevel = 1;
	forksplitlevel = 2;
	scan_argv1 (argv[1]);
	if (!splitdivisor) splitremainder = -1;
	pid_t pid = 0;
	for (forksplitremainder=0; forksplitremainder<forksplitdivisor; forksplitremainder++) {
		pid = fork ();
		if (pid) break;
	}
	if (!forksplitdivisor) forksplitremainder = -1;
	char outfilename[1024];
	snprintf (outfilename, 1024, argv[2], splitremainder, forksplitremainder);
	if (!finished (outfilename)) {
		start (outfilename);
		
		syncing_pairs_calls = 0;
		sync_upper_bound_calls = sync_length_calls = 0;
		t = clock ();
		fprintf (outfile, "N = %d, S = %d, bound = %d\n", N, S, bound);
		search (startcumul, startcumul2, startsymbol, startsymmetry);
		print_nsol (nsol_found, "nsol_found");
		print_nsol (nsol_bound, "nsol_bound");
		print_recurcount ("search calls");
		fprintf (outfile, "syncing_pairs_calls = %lld\n", syncing_pairs_calls);
		fprintf (outfile, "sync_upper_bound_calls = %lld + %lld = %lld\n", 
				sync_upper_bound_calls, sync_length_calls,
				sync_upper_bound_calls + sync_length_calls);
		fprintf (outfile, "time = %f\n\n", (clock() - t)/1000000.0);
		fflush (outfile);
		
		finish (outfilename);
	}
	if (pid) waitpid (pid, NULL, 0);
	return 0;
}

#pragma GCC pop_options



==> anc/syncauto7statesxx.cpp <==
#include <stdio.h>
#include <time.h>

#include <assert.h>

#include <unistd.h>
#include <sys/wait.h>
#include <string.h>
#include <stdlib.h>

#include <algorithm>
#include <vector>
#include <set>

#include "powerauto_dfa.h"

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

// for parallel computing
int splitremainder0, splitdivisor0, splitlevel0;
int splitremainder1, splitdivisor1, splitlevel1;
int splitremainder2, splitdivisor2, splitlevel2;
FILE *outfile;

// N is number of states
int const N = 7;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// Nover2 = N over 2, NoverM = N over M
template <int N, int M> struct binomial
{
	enum { val = N * binomial<N-1,M-1>::val / M };
};
template <int N> struct binomial<N,0>
{
	enum { val = 1 };
};
int const Nover2 = binomial<N,2>::val;
#define NoverM (binomial<N,M>::val)

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// ary12<N,M> = Nary12M = the N-ary number 12...M
// idsbiN = identity symbolindex
template <int N, int M> struct ary12
{
	enum { val = N * ary12<N,M-1>::val + M };
};
template <> struct ary12<N,0>
{
	enum { val = 0 };
};
int const idsbiN = ary12<N,N-1>::val;

// compute the conjugate of a symbol by a symmetry
int symbolconjugate (int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}
	
	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

// table of coded power automaton matrix for all N^N symbols
unsigned char powerautocoded[powNN][pow2N];
// table of doubleton automaton matrix for all N^N symbols
pairauto<N> pairautoplain[powNN];

// sort table of symbols (indexed) in decending order,
// with respect to the number of doubletons which reduce
// to a singleton, in the power automaton with the table
// symbol in addition to the symbols in the search path
void sort_by_descending_syncing_pairs (const pairauto<N> &cumul2, 
							const int *symbol, int *sortedsymbol)
{
	static int bucket[Nover2+1][powNN+1];
	static int bucketsize[Nover2+1];
	
	int b, i, j;
	// initialize the buckets
	for (b=Nover2; b>=0; b--) {
		bucketsize[b] = 0;
	}
	// fill the buckets
	for	(i=0; symbol[i]>=0; i++) {
		pairauto<N> p2 = pairautoplain[symbol[i]];
		p2 |= cumul2;
		b = p2.syncing_pairs ();
		bucket[b][bucketsize[b]] = symbol[i];
		bucketsize[b]++;
	}
	// empty the buckets
	i = 0;
 	for (b=Nover2; b>=0; b--) {
		for (j=0; j<bucketsize[b]; j++) {
			sortedsymbol[i++] = bucket[b][j];
		}
	}
	sortedsymbol[i] = -1;
}

// sort table of symbols (indexed) in decending order,
// with respect to the number of doubletons which reduce
// to a singleton, in the power automaton with the table
// symbol in addition to the symbols in the search path
void sort_by_sync_length_bfs (const powerauto<N> &cumul, 
							const int *symbol, int *sortedsymbol)
{
	static int bucket[(N-1)*(N-1)+1][powNN+1];
	static int bucketsize[(N-1)*(N-1)+1];
	
	int b, i, j;
	// initialize the buckets
	for (b=(N-1)*(N-1); b>=0; b--) {
		bucketsize[b] = 0;
	}
	// fill the buckets
	for	(i=0; symbol[i]>=0; i++) {
		powerauto<N> p (powerautocoded[symbol[i]]); 
		p |= cumul;
		b = p.sync_length_bfs ();
		if (b > (N-1)*(N-1)) b = (N-1)*(N-1);
		bucket[b][bucketsize[b]] = symbol[i];
		bucketsize[b]++;
	}
	// empty the buckets
	i = 0;
 	for (b=0; b<=(N-1)*(N-1); b++) {
		for (j=0; j<bucketsize[b]; j++) {
			sortedsymbol[i++] = bucket[b][j];
		}
	}
	sortedsymbol[i] = -1;
}

// copy the symmetries, and remove in the copy the symmetries which
// are not satisfied by the indexed symbol
// required for symmetry reduction and hence a speedup of almost N!
void strip_symmetries (int sbi, const int *symmetry, int *newsymmetry)
{
	int j = 0;
	for (int i=0; symmetry[i]; i++) {
		if (sbi == symbolconjugate(sbi,symmetry[i])) {
			newsymmetry[j] = symmetry[i];
			j++;
		}
	}
	newsymmetry[j] = 0;
}

// remove the symmetrically equivalent conjugates of the first
// indexed symbol (with the list of symmetries which is satisfied
// by the symbols in the search path)
// required for symmetry reduction and hence a speedup of almost N!
void strip_conjugates_of_first (const int *symmetry, int *symbol)
{
	if (symmetry[0] == 0) return;
	
	static bool isconj[powNN];
	int sbi = symbol[0];
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = true;
	}
	
	int j = 1;
	for (int i=1; symbol[i]>=0; i++) {
		if (!isconj[symbol[i]]) {
			symbol[j++] = symbol[i];
		}
	}
	symbol[j] = -1;
	
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = false;
	}
}

// the arguments of the root call to the search routine
int startsymmetry[factN];
int startsymbol[powNN];
powerauto<N> startcumul;
pairauto<N> startcumul2;

// the number of solutions thus far, the recursion level of the search
// routine, and the indices of the symbols in the search path
int searchlevel, symbol_stack[powNN], startsubset;
long long recurcount[powNN+1];
long long nsol_found[powNN+1], nsol_bound[powNN+1];
long long nsol_sym[powNN+1], nsol_all[powNN+1];
std::set< std::vector<int> > solutions;

// to abort the search if solutions do not fit any more into memory 
bool abort_search = false;

// for parallel computing
int splitcounter0;
int splitcounter1;
int splitcounter2;

// initialize the search
void init ()
{
	searchlevel = -1;
	
	// for parallel computing
	splitcounter0 = -1;
	splitcounter1 = -1;
	splitcounter2 = -1;
	
	// make a list of all symmetries
	for (int sym=1; sym<factN; sym++) {
		startsymmetry[sym-1] = sym;
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[factN-1] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// make a list of all symbols
	for (int sbi=0; sbi<powNN; sbi++) {
		powerauto<N> p(sbi);
		p.code (powerautocoded[sbi]);
		pairauto<N> p2(p);
		pairautoplain[sbi] = p2;
		// but do not include the identity symbol
 		startsymbol[sbi-(sbi>idsbiN)] = sbi;
	}
	// and use a negative number as an end-of-list marker
	startsymbol[powNN-1] = -1;
	
	// start from the subset of all states
	startsubset = pow2N - 1;
}

void initsubset (int b)
{
	searchlevel = -1;
	
	// for parallel computing
	splitcounter0 = -1;
	splitcounter1 = -1;
	splitcounter2 = -1;
	
	// make a list of all symmetries
	int k = 0;
	for (int sym=1; sym<factN; sym++) {
		int s = sym;
		for (int j=0; j<b; j++) {
			s /= (j+1);
		}
		bool t = true;
		for (int j=b; j<N; j++) {
			t &= (s % (j + 1) <= j-b);
			s /= (j+1);
		}
		if (t) {
			startsymmetry[k++] = sym;
		}
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[k] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// start from the subset {0,1,...,b-1} of b states
	startsubset = (1 << b) - 1;
}

// to print symbols with printf, but only one symbol for each printf
char *symbolindex2string (int i)
{
	static char buf[3*N];
	for (int j=N-1; j>=0; j--) {
		buf[3*j+2] = ',';
		buf[3*j+1] = i % N + '0';
		buf[3*j] = j + '0';
		i /= N;
	}
	buf[3*N-1] = '\0';
	return buf;
}

// to print symbol tags with printf, but only one symbol for each printf
char *symboltag2string (int i)
{
	static char buf[3];
	if (i < 26) {
		buf[0] = 'a' + i;
		buf[1] = '\0';
	} else {
		buf[0] = 'a' + i / 26 - 1;
		buf[1] = 'a' + i % 26;
		buf[2] = '\0';
	}
	return buf;
}

bool solution_shown = false;

void show_solution ()
{
	if (nsol_found[0] > (1 << 20)) {
		if (nsol_found[0] == (1 << 20) + 1) {
			fprintf (outfile, "   ...\n");
		}
		return;
	}
	
	// print the solution
	for (int j=0; j<=searchlevel; j++) {
		fprintf (outfile, "   %s", symboltag2string(j));
		fprintf (outfile, " = [%s]", symbolindex2string(symbol_stack[j]));
	}
	fprintf (outfile, "\n");
	fflush (outfile);
	
	solution_shown = true;
}

void process_solution (bool exact)
{
	for (int j=0; j<=searchlevel; j++) {
		nsol_found[j]++;
		nsol_bound[j] += exact;
	}
	
	// if (!exact) return; // solution found is longer than bound
	
	show_solution ();
}

int keep_showing_tree;

void show_tree (bool dots)
{
	char buf[33];
	fprintf (outfile, "#%s", searchlevel ? "" : " (start)");
	for (int i=0; i<searchlevel; i++) {
		int k = symbol_stack[i];
		buf[N] = 0;
		for (int j=N; --j>=0; ) {
			buf[j] = '0' + k % N;
			k /= N;
		}
		fprintf (outfile, " : %lld (%c.%s)", 
				recurcount[i+1] - 1, 'a' + i, buf);
	}
	fprintf (outfile, "%s\n", dots ? " ..." : "");
	fflush (outfile);
}

bool go_search_tree ()
{
	if (searchlevel == splitlevel0) {
		if (splitdivisor0) {
			splitcounter0 = (splitcounter0 + 1) % splitdivisor0;
		}
		return (splitcounter0 == splitremainder0);
	} else if (searchlevel == splitlevel1) {
		if (splitdivisor1) {
			splitcounter1 = (splitcounter1 + 1) % splitdivisor1;
		}
		return (splitcounter1 == splitremainder1);
	} else if (searchlevel == splitlevel2) {
		if (splitdivisor2) {
			splitcounter2 = (splitcounter2 + 1) % splitdivisor2;
		}
		return (splitcounter2 == splitremainder2);
	} else {
		return true;
	}
}

// the (minimum) length of the longest synchronizing word
int bound = (N-1) * (N-1);

// the maximum number of symbols
int alphabet_size = 0X7FFFFFFF; // no maximum

// search for critical and supercritical synchronizing automata
// with arguments the symbols in the search path, the power
// automaton of these symbols, the doubleton automaton of these
// symbols, and the symmetries which are satisfied by all symbols
void search (const powerauto<N> &cumul, const pairauto<N> &cumul2,
			 const int *symbol, const int *symmetry)
{
	searchlevel++;
	recurcount[searchlevel]++;
	
	// use heap memory for arrays
	int *sortedsymbol = new int[powNN];
	int *newsymmetry = new int[factN];
	
	// count the number of syncing pairs
	// adding a new symbol to the search path must increase
	// the number of syncing pairs
	int current_syncing_pairs = cumul2.syncing_pairs ();
	if (current_syncing_pairs == Nover2) {
		// except in the case where the number of syncing pairs
		// is maximal, that is, the automaton in synchronizing
		current_syncing_pairs--;
		// sort the symbols, to prioritize symbols which bring
		// the automaton of the search path faster to
		// shorter synchronization when added
		sort_by_sync_length_bfs (cumul, symbol, sortedsymbol);
	} else {
		// sort the symbols, to prioritize symbols which bring
		// the automaton of the search path faster to
		// synchronization when added
		sort_by_descending_syncing_pairs (cumul2, symbol, sortedsymbol);
	}
	
	// try all symbols as a new symbol one by one
	for (int i=0; sortedsymbol[i]>=0; i++) {
		// compute new doubleton automaton
		pairauto<N> p2 = pairautoplain[sortedsymbol[i]];
		p2 |= cumul2;
		// test if adding the new symbol to the search path
		// increases the number of syncing pairs (except in the
		// case where the automaton is already synchronizing)
		// if not, the remaining symbols will not do that either,
		// because the symbols are ordered accordingly
		int syncing_pairs_of_p2 = p2.syncing_pairs ();
		if (syncing_pairs_of_p2 == current_syncing_pairs) break;
		// the automaton must synchronize if no more symbols are allowed
		if (syncing_pairs_of_p2 < Nover2 && 
			searchlevel >= alphabet_size - 1) break;
		// compute new power automaton
		powerauto<N> p (powerautocoded[sortedsymbol[i]]); 
		p |= cumul;
		// compute synchronization upper bound and test if it is
		// at least "bound"
		int sync_upper_bound_of_p = p.sync_upper_bound (startsubset);
		
		if (sync_upper_bound_of_p >= bound) {
			// add symbol i to search path
			symbol_stack[searchlevel] = sortedsymbol[i];
			if (go_search_tree ()) {
				// test if automaton is synchronizing
				if (syncing_pairs_of_p2 == Nover2) {
					// solution found, because the synchronization
					// upper bound is sharp for synchronizing automata
					process_solution (sync_upper_bound_of_p == bound);
					if (abort_search) break;
				}
				
				// go into recursion, but only if more symbols are allowed
				if (searchlevel < alphabet_size - 1) {
					// go into recursion
					// symmetry reduction: the symmetries which are not
					// satisfied by the new symbol are removed
					strip_symmetries (sortedsymbol[i], symmetry, newsymmetry);
					// in the recursion, only try the symbols which have not
					// been tried here thus far
					search (p, p2, sortedsymbol + i + 1, newsymmetry);
					if (abort_search) break;
				}
			}
		}
		// symmetry reduction: symmetrically equivalent conjugates
		// of the new symbol are removed
		strip_conjugates_of_first (symmetry, sortedsymbol + i);
	}
	
	delete[] newsymmetry;
	delete[] sortedsymbol;
	
	searchlevel--;
	return;
}

void print_nsol (const long long int *nsol, const char *s)
{
	fprintf (outfile, "%s = %lld", s, nsol[0] - nsol[1]);
	if (nsol[0]) {
		for (int i=1; nsol[i]; i++) {
			fprintf (outfile, " + %lld", nsol[i] - nsol[i+1]);
		}
		fprintf (outfile, " = %lld", nsol[0]);
	}
	fprintf (outfile, "\n");
}

void print_recurcount (const char *s)
{
	fprintf (outfile, "%s = %lld", s, recurcount[0]);
	long long sc = recurcount[0];
	for (int i=1; recurcount[i]; i++) {
		fprintf (outfile, " + %lld", recurcount[i]);
		sc += recurcount[i];
	}
	fprintf (outfile, " = %lld\n", sc);
}

void scan_argv1 (char *argv1)
{
	splitdivisor0 = 0;
	splitremainder0 = 0;
	splitdivisor1 = 0;
	splitremainder1 = 0;
	splitdivisor2 = 0;
	splitremainder2 = 0;
	
	char *percent = strchr (argv1, '%');
	char *times0 = strchr (argv1, 'x');
	char *times1 = (times0 != NULL) ? strchr (times0 + 1, 'x') : NULL ;
	assert (percent != 0);
	assert (times0 == NULL || times0 > percent);
	
	if (percent != NULL) percent[0] = '\0';
	if (times0 != NULL) times0[0] = '\0';
	if (times1 != NULL) times1[0] = '\0';
	
	splitremainder0 = atoi (argv1);
	splitdivisor0 = atoi (percent + 1);
	if (times0 != NULL) {
		splitremainder1 = splitremainder0 / (splitdivisor0 + 1);
		splitremainder0 %= (splitdivisor0 + 1);
		splitdivisor1 = atoi (times0 + 1);
		if (times1 != NULL) {
			splitremainder2 = splitremainder1 / (splitdivisor1 + 1);
			splitremainder1 %= (splitdivisor1 + 1);
			splitdivisor2 = atoi (times1 + 1);
		}
	}
	
	if (percent != NULL) percent[0] = '%';
	if (times0 != NULL) times0[0] = 'x';
	if (times1 != NULL) times1[0] = 'x';
}

bool finished (const char *outfilename) 
{
	outfile = fopen (outfilename, "r");
	if (outfile == NULL) return false;
	char buf[10240] = "";
	
	while (!feof (outfile)) {
		assert (fgets (buf, 10240, outfile) != NULL || feof (outfile));
		if (!strcmp (buf, "Done.\n")) {
			fclose (outfile);
			return true;
		}
	}
	
	fclose (outfile);
	return false;
}

void start (const char *outfilename) 
{
	outfile = fopen (outfilename, "w");
	assert (outfile != NULL);
}

void finish (const char *outfilename) 
{
	fclose (outfile);
	outfile = fopen (outfilename, "a");
	assert (outfile != NULL);
	fprintf (outfile, "\nDone.\n");
	fclose (outfile);
}

int main (int argc, char *argv[])
{
	assert (argc == 3);
	int S = N;
	for (int i=0; argv[2][i]; i++) {
		if (argv[2][i] >= '0' && argv[2][i] <= '9') {
			if (argv[2][i+1] >= '0' && argv[2][i+1] <= '9') {
				bound = 10 * (argv[2][i] - '0');
				i++;
				bound += argv[2][i] - '0';
				break;
			} else {
				S = argv[2][i] - '0';
			}
		}
	}
	
	clock_t t = clock ();
	printf ("N = %d, preparing\n", N);
	init ();
	initsubset (S); 
	printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
	printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	splitlevel0 = 0;
	splitlevel1 = 1;
	splitlevel2 = 2;
	scan_argv1 (argv[1]);
	char outfilename[1024];
	snprintf (outfilename, 1024, argv[2], 
			splitremainder0, splitremainder1, splitremainder2);
	if (!splitdivisor0) splitremainder0 = -1;
	if (!splitdivisor1) splitremainder1 = -1;
	if (!splitdivisor2) splitremainder2 = -1;
	if (!finished (outfilename)) {
		start (outfilename);
		
		syncing_pairs_calls = 0;
		sync_upper_bound_calls = sync_length_calls = 0;
		t = clock ();
		fprintf (outfile, "N = %d, S = %d, bound = %d\n", N, S, bound);
		search (startcumul, startcumul2, startsymbol, startsymmetry);
		print_nsol (nsol_found, "nsol_found");
		print_nsol (nsol_bound, "nsol_bound");
		print_recurcount ("search calls");
		fprintf (outfile, "syncing_pairs_calls = %lld\n", syncing_pairs_calls);
		fprintf (outfile, "sync_upper_bound_calls = %lld + %lld = %lld\n", 
				sync_upper_bound_calls, sync_length_calls,
				sync_upper_bound_calls + sync_length_calls);
		fprintf (outfile, "time = %f\n\n", (clock() - t)/1000000.0);
		fflush (outfile);
		
		finish (outfilename);
	}
	return 0;
}

#pragma GCC pop_options



==> anc/syncautoV.log <==
N = 5, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.007570

N = 5, bound = 16, all
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
search calls = 1 + 11 + 242 + 406 + 88 = 748
syncing_pairs_calls = 79702
sync_upper_bound_calls = 8050 + 15270 = 23320
time = 0.132049

N = 5, S = 5, bound = 16, all
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 11 + 242 + 406 + 88 = 748
syncing_pairs_calls = 79702
sync_upper_bound_calls = 8050 + 15270 = 23320
time = 0.140887

N = 5, S = 4, bound = 15, all
   a = [00,11,22,33,40]   b = [01,12,23,34,40]
   a = [00,11,22,34,44]   b = [01,10,23,32,44]   c = [00,13,22,31,41]
   a = [00,11,22,34,44]   b = [01,10,23,32,44]   c = [00,13,22,31,41]   d = [00,11,22,34,43]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 2 + 1 = 4
nsol_bound = 0 + 1 + 2 + 1 = 4
nsol_sym = 0 + 1 + 2 + 1 = 4
nsol_all = 0 + 120 + 240 + 120 = 480
nsol_smin_sym = 0 + 1 + 2 = 3
nsol_smin_all = 0 + 120 + 240 = 360
nsol_min_sym = 0 + 1 + 2 = 3
nsol_min_all = 0 + 120 + 240 = 360
nsol_trans_sym = 0 + 1 + 2 + 1 = 4
nsol_trans_all = 0 + 120 + 240 + 120 = 480
nsol_smin_trans_sym = 0 + 1 + 2 = 3
nsol_smin_trans_all = 0 + 120 + 240 = 360
nsol_min_trans_sym = 0 + 1 + 2 = 3
nsol_min_trans_all = 0 + 120 + 240 = 360
search calls = 1 + 54 + 719 + 740 + 124 + 2 = 1640
syncing_pairs_calls = 228449
sync_upper_bound_calls = 26015 + 54292 = 80307
time = 0.476215

N = 5, S = 3, bound = 13, all
   a = [00,11,22,30,44]   b = [04,12,23,30,41]
   a = [00,11,22,30,44]   b = [00,12,21,34,43]   c = [01,13,22,31,44]
   a = [00,11,22,30,44]   b = [00,12,21,34,43]   c = [01,13,22,31,44]   d = [03,11,22,30,44]
   a = [00,12,23,32,44]   b = [02,11,20,34,43]   c = [00,13,22,31,44]
   a = [01,13,24,31,42]   b = [03,11,24,32,40]
nsol_found = 0 + 2 + 2 + 1 = 5
nsol_bound = 0 + 2 + 2 + 1 = 5
nsol_sym = 0 + 2 + 2 + 1 = 5
nsol_all = 0 + 240 + 240 + 120 = 600
nsol_smin_sym = 0 + 2 + 2 = 4
nsol_smin_all = 0 + 240 + 240 = 480
nsol_min_sym = 0 + 2 + 2 = 4
nsol_min_all = 0 + 240 + 240 = 480
nsol_trans_sym = 0 + 2 + 2 + 1 = 5
nsol_trans_all = 0 + 240 + 240 + 120 = 600
nsol_smin_trans_sym = 0 + 2 + 2 = 4
nsol_smin_trans_all = 0 + 240 + 240 = 480
nsol_min_trans_sym = 0 + 2 + 2 = 4
nsol_min_trans_all = 0 + 240 + 240 = 480
search calls = 1 + 63 + 989 + 1107 + 209 + 6 = 2375
syncing_pairs_calls = 309845
sync_upper_bound_calls = 33239 + 74130 = 107369
time = 0.621003

N = 5, S = 2, bound = 10, all
   a = [00,11,20,33,44]   b = [03,14,20,31,42]
   a = [00,11,22,32,44]   b = [03,14,22,30,41]   c = [00,11,24,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 58 + 194 + 75 + 2 = 330
syncing_pairs_calls = 95606
sync_upper_bound_calls = 7635 + 32442 = 40077
time = 0.153473

N = 5, bound = 16, all
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
nsol_smin_sym = 0 + 1 + 1 = 2
nsol_smin_all = 0 + 120 + 120 = 240
nsol_min_sym = 0 + 1 + 1 = 2
nsol_min_all = 0 + 120 + 120 = 240
nsol_trans_sym = 0 + 1 + 1 = 2
nsol_trans_all = 0 + 120 + 120 = 240
nsol_smin_trans_sym = 0 + 1 + 1 = 2
nsol_smin_trans_all = 0 + 120 + 120 = 240
nsol_min_trans_sym = 0 + 1 + 1 = 2
nsol_min_trans_all = 0 + 120 + 120 = 240
search calls = 1 + 11 + 242 + 406 + 88 = 748
syncing_pairs_calls = 79702
sync_upper_bound_calls = 8050 + 15270 = 23320
time = 0.137683

N = 5, bound = 15, all
nsol_found = 0 + 5 + 21 + 36 + 25 + 5 = 92
nsol_bound = 0 + 4 + 20 + 36 + 25 + 5 = 90
nsol_sym = 0 + 4 + 19 + 36 + 25 + 5 = 89
nsol_all = 0 + 480 + 2280 + 4320 + 3000 + 600 = 10680
nsol_smin_sym = 0 + 4 + 8 + 3 = 15
nsol_smin_all = 0 + 480 + 960 + 360 = 1800
nsol_min_sym = 0 + 4 + 8 + 1 = 13
nsol_min_all = 0 + 480 + 960 + 120 = 1560
nsol_trans_sym = 0 + 4 + 19 + 36 + 25 + 5 = 89
nsol_trans_all = 0 + 480 + 2280 + 4320 + 3000 + 600 = 10680
nsol_smin_trans_sym = 0 + 4 + 8 + 3 = 15
nsol_smin_trans_all = 0 + 480 + 960 + 360 = 1800
nsol_min_trans_sym = 0 + 4 + 8 + 1 = 13
nsol_min_trans_all = 0 + 480 + 960 + 120 = 1560
search calls = 1 + 15 + 369 + 1173 + 515 + 30 + 5 = 2108
syncing_pairs_calls = 175400
sync_upper_bound_calls = 15504 + 30521 = 46025
time = 0.271954

N = 5, bound = 14, all
nsol_found = 0 + 16 + 109 + 318 + 668 + 993 + 1096 + 898 + 538 + 230 + 67 + 12 + 1 = 4946
nsol_bound = 0 + 11 + 88 + 282 + 643 + 988 + 1096 + 898 + 538 + 230 + 67 + 12 + 1 = 4854
nsol_sym = 0 + 11 + 85 + 275 + 613 + 915 + 978 + 774 + 454 + 194 + 58 + 11 + 1 = 4369
nsol_all = 0 + 1320 + 9960 + 30720 + 65640 + 94740 + 98580 + 75840 + 42720 + 17160 + 4680 + 780 + 60 = 442200
nsol_smin_sym = 0 + 11 + 55 + 30 = 96
nsol_smin_all = 0 + 1320 + 6420 + 3240 = 10980
nsol_min_sym = 0 + 11 + 31 + 4 = 46
nsol_min_all = 0 + 1320 + 3660 + 420 = 5400
nsol_trans_sym = 0 + 11 + 85 + 275 + 613 + 915 + 978 + 774 + 454 + 194 + 58 + 11 + 1 = 4369
nsol_trans_all = 0 + 1320 + 9960 + 30720 + 65640 + 94740 + 98580 + 75840 + 42720 + 17160 + 4680 + 780 + 60 = 442200
nsol_smin_trans_sym = 0 + 11 + 55 + 30 = 96
nsol_smin_trans_all = 0 + 1320 + 6420 + 3240 = 10980
nsol_min_trans_sym = 0 + 11 + 31 + 4 = 46
nsol_min_trans_all = 0 + 1320 + 3660 + 420 = 5400
search calls = 1 + 15 + 516 + 2350 + 1774 + 694 + 993 + 1096 + 898 + 538 + 230 + 67 + 12 + 1 = 9185
syncing_pairs_calls = 334042
sync_upper_bound_calls = 22764 + 62776 = 85540
time = 0.587046

N = 5, bound = 13, all
nsol_found = 0 + 39 + 399 + 1627 + 3760 + 5912 + 7121 + 6976 + 5570 + 3535 + 1729 + 629 + 161 + 26 + 2 = 37486
nsol_bound = 0 + 23 + 290 + 1309 + 3092 + 4919 + 6025 + 6078 + 5032 + 3305 + 1662 + 617 + 160 + 26 + 2 = 32540
nsol_sym = 0 + 23 + 280 + 1237 + 2837 + 4275 + 4799 + 4342 + 3234 + 1944 + 912 + 322 + 81 + 13 + 1 = 24300
nsol_all = 0 + 2760 + 33360 + 145200 + 325800 + 476580 + 515820 + 449040 + 322200 + 186180 + 83100 + 27420 + 6300 + 900 + 60 = 2574720
nsol_smin_sym = 0 + 23 + 188 + 174 + 12 = 397
nsol_smin_all = 0 + 2760 + 22380 + 19860 + 1440 = 46440
nsol_min_sym = 0 + 23 + 89 + 42 + 2 = 156
nsol_min_all = 0 + 2760 + 10620 + 4920 + 240 = 18540
nsol_trans_sym = 0 + 23 + 280 + 1237 + 2837 + 4275 + 4799 + 4342 + 3234 + 1944 + 912 + 322 + 81 + 13 + 1 = 24300
nsol_trans_all = 0 + 2760 + 33360 + 145200 + 325800 + 476580 + 515820 + 449040 + 322200 + 186180 + 83100 + 27420 + 6300 + 900 + 60 = 2574720
nsol_smin_trans_sym = 0 + 23 + 188 + 174 + 12 = 397
nsol_smin_trans_all = 0 + 2760 + 22380 + 19860 + 1440 = 46440
nsol_min_trans_sym = 0 + 23 + 89 + 42 + 2 = 156
nsol_min_trans_all = 0 + 2760 + 10620 + 4920 + 240 = 18540
search calls = 1 + 19 + 749 + 4670 + 6391 + 3865 + 5913 + 7121 + 6976 + 5570 + 3535 + 1729 + 629 + 161 + 26 + 2 = 47357
syncing_pairs_calls = 738816
sync_upper_bound_calls = 38382 + 159611 = 197993
time = 1.394902

N = 5, bound = 12, all
nsol_found = 0 + 83 + 1670 + 13746 + 66678 + 226148 + 585907 + 1210730 + 2038938 + 2834445 + 3280940 + 3180196 + 2589235 + 1771924 + 1017404 + 487839 + 193690 + 62799 + 16263 + 3246 + 470 + 44 + 2 = 19582397
nsol_bound = 0 + 44 + 1271 + 12119 + 62918 + 220236 + 578786 + 1203754 + 2033368 + 2830910 + 3279211 + 3179567 + 2589074 + 1771898 + 1017402 + 487839 + 193690 + 62799 + 16263 + 3246 + 470 + 44 + 2 = 19544911
nsol_sym = 0 + 43 + 1218 + 11310 + 57013 + 194115 + 497505 + 1011273 + 1672827 + 2284062 + 2596207 + 2468648 + 1967657 + 1314222 + 733735 + 340803 + 130715 + 40943 + 10303 + 2033 + 303 + 32 + 2 = 15334969
nsol_all = 0 + 5160 + 145200 + 1343400 + 6756720 + 22997460 + 58997460 + 120117720 + 199027560 + 272117760 + 309583800 + 294489420 + 234690900 + 156626880 + 87294600 + 40417740 + 15414540 + 4778880 + 1179600 + 224100 + 30900 + 2760 + 120 = 1826242680
nsol_smin_sym = 0 + 43 + 851 + 904 + 97 = 1895
nsol_smin_all = 0 + 5160 + 101340 + 105840 + 10440 = 222780
nsol_min_sym = 0 + 43 + 448 + 173 + 7 = 671
nsol_min_all = 0 + 5160 + 53460 + 20100 + 720 = 79440
nsol_trans_sym = 0 + 43 + 1218 + 11310 + 57013 + 194115 + 497505 + 1011273 + 1672827 + 2284062 + 2596207 + 2468648 + 1967657 + 1314222 + 733735 + 340803 + 130715 + 40943 + 10303 + 2033 + 303 + 32 + 2 = 15334969
nsol_trans_all = 0 + 5160 + 145200 + 1343400 + 6756720 + 22997460 + 58997460 + 120117720 + 199027560 + 272117760 + 309583800 + 294489420 + 234690900 + 156626880 + 87294600 + 40417740 + 15414540 + 4778880 + 1179600 + 224100 + 30900 + 2760 + 120 = 1826242680
nsol_smin_trans_sym = 0 + 43 + 851 + 904 + 97 = 1895
nsol_smin_trans_all = 0 + 5160 + 101340 + 105840 + 10440 = 222780
nsol_min_trans_sym = 0 + 43 + 448 + 173 + 7 = 671
nsol_min_trans_all = 0 + 5160 + 53460 + 20100 + 720 = 79440
search calls = 1 + 20 + 1147 + 8877 + 24304 + 67015 + 226156 + 585907 + 1210730 + 2038938 + 2834445 + 3280940 + 3180196 + 2589235 + 1771924 + 1017404 + 487839 + 193690 + 62799 + 16263 + 3246 + 470 + 44 + 2 = 19601592
syncing_pairs_calls = 40491780
sync_upper_bound_calls = 63507 + 19900358 = 19963865
time = 596.879541

N = 5, bound = 11, all
nsol_found = 0 + 129 + 4361 + 53532 + 392266 + 1971433 + 7298082 + 20848972 + 47554958 + 88907080 + 139049902 + 184805113 + 211203585 + 209369182 + 181157812 + 137401493 + 91589854 + 53707796 + 27678620 + 12494813 + 4910293 + 1663822 + 479477 + 115295 + 22521 + 3435 + 384 + 28 + 1 = 1422684239
nsol_bound = 0 + 46 + 2691 + 39786 + 325588 + 1745285 + 6712175 + 19638242 + 45516020 + 86072635 + 135768962 + 181624917 + 208614350 + 207597258 + 180140408 + 136913654 + 91396164 + 53644997 + 27662357 + 12491567 + 4909823 + 1663778 + 479475 + 115295 + 22521 + 3435 + 384 + 28 + 1 = 1403101842
nsol_sym = 0 + 46 + 2580 + 36644 + 290466 + 1512125 + 5658383 + 16136371 + 36527661 + 67619593 + 104657920 + 137653835 + 155665867 + 152597099 + 130410659 + 97538645 + 64001561 + 36877921 + 18643103 + 8241950 + 3166721 + 1047312 + 294118 + 68851 + 13103 + 1957 + 219 + 17 + 1 = 1038664728
nsol_all = 0 + 5520 + 308160 + 4380840 + 34717080 + 180829980 + 677130900 + 1932244320 + 4376206440 + 8104235700 + 12546640140 + 16505257860 + 18667138140 + 18300337380 + 15639983820 + 11697505500 + 7675064820 + 4421899860 + 2235002580 + 987765150 + 379323810 + 125342970 + 35146710 + 8204520 + 1552440 + 228960 + 24720 + 1740 + 60 = 124536480120
nsol_smin_sym = 0 + 46 + 1964 + 4403 + 963 + 9 = 7385
nsol_smin_all = 0 + 5520 + 234300 + 522180 + 112860 + 1080 = 875940
nsol_min_sym = 0 + 46 + 841 + 404 + 18 = 1309
nsol_min_all = 0 + 5520 + 100560 + 47820 + 1980 = 155880
nsol_trans_sym = 0 + 46 + 2580 + 36644 + 290466 + 1512125 + 5658383 + 16136371 + 36527661 + 67619593 + 104657920 + 137653835 + 155665867 + 152597099 + 130410659 + 97538645 + 64001561 + 36877921 + 18643103 + 8241950 + 3166721 + 1047312 + 294118 + 68851 + 13103 + 1957 + 219 + 17 + 1 = 1038664728
nsol_trans_all = 0 + 5520 + 308160 + 4380840 + 34717080 + 180829980 + 677130900 + 1932244320 + 4376206440 + 8104235700 + 12546640140 + 16505257860 + 18667138140 + 18300337380 + 15639983820 + 11697505500 + 7675064820 + 4421899860 + 2235002580 + 987765150 + 379323810 + 125342970 + 35146710 + 8204520 + 1552440 + 228960 + 24720 + 1740 + 60 = 124536480120
nsol_smin_trans_sym = 0 + 46 + 1964 + 4403 + 963 + 9 = 7385
nsol_smin_trans_all = 0 + 5520 + 234300 + 522180 + 112860 + 1080 = 875940
nsol_min_trans_sym = 0 + 46 + 841 + 404 + 18 = 1309
nsol_min_trans_all = 0 + 5520 + 100560 + 47820 + 1980 = 155880
search calls = 1 + 20 + 1629 + 16979 + 78632 + 393553 + 1971474 + 7298082 + 20848972 + 47554958 + 88907080 + 139049902 + 184805113 + 211203585 + 209369182 + 181157812 + 137401493 + 91589854 + 53707796 + 27678620 + 12494813 + 4910293 + 1663822 + 479477 + 115295 + 22521 + 3435 + 384 + 28 + 1 = 1422724806
syncing_pairs_calls = 2849697551
sync_upper_bound_calls = 103975 + 1425046883 = 1425150858
time = 55331.520382

N = 5, bound = 10, semi-minimal
nsol_found = 0 + 284 + 10180 + 90343 + 468247 + 2077392 + 7449855 + 21056716 + 47809705 + 89182051 + 139308500 + 185015090 + 211348873 + 209453639 + 181198487 + 137417455 + 91594832 + 53708980 + 27678820 + 12494834 + 4910294 + 1663822 + 479477 + 115295 + 22521 + 3435 + 384 + 28 + 1 = 1424559540
nsol_bound = 0 + 155 + 5819 + 36811 + 75981 + 105959 + 151773 + 207744 + 254747 + 274971 + 258598 + 209977 + 145288 + 84457 + 40675 + 15962 + 4978 + 1184 + 200 + 21 + 1 = 1875301
nsol_sym = 0 + 151 + 5605 + 34851 + 72929 + 102519 + 148677 + 204743 + 251612 + 271765 + 255487 + 207239 + 143324 + 83400 + 40273 + 15861 + 4963 + 1183 + 200 + 21 + 1 = 1844804
nsol_all = 0 + 18120 + 670620 + 4156640 + 8719600 + 12279340 + 17835960 + 24566940 + 30189780 + 32607900 + 30655140 + 24867000 + 17198400 + 10007940 + 4832760 + 1903320 + 595560 + 141960 + 24000 + 2520 + 120 = 221273620
nsol_smin_sym = 0 + 151 + 4447 + 11708 + 6629 + 776 = 23711
nsol_smin_all = 0 + 18120 + 531660 + 1384220 + 787560 + 92880 = 2814440
nsol_min_sym = 0 + 151 + 1910 + 940 + 19 = 3020
nsol_min_all = 0 + 18120 + 228540 + 109400 + 2060 = 358120
nsol_trans_sym = 0 + 139 + 5508 + 34718 + 72871 + 102494 + 148671 + 204743 + 251612 + 271765 + 255487 + 207239 + 143324 + 83400 + 40273 + 15861 + 4963 + 1183 + 200 + 21 + 1 = 1844473
nsol_trans_all = 0 + 16680 + 658980 + 4140680 + 8712640 + 12276340 + 17835240 + 24566940 + 30189780 + 32607900 + 30655140 + 24867000 + 17198400 + 10007940 + 4832760 + 1903320 + 595560 + 141960 + 24000 + 2520 + 120 = 221233900
nsol_smin_trans_sym = 0 + 139 + 4370 + 11694 + 6629 + 776 = 23608
nsol_smin_trans_all = 0 + 16680 + 522420 + 1382540 + 787560 + 92880 = 2802080
nsol_min_trans_sym = 0 + 139 + 1833 + 926 + 19 = 2917
nsol_min_trans_all = 0 + 16680 + 219300 + 107720 + 2060 = 345760
search calls = 1 + 25 + 2072 + 24547 + 101254 + 397895 + 1971775 + 7298082 + 20848972 + 47554958 + 88907080 + 139049902 + 184805113 + 211203585 + 209369182 + 181157812 + 137401493 + 91589854 + 53707796 + 27678620 + 12494813 + 4910293 + 1663822 + 479477 + 115295 + 22521 + 3435 + 384 + 28 + 1 = 1422760087
syncing_pairs_calls = 2851475408
sync_upper_bound_calls = 146491 + 1425272808 = 1425419299
time = 11821.255467

N = 5, bound = 9, minimal
nsol_found = 0 + 589 + 13202 + 31951 + 19880 + 5692 + 552 = 71866
nsol_bound = 0 + 305 + 8307 + 21815 + 14968 + 4785 + 367 = 50547
nsol_sym = 0 + 294 + 7994 + 21209 + 14320 + 4537 + 260 = 48614
nsol_all = 0 + 35280 + 958680 + 2538840 + 1705500 + 543660 + 31080 = 5813040
nsol_smin_sym = 0 + 294 + 6229 + 6466 + 836 + 19 = 13844
nsol_smin_all = 0 + 35280 + 746880 + 771000 + 97500 + 2280 = 1652940
nsol_min_sym = 0 + 294 + 4741 + 2403 + 186 = 7624
nsol_min_all = 0 + 35280 + 568320 + 285060 + 22200 = 910860
nsol_trans_sym = 0 + 224 + 6883 + 18611 + 12655 + 4084 + 215 = 42672
nsol_trans_all = 0 + 26880 + 825360 + 2227200 + 1505820 + 489300 + 25800 = 5100360
nsol_smin_trans_sym = 0 + 224 + 5340 + 5809 + 825 + 19 = 12217
nsol_smin_trans_all = 0 + 26880 + 640200 + 692280 + 96180 + 2280 = 1457820
nsol_min_trans_sym = 0 + 224 + 3892 + 1944 + 178 = 6238
nsol_min_trans_all = 0 + 26880 + 466440 + 230100 + 21240 = 744660
search calls = 1 + 25 + 2414 + 31500 + 76151 + 19854 + 866 = 130811
syncing_pairs_calls = 6586483
sync_upper_bound_calls = 234184 + 928979 = 1163163
time = 9.467021

N = 5, bound = 8, minimal
nsol_found = 0 + 1156 + 33197 + 96149 + 83165 + 35168 + 1113 + 15 = 249963
nsol_bound = 0 + 567 + 19995 + 64198 + 63285 + 29476 + 561 + 15 = 178097
nsol_sym = 0 + 551 + 19265 + 62683 + 61426 + 26615 + 407 + 9 = 170956
nsol_all = 0 + 66000 + 2307540 + 7510020 + 7358520 + 3192360 + 48600 + 1080 = 20484120
nsol_smin_sym = 0 + 551 + 15411 + 16559 + 1985 + 11 = 34517
nsol_smin_all = 0 + 66000 + 1845300 + 1980720 + 236460 + 1320 = 4129800
nsol_min_sym = 0 + 551 + 10915 + 5480 + 79 = 17025
nsol_min_all = 0 + 66000 + 1305780 + 652260 + 9240 = 2033280
nsol_trans_sym = 0 + 380 + 14780 + 48950 + 49173 + 22230 + 263 = 135776
nsol_trans_all = 0 + 45480 + 1769760 + 5863740 + 5889120 + 2666160 + 31560 = 16265820
nsol_smin_trans_sym = 0 + 380 + 11592 + 13176 + 1804 + 11 = 26963
nsol_smin_trans_all = 0 + 45480 + 1387440 + 1576320 + 214860 + 1320 = 3225420
nsol_min_trans_sym = 0 + 380 + 7461 + 3560 + 58 = 11459
nsol_min_trans_all = 0 + 45480 + 891720 + 423420 + 6840 = 1367460
search calls = 1 + 29 + 3082 + 43275 + 118197 + 50873 + 1409 + 20 = 216886
syncing_pairs_calls = 11166894
sync_upper_bound_calls = 312154 + 1725991 = 2038145
time = 16.809683

N = 5, bound = 7, minimal
nsol_found = 0 + 2165 + 79156 + 279629 + 284256 + 91182 + 5832 + 76 = 742296
nsol_bound = 0 + 1009 + 45959 + 183480 + 201091 + 56014 + 4719 + 61 = 492333
nsol_sym = 0 + 986 + 44608 + 178746 + 195996 + 50193 + 3503 + 37 = 474069
nsol_all = 0 + 117720 + 5347620 + 21433500 + 23477020 + 6022320 + 420180 + 4440 = 56822800
nsol_smin_sym = 0 + 986 + 35524 + 45626 + 7118 + 79 = 89333
nsol_smin_all = 0 + 117720 + 4257840 + 5466480 + 853680 + 9480 = 10705200
nsol_min_sym = 0 + 986 + 23015 + 11738 + 74 = 35813
nsol_min_all = 0 + 117720 + 2756880 + 1403340 + 8820 = 4286760
nsol_trans_sym = 0 + 622 + 30737 + 125601 + 131582 + 25385 + 293 = 314220
nsol_trans_all = 0 + 74040 + 3683880 + 15058420 + 15748660 + 3045780 + 35160 = 37645940
nsol_smin_trans_sym = 0 + 622 + 24282 + 34292 + 5458 + 6 = 64660
nsol_smin_trans_all = 0 + 74040 + 2909580 + 4108060 + 654480 + 720 = 7746880
nsol_min_trans_sym = 0 + 622 + 13471 + 6619 + 33 = 20745
nsol_min_trans_all = 0 + 74040 + 1612380 + 790720 + 3900 = 2481040
search calls = 1 + 29 + 4081 + 56701 + 161825 + 90303 + 2489 + 62 = 315491
syncing_pairs_calls = 17704273
sync_upper_bound_calls = 371949 + 3250036 = 3621985
time = 32.766542

N = 5, bound = 6, minimal
nsol_found = 0 + 4077 + 190544 + 798161 + 824358 + 222072 + 12517 + 117 = 2051846
nsol_bound = 0 + 1912 + 111388 + 518532 + 540102 + 130890 + 6685 + 41 = 1309550
nsol_sym = 0 + 1855 + 108817 + 504422 + 518620 + 116235 + 4884 + 27 = 1254860
nsol_all = 0 + 221880 + 13048440 + 60509090 + 62220980 + 13947660 + 585900 + 3240 = 150537190
nsol_smin_sym = 0 + 1855 + 80228 + 123513 + 27861 + 1362 = 234819
nsol_smin_all = 0 + 221880 + 9618420 + 14810210 + 3342660 + 163440 = 28156610
nsol_min_sym = 0 + 1855 + 45130 + 20582 + 135 = 67702
nsol_min_all = 0 + 221880 + 5407140 + 2463890 + 15720 = 8108630
nsol_trans_sym = 0 + 986 + 67937 + 304909 + 250143 + 22630 + 321 = 646926
nsol_trans_all = 0 + 117600 + 8145000 + 36574010 + 30006440 + 2715480 + 38520 = 77597050
nsol_smin_trans_sym = 0 + 986 + 51353 + 81820 + 17038 + 34 = 151231
nsol_smin_trans_all = 0 + 117600 + 6155580 + 9811130 + 2044500 + 4080 = 18132890
nsol_min_trans_sym = 0 + 986 + 23144 + 10274 + 21 = 34425
nsol_min_trans_all = 0 + 117600 + 2770980 + 1230230 + 2520 = 4121330
search calls = 1 + 31 + 4954 + 77168 + 194879 + 103878 + 2871 + 66 = 383848
syncing_pairs_calls = 25614425
sync_upper_bound_calls = 426630 + 5807857 = 6234487
time = 60.826050

N = 5, bound = 5, minimal
nsol_found = 0 + 7726 + 424637 + 2010748 + 2015736 + 378669 + 15645 + 121 = 4853282
nsol_bound = 0 + 3649 + 234093 + 1212587 + 1191378 + 156597 + 3128 + 4 = 2801436
nsol_sym = 0 + 3535 + 229857 + 1177895 + 1139985 + 140698 + 2295 + 3 = 2694268
nsol_all = 0 + 422160 + 27558480 + 141302320 + 136786980 + 16882260 + 275280 + 360 = 323227840
nsol_smin_sym = 0 + 3535 + 151131 + 241086 + 33480 = 429232
nsol_smin_all = 0 + 422160 + 18113760 + 28909960 + 4017540 = 51463420
nsol_min_sym = 0 + 3535 + 74941 + 34470 = 112946
nsol_min_all = 0 + 422160 + 8972460 + 4124020 = 13518640
nsol_trans_sym = 0 + 1514 + 124455 + 554623 + 396035 + 16621 + 188 = 1093436
nsol_trans_all = 0 + 180840 + 14925960 + 66538920 + 47523300 + 1994520 + 22560 = 131186100
nsol_smin_trans_sym = 0 + 1514 + 83693 + 124334 + 9986 = 219527
nsol_smin_trans_all = 0 + 180840 + 10035000 + 14913420 + 1198320 = 26327580
nsol_min_trans_sym = 0 + 1514 + 30931 + 12066 = 44511
nsol_min_trans_all = 0 + 180840 + 3705060 + 1446480 = 5332380
search calls = 1 + 31 + 5393 + 97047 + 224377 + 107288 + 2900 + 66 = 437103
syncing_pairs_calls = 32658626
sync_upper_bound_calls = 454404 + 8047946 = 8502350
time = 100.234772

N = 5, bound = 4, minimal
nsol_found = 1 + 13042 + 751142 + 3551825 + 3037921 + 440030 + 16045 + 121 = 7810127
nsol_bound = 1 + 5316 + 326505 + 1541077 + 1022185 + 61361 + 400 = 2956845
nsol_sym = 1 + 5188 + 321984 + 1501478 + 983276 + 56744 + 281 = 2868952
nsol_all = 120 + 616320 + 38571900 + 180092235 + 117967500 + 6806580 + 33600 = 344088255
nsol_smin_sym = 1 + 5188 + 200809 + 122056 = 328054
nsol_smin_all = 120 + 616320 + 24051480 + 14635815 = 39303735
nsol_min_sym = 1 + 5188 + 89090 + 10537 = 104816
nsol_min_all = 120 + 616320 + 10647120 + 1258575 = 12522135
nsol_trans_sym = 0 + 1547 + 143694 + 518306 + 235504 + 6509 + 32 = 905592
nsol_trans_all = 0 + 184860 + 17230300 + 62183520 + 28260060 + 781020 + 3840 = 108643600
nsol_smin_trans_sym = 0 + 1547 + 91831 + 52982 = 146360
nsol_smin_trans_all = 0 + 184860 + 11010880 + 6355680 = 17551420
nsol_min_trans_sym = 0 + 1547 + 27044 + 3710 = 32301
nsol_min_trans_all = 0 + 184860 + 3237640 + 445080 = 3867580
search calls = 1 + 31 + 5464 + 103847 + 237507 + 107288 + 2900 + 66 = 457104
syncing_pairs_calls = 35605606
sync_upper_bound_calls = 457813 + 8915849 = 9373662
time = 102.183080

N = 5, bound = 3, minimal
nsol_found = 4 + 18419 + 947661 + 4174328 + 3287739 + 444809 + 16045 + 121 = 8889126
nsol_bound = 3 + 5377 + 196519 + 622503 + 249818 + 4779 = 1078999
nsol_sym = 3 + 5237 + 194086 + 609788 + 242621 + 4516 = 1056251
nsol_all = 300 + 613860 + 23220780 + 73094940 + 29088840 + 541560 = 126560280
nsol_smin_sym = 3 + 5237 + 83061 = 88301
nsol_smin_all = 300 + 613860 + 9933780 = 10547940
nsol_min_sym = 3 + 5237 + 33761 = 39001
nsol_min_all = 300 + 613860 + 4021260 = 4635420
nsol_trans_sym = 0 + 893 + 67212 + 122835 + 32749 + 299 = 223988
nsol_trans_all = 0 + 106740 + 8061120 + 14737140 + 3929880 + 35880 = 26870760
nsol_smin_trans_sym = 0 + 893 + 31862 = 32755
nsol_smin_trans_all = 0 + 106740 + 3821340 = 3928080
nsol_min_trans_sym = 0 + 893 + 8344 = 9237
nsol_min_trans_all = 0 + 106740 + 999480 = 1106220
search calls = 1 + 31 + 5471 + 104176 + 237881 + 107288 + 2900 + 66 = 457814
syncing_pairs_calls = 35716901
sync_upper_bound_calls = 457813 + 8946720 = 9404533
time = 62.254680

N = 5, bound = 2, minimal
nsol_found = 8 + 19785 + 960543 + 4207267 + 3298141 + 444809 + 16045 + 121 = 8946719
nsol_bound = 4 + 1366 + 12882 + 32939 + 10402 = 57593
nsol_sym = 4 + 1322 + 12878 + 32229 + 10120 = 56553
nsol_all = 200 + 147180 + 1536000 + 3856500 + 1210980 = 6750860
nsol_smin_sym = 4 + 1322 = 1326
nsol_smin_all = 200 + 147180 = 147380
nsol_min_sym = 4 + 1322 = 1326
nsol_min_all = 200 + 147180 = 147380
nsol_trans_sym = 0 + 99 + 2932 + 3384 + 392 = 6807
nsol_trans_all = 0 + 11820 + 351240 + 405360 + 47040 = 815460
nsol_smin_trans_sym = 0 + 99 = 99
nsol_smin_trans_all = 0 + 11820 = 11820
nsol_min_trans_sym = 0 + 99 = 99
nsol_min_trans_all = 0 + 11820 = 11820
search calls = 1 + 31 + 5471 + 104176 + 237881 + 107288 + 2900 + 66 = 457814
syncing_pairs_calls = 35716901
sync_upper_bound_calls = 457813 + 8946720 = 9404533
time = 40.419940

N = 5, bound = 1, minimal
nsol_found = 9 + 19785 + 960543 + 4207267 + 3298141 + 444809 + 16045 + 121 = 8946720
nsol_bound = 1 = 1
nsol_sym = 1 = 1
nsol_all = 5 = 5
nsol_smin_sym = 1 = 1
nsol_smin_all = 5 = 5
nsol_min_sym = 1 = 1
nsol_min_all = 5 = 5
nsol_trans_sym = 0
nsol_trans_all = 0
nsol_smin_trans_sym = 0
nsol_smin_trans_all = 0
nsol_min_trans_sym = 0
nsol_min_trans_all = 0
search calls = 1 + 31 + 5471 + 104176 + 237881 + 107288 + 2900 + 66 = 457814
syncing_pairs_calls = 35716901
sync_upper_bound_calls = 457813 + 8946720 = 9404533
time = 35.031980



==> anc/syncautomax.cpp <==
#include <stdio.h>
#include <string.h>
#include <time.h>

#include <assert.h>

#include <algorithm>
#include <vector>
#include <set>

#include "powerauto_dfa.h"

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

// N is number of states
int const N = 5;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// Nover2 = N over 2, NoverM = N over M
template <int N, int M> struct binomial
{
	enum { val = N * binomial<N-1,M-1>::val / M };
};
template <int N> struct binomial<N,0>
{
	enum { val = 1 };
};
int const Nover2 = binomial<N,2>::val;
#define NoverM (binomial<N,M>::val)

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// ary12<N,M> = Nary12M = the N-ary number 12...M
// idsbiN = identity symbolindex
template <int N, int M> struct ary12
{
	enum { val = N * ary12<N,M-1>::val + M };
};
template <> struct ary12<N,0>
{
	enum { val = 0 };
};
int const idsbiN = ary12<N,N-1>::val;

// compute the conjugate of a symbol by a symmetry
int symbolconjugate (int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}
	
	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

// table of coded power automaton matrix for all N^N symbols
unsigned char powerautocoded[powNN][pow2N];
// table of doubleton automaton matrix for all N^N symbols
pairauto<N> pairautoplain[powNN];
// table of conjugates of symbols by swaps of adjacent states
int symbolswapconjugate[powNN][N-1];
// sequence of the swaps to be selected
int johnsontrotter[factN]; 

void generatejohnsontrotter ()
{
	johnsontrotter[1] = 0;
	johnsontrotter[0] = 0;
	int t = 2;
	for (int n=3; n<=N; n++) {
		for (int q=t; --q>=0; ) {
			for (int r=n; --r>=0; ) {
				if (q & 1) {
					if (r == n - 1) {
						johnsontrotter[q*n+r] = johnsontrotter[q];
					} else {
						johnsontrotter[q*n+r] = r;
					}
				} else {
					if (r == n - 1) {
						johnsontrotter[q*n+r] = johnsontrotter[q] + 1;
					} else {
						johnsontrotter[q*n+r] = n - 2 - r;
					}
				}
			}
		}
		t *= n;
	}
	
	int sbi = 0;
	for (int k=0; k<N-1; k++) {
		sbi *= N;
		sbi += k;
	}
	std::set<int> testset;
	for (int k=0; k<factN; k++) {
		testset.insert (sbi);
		sbi = symbolswapconjugate[sbi][johnsontrotter[k]];
	}
	assert (testset.size () == factN);
}

// copy the symmetries, and remove in the copy the symmetries which
// are not satisfied by the indexed symbol
// required for symmetry reduction and hence a speedup of almost N!
void strip_symmetries (int sbi, const int *symmetry, int *newsymmetry)
{
	int j = 0;
	for (int i=0; symmetry[i]; i++) {
		if (sbi == symbolconjugate(sbi,symmetry[i])) {
			newsymmetry[j] = symmetry[i];
			j++;
		}
	}
	newsymmetry[j] = 0;
}

extern int searchlevel, discard_stack[];

// remove the symmetrically equivalent conjugates of the first
// indexed symbol (with the list of symmetries which is satisfied
// by the symbols in the search path)
// required for symmetry reduction and hence a speedup of almost N!
void strip_conjugates_of_first (const int *symmetry, int *symbol,
	int &discardlevel, bool discard)
{
	if (discard) discard_stack[discardlevel++] = symbol[0];
	if (symmetry[0] == 0) return;
	
	static bool isconj[powNN];
	int sbi = symbol[0];
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = true;
	}
	
	int j = 1;
	for (int i=1; symbol[i]!=-1; i++) {
		int k = symbol[i] & 0X7FFFFFFF;
		if (!isconj[k]) {
			symbol[j++] = symbol[i];
		} else if (discard) {
			discard_stack[discardlevel++] = k;
		}
	}
	symbol[j] = -1;
	
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = false;
	}
}

// the arguments of the root call to the search routine
int startsymmetry[factN];
int startsymbol[powNN];
powerauto<N> startcumul;
pairauto<N> startcumul2;

// the number of solutions thus far, the recursion level of the search
// routine, and the indices of the symbols in the search path
int searchlevel, symbol_stack[powNN], startsubset;
int synchronization_stack[powNN], discard_stack[powNN];
long long recurcount[powNN+1];
long long nsol_test[powNN+1];
long long nsol_found[powNN+1], nsol_bound[powNN+1];
long long nsol_sym[powNN+1], nsol_all[powNN+1];
long long nsol_smin_sym[powNN+1], nsol_smin_all[powNN+1];
long long nsol_min_sym[powNN+1], nsol_min_all[powNN+1];
long long nsol_trans_sym[powNN+1], nsol_trans_all[powNN+1];
long long nsol_smin_trans_sym[powNN+1], nsol_smin_trans_all[powNN+1];
long long nsol_min_trans_sym[powNN+1], nsol_min_trans_all[powNN+1];
std::set< std::vector<int> > solutions;

// to abort the search if solutions do not fit any more into memory 
bool abort_search = false;

// initialize the search
void init ()
{
	searchlevel = -1;
	
	// make a list of all symmetries
	for (int sym=1; sym<factN; sym++) {
		startsymmetry[sym-1] = sym;
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[factN-1] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// make a list of all symbols
	for (int sbi=0; sbi<powNN; sbi++) {
		powerauto<N> p(sbi);
		p.code (powerautocoded[sbi]);
		pairauto<N> p2(p);
		pairautoplain[sbi] = p2;
		// but do not include the identity symbol
		startsymbol[sbi-(sbi>idsbiN)] = sbi;
		// compute conjugates by adjacent swaps
		int t = 1;
		for (int s=0; s<N-1; s++) {
			symbolswapconjugate[sbi][s] = symbolconjugate (sbi, t);
			t *= s + 2;
		}
	}
	// and use a negative number as an end-of-list marker
	startsymbol[powNN-1] = -1;
	
	// start from the subset of all states
	startsubset = pow2N - 1;
	
	generatejohnsontrotter ();
}

void initsubset (int b)
{
	searchlevel = -1;
	
	// make a list of all symmetries
	int k = 0;
	for (int sym=1; sym<factN; sym++) {
		int s = sym;
		for (int j=0; j<b; j++) {
			s /= (j+1);
		}
		bool t = true;
		for (int j=b; j<N; j++) {
			t &= (s % (j + 1) <= j-b);
			s /= (j+1);
		}
		if (t) {
			startsymmetry[k++] = sym;
		}
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[k] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// start from the subset {0,1,...,b-1} of b states
	startsubset = (1 << b) - 1;
}

// to print symbols with printf, but only one symbol for each printf
char *symbolindex2string (int i)
{
	static char buf[3*N];
	for (int j=N-1; j>=0; j--) {
		buf[3*j+2] = ',';
		buf[3*j+1] = i % N + '0';
		buf[3*j] = j + '0';
		i /= N;
	}
	buf[3*N-1] = '\0';
	return buf;
}

// to print symbol tags with printf, but only one symbol for each printf
char *symboltag2string (int i)
{
	static char buf[3];
	if (i < 26) {
		buf[0] = 'a' + i;
		buf[1] = '\0';
	} else {
		buf[0] = 'a' + i / 26 - 1;
		buf[1] = 'a' + i % 26;
		buf[2] = '\0';
	}
	return buf;
}

int real_sync_length (const powerauto<N> &dpa)
{
	// compute the synchronization length
	if (startsubset == pow2N - 1) {
		return dpa.sync_length_bfs ();
	} else if (dpa.sync_length_bfs () < 0) {
		return -1;
	} else {
		int r = 0;
		for (int s=0; s<pow2N; s++) {
			if (bitweight[s] == bitweight[startsubset]) {
				int rr = dpa.sync_length_bfs (s);
				if (r < rr) r = rr;
			}
		}
		return r;
	}
}

int sync_length_excl (int nsb, const int *sbi, int excl)
{
	// compute the power automaton with one symbol omitted
	powerauto<N> pa[nsb], dpa;
	for (int j=0; j<nsb; j++) {
		if (j == excl) continue;
		int i = sbi[j];
		for (int s=N; --s>=0; ) {
			int t = i % N;
			i /= N;
			pa[j] (1 << t, 1 << s) = true;
		}
	}
	for (int j=0; j<nsb; j++) {
		for (int s=0; s<N; s++) {
			for (int t=0; t<N; t++) {
				if (pa[j] (1 << t, 1 << s)) {
					for (int c=0; c<(1<<s); c++) {
						for (int d=0; d<(1<<N); d++) {
							pa[j] (d | (1 << t), c | (1 << s)) 
									|= pa[j] (d, c);
						}
					}
				}
			}
		}
	}
	for (int j=0; j<nsb; j++) dpa |= pa[j];
	
	// merge the singleton states
	for (int s=1<<N; --s>=0; ) {
		for (int i=N; --i>0; ) {
			dpa (s,1<<0) |= dpa (s,1<<i);
			dpa (1<<0,s) |= dpa (1<<i,s);
			dpa (s,1<<i) = 0;
			dpa (1<<i,s) = 0;
		}
	}
	
	return real_sync_length (dpa);
}

bool SMIN = false;
char SHOW = 'N';

bool solution_shown = false;

void show_solution ()
{
	// print the solution
	for (int j=0; j<=searchlevel; j++) {
		printf ("   %s", symboltag2string(j));
		printf (" = [%s]", symbolindex2string(symbol_stack[j]));
	}
	printf ("\n");
	fflush (stdout);
	
	solution_shown = true;
}

bool transitive_solution ()
{
	matBool<N,N> mb = zeroMatrix;
	for (int j=0; j<=searchlevel; j++) {
		int i = symbol_stack[j];
		for (int s=N; --s>=0; ) {
			int t = i % N;
			i /= N;
			mb (t, s) = true;
		}
	}
	mb.transclose ();
	bool r = mb(N-1,0);
	for (int s=N; --s>0; ) {
		r &= mb(s-1,s);
	}
	return r;
}

void count_solution ()
{
	std::vector<int> symbol = std::vector<int>(symbol_stack, 
								symbol_stack + searchlevel + 1);
	std::sort (symbol.begin (), symbol.end());
	std::vector<int> canonic_symbol (symbol);
	int freq = 1;
	
	// make first element of conjugates (set of rows of symbols)
	// the canonical form of solution
	for (int sym=0; sym<factN-1; sym++) {
		// conjugate symbols of solution
		for (int j=0; j<=searchlevel; j++) {
			symbol[j] = symbolswapconjugate[symbol[j]][johnsontrotter[sym]];
		}
		std::sort (symbol.begin (), symbol.end());
		if (canonic_symbol > symbol) {
			canonic_symbol = symbol;
			freq = 1;
		} else if (canonic_symbol == symbol) {
			freq++;
		}
	}
	
	if (!solutions.count (canonic_symbol)) {
		// solution found is new
		solutions.insert (canonic_symbol);
		int s = factN / freq;
		for (int j=0; j<=searchlevel; j++) {
			// solutions up to symmetry and sorting symbols
			nsol_sym[j]++;
			// solutions up to sorting symbols
			nsol_all[j] += s;
		}
		
		int l = synchronization_stack[searchlevel];
		int m = -1;
		if (searchlevel > 0) m = synchronization_stack[searchlevel-1];
		for (int j=searchlevel-1; j>=0; j--) {
			if (m == l) break;
			int mm = sync_length_excl (searchlevel + 1, symbol_stack, j);
			if ((m > mm && mm >= 0) || m < 0) m = mm;
		}
		
		if (m != l) {
			for (int j=0; j<=searchlevel; j++) { 
				// solutions up to symmetry and sorting symbols
				nsol_smin_sym[j]++;
				// solutions up to sorting symbols
				nsol_smin_all[j] += s;
			}
		}
		if (m < 0) {
			for (int j=0; j<=searchlevel; j++) { 
				// solutions up to symmetry and sorting symbols
				nsol_min_sym[j]++;
				// solutions up to sorting symbols
				nsol_min_all[j] += s;
			}
		}
		if (transitive_solution ()) {
			for (int j=0; j<=searchlevel; j++) {
				// solutions up to symmetry and sorting symbols
				nsol_trans_sym[j]++;
				// solutions up to sorting symbols
				nsol_trans_all[j] += s;
			}
			if (m != l) {
				for (int j=0; j<=searchlevel; j++) { 
					// solutions up to symmetry and sorting symbols
					nsol_smin_trans_sym[j]++;
					// solutions up to sorting symbols
					nsol_smin_trans_all[j] += s;
				}
			}
			if (m < 0) {
				for (int j=0; j<=searchlevel; j++) { 
					// solutions up to symmetry and sorting symbols
					nsol_min_trans_sym[j]++;
					// solutions up to sorting symbols
					nsol_min_trans_all[j] += s;
				}
			}
		}
	}
	abort_search = (nsol_sym[0] >= (16 << 20));
}

char process_solution_switch = 'S';

void process_solution (bool exact)
{
	for (int j=0; j<=searchlevel; j++) {
		nsol_found[j]++;
		nsol_bound[j] += exact;
	}
	
	if (!exact) return; // solution found is longer than bound
	
	switch (process_solution_switch) {
	  case 's': case 'S':
		show_solution (); break;
	  case 'c': case 'C':
		switch (SHOW) {
		  case 'l': case 'L':
			if (nsol_bound[searchlevel] != nsol_bound[searchlevel+1] + 1) {
				break;
			}
		  case 'a': case 'A':
			show_solution (); 
		}
		count_solution (); break;
	  case 'b': case 'B':
		show_solution (); count_solution (); break;
	}
}

// the (minimum) length of the longest synchronizing word
int bound = (N-1) * (N-1);

// the maximum number of symbols
int alphabet_size = 0X7FFFFFFF; // no maximum

void test_solution (const powerauto<N> &pmax, int discardlevel)
{
	for (int j=0; j<searchlevel; j++) {
		nsol_test[j]++;
	}
	
	int l = synchronization_stack[searchlevel-1];
	if (!SMIN) {
		for (int i=discardlevel; --i>=0; ) {
			powerauto<N> p(discard_stack[i]);
			p |= pmax;
			if (real_sync_length (p) == l) return;
		}
	} else {
		int m = -1;
		if (searchlevel > 1) m = synchronization_stack[searchlevel-2];
		for (int j=searchlevel-2; j>=0; j--) {
			if (m == l) return;
			int mm = sync_length_excl (searchlevel, symbol_stack, j);
			if ((m > mm && mm >= 0) || m < 0) m = mm;
		}
		if (m == l) return;
	}
	
	searchlevel--;
	process_solution (l == bound);
	searchlevel++;
}

// sort table of symbols (indexed) in decending order,
// with respect to the number of doubletons which reduce
// to a singleton, in the power automaton with the table
// symbol in addition to the symbols in the search path
void sort_by_descending_syncing_pairs (const pairauto<N> &cumul2, 
							const int *symbol, int *sortedsymbol)
{
	static int bucket[Nover2+1][powNN+1];
	static int bucketsize[Nover2+1];
	
	int bb = cumul2.syncing_pairs ();
	int b, i, j;
	// initialize the buckets
	for (b=Nover2; b>=0; b--) {
		bucketsize[b] = 0;
	}
	// fill the buckets
	for	(i=0; symbol[i]!=-1; i++) {
		int smb = symbol[i] & 0X7FFFFFFF;
		pairauto<N> p2 = pairautoplain[smb];
		p2 |= cumul2;
		b = p2.syncing_pairs ();
		if (b == bb) smb |= ~0X7FFFFFFF;
		bucket[b][bucketsize[b]] = smb;
		bucketsize[b]++;
	}
	// empty the buckets
	i = 0;
 	for (b=Nover2; b>=0; b--) {
		for (j=0; j<bucketsize[b]; j++) {
			sortedsymbol[i++] = bucket[b][j];
		}
	}
	sortedsymbol[i] = -1;
}

// sort table of symbols (indexed) in decending order,
// with respect to the number of doubletons which reduce
// to a singleton, in the power automaton with the table
// symbol in addition to the symbols in the search path
void sort_by_sync_length_bfs (const powerauto<N> &cumul, 
							const int *symbol, int *sortedsymbol,
							int discardlevel)
{
	static int bucket[(N-1)*(N-1)+1][powNN+1];
	static int bucketsize[(N-1)*(N-1)+1];
	powerauto<N> pmax = cumul;
	
	int bb = real_sync_length(cumul);
	int b, c, i, j;
	// initialize the buckets
	for (b=(N-1)*(N-1); b>=0; b--) {
		bucketsize[b] = 0;
	}
	// fill the buckets
	for	(i=0; symbol[i]!=-1; i++) {
		int smb = symbol[i] & 0X7FFFFFFF;
		powerauto<N> p (powerautocoded[smb]);
		powerauto<N> q = p; 
		p |= cumul;
		b = real_sync_length(p);
		if (b == bb) {
			q |= pmax;
			c = real_sync_length(q);
			if (c == bb) {
				pmax = q;
				b = 0;
			}
		}
		if (b > (N-1)*(N-1)) b = (N-1)*(N-1);
		bucket[b][bucketsize[b]] = smb;
		bucketsize[b]++;
	}
	// empty the buckets
	i = 0;
	for (b=1; b<=(N-1)*(N-1); b++) {
		for (j=0; j<bucketsize[b]; j++) {
			sortedsymbol[i++] = bucket[b][j];
		}
	}
	// and put candidate maximal solution on stack
	if (SMIN) {
		// try candidate semi-minimal solution
		test_solution (pmax, discardlevel);
	}
	for (j=0; j<bucketsize[0]; j++) {
		synchronization_stack[searchlevel] = bb;
		if (!SMIN) {
			symbol_stack[searchlevel++] = bucket[0][j];
		}
		sortedsymbol[i++] = bucket[0][j] | ~0X7FFFFFFF;
	}
	sortedsymbol[i] = -1;
	if (!SMIN) {
		// try candidate maximal solution
		test_solution (pmax, discardlevel);
		searchlevel -= bucketsize[0];
	}
}

// search for critical and supercritical synchronizing automata
// with arguments the symbols in the search path, the power
// automaton of these symbols, the doubleton automaton of these
// symbols, and the symmetries which are satisfied by all symbols
void search (const powerauto<N> &cumul, const pairauto<N> &cumul2,
			 const int *symbol, const int *symmetry, int discardlevel = 0)
{
	searchlevel++;
	recurcount[searchlevel]++;
	
	// use heap memory for arrays
	int *sortedsymbol = new int[powNN];
	int *newsymmetry = new int[factN];
	
	// test if the automaton is synchronizing
	if (cumul2.syncing_pairs () == Nover2) {
		assert (synchronization_stack[searchlevel-1] == cumul.sync_length_bfs (startsubset));
		// sort the symbols, to prioritize symbols which bring
		// the automaton of the search path faster to
		// shorter synchronization when added
		sort_by_sync_length_bfs (cumul, symbol, sortedsymbol, discardlevel);
		//searchlevel--;
		//process_solution (synchronization_stack[searchlevel] == bound);
		//searchlevel++;
	} else {
		// sort the symbols, to prioritize symbols which bring
		// the automaton of the search path faster to
		// synchronization when added
		sort_by_descending_syncing_pairs (cumul2, symbol, sortedsymbol);
	}
	
	if (searchlevel < alphabet_size && !abort_search) {
		// try all symbols as a new symbol one by one
		for (int i=0; sortedsymbol[i]>=0; i++) {
			// compute new power automaton
			powerauto<N> p (powerautocoded[sortedsymbol[i]]); 
			p |= cumul;
			// compute synchronization upper bound and test if it is
			// at least "bound"
			int sync_upper_bound_of_p = p.sync_upper_bound (startsubset);
			
			if (sync_upper_bound_of_p >= bound) {
				// compute new doubleton automaton 
				pairauto<N> p2 = pairautoplain[sortedsymbol[i]];
				p2 |= cumul2;
				// compute how many pairs synchronize
				int syncing_pairs_of_p2 = p2.syncing_pairs ();
				// add symbol i to search path
				symbol_stack[searchlevel] = sortedsymbol[i];
				// store synchronization length, -1 means not synchronizing
				synchronization_stack[searchlevel] = -1;
				// test if automaton is synchronizing
				if (syncing_pairs_of_p2 == Nover2) {
					// solution found, because the synchronization
					// upper bound is sharp for synchronizing automata
					synchronization_stack[searchlevel] = sync_upper_bound_of_p;
				}
				// go into recursion
				// symmetry reduction: the symmetries which are not
				// satisfied by the new symbol are removed
				strip_symmetries (sortedsymbol[i], symmetry, newsymmetry);
				// in the recursion, only try the symbols which have not
				// been tried here thus far
				search (p, p2, sortedsymbol + i + 1, newsymmetry,
						discardlevel);
				if (abort_search) break;
			}
			// symmetry reduction: symmetrically equivalent conjugates
			// of the new symbol are removed
			strip_conjugates_of_first (symmetry, sortedsymbol + i,
				discardlevel, sync_upper_bound_of_p >= bound);
		}
	}
	
	delete[] newsymmetry;
	delete[] sortedsymbol;
	
	searchlevel--;
	return;
}

void print_nsol (const long long int *nsol, const char *s)
{
	printf ("%s = %lld", s, nsol[0] - nsol[1]);
	if (nsol[0]) {
		for (int i=1; nsol[i]; i++) {
			printf (" + %lld", nsol[i] - nsol[i+1]);
		}
		printf (" = %lld", nsol[0]);
	}
	printf ("\n");
}

void print_recurcount (const char *s)
{
	printf ("%s = %lld", s, recurcount[0]);
	long long sc = recurcount[0];
	for (int i=1; recurcount[i]; i++) {
		printf (" + %lld", recurcount[i]);
		sc += recurcount[i];
	}
	printf (" = %lld\n", sc);
}

int main (int argc, char *argv[])
{
	const char *arg = (argc > 1) ? argv[1] : "";
	if (strchr (arg, 's') != NULL || strchr (arg, 'S') != NULL) {
		SMIN = true;
	}
	if (strchr (arg, 'l') != NULL || strchr (arg, 'L') != NULL) {
		SHOW = 'L';
	}
	if (strchr (arg, 'a') != NULL || strchr (arg, 'A') != NULL) {
		SHOW = 'A';
	}
	
	// prepare search (make tables)
	clock_t t = clock ();
	printf ("N = %d, preparing\n", N);
	init (); 
	printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
	printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	// search for DFAs which reach the Cerny bound (or beyond)
	syncing_pairs_calls = 0;
	sync_upper_bound_calls = sync_length_calls = 0;
	t = clock ();
	printf ("N = %d, bound = %d, %s only\n", N, bound, 
			SMIN ? "semi-min" : "max");
	search (startcumul, startcumul2, startsymbol, startsymmetry);
	print_nsol (nsol_test, "nsol_test");
	print_nsol (nsol_found, "nsol_found");
	print_nsol (nsol_bound, "nsol_bound");
	print_recurcount ("search calls");
	printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
	printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	// search for DFAs for which the length of longest path 
	// from a subset of size s to a singleton is at least as 
	// large as this length for the Cerny automaton
	process_solution_switch = 'B';
	for (int s=N; s>1; s--) {
		bound = 2 * N - s * ((N + s - 1) / s) - 1;
		bound = (N - 1) * (N - 1) - ((N - 1) / s) * bound;
		initsubset (s);
		for (int i=0; i<=powNN; i++) {
			recurcount[i] = 0;
			nsol_test[i] = 0;
			nsol_found[i] = 0;
			nsol_bound[i] = 0;
			nsol_sym[i] = 0;
			nsol_all[i] = 0;
			nsol_smin_sym[i] = 0;
			nsol_smin_all[i] = 0;
			nsol_min_sym[i] = 0;
			nsol_min_all[i] = 0;
			nsol_trans_sym[i] = 0;
			nsol_trans_all[i] = 0;
			nsol_smin_trans_sym[i] = 0;
			nsol_smin_trans_all[i] = 0;
			nsol_min_trans_sym[i] = 0;
			nsol_min_trans_all[i] = 0;
		}
		syncing_pairs_calls = 0;
		sync_upper_bound_calls = sync_length_calls = 0;
		t = clock ();
		printf ("N = %d, S = %d, bound = %d, %s only\n", N, s, bound,
				SMIN ? "semi-min" : "max");
		search (startcumul, startcumul2, startsymbol, startsymmetry);
		print_nsol (nsol_test, "nsol_test");
		print_nsol (nsol_found, "nsol_found");
		print_nsol (nsol_bound, "nsol_bound");
		print_nsol (nsol_sym, "nsol_sym");
		print_nsol (nsol_all, "nsol_all");
		print_nsol (nsol_smin_sym, "nsol_smin_sym");
		print_nsol (nsol_smin_all, "nsol_smin_all");
		print_nsol (nsol_min_sym, "nsol_min_sym");
		print_nsol (nsol_min_all, "nsol_min_all");
		print_nsol (nsol_trans_sym, "nsol_trans_sym");
		print_nsol (nsol_trans_all, "nsol_trans_all");
		print_nsol (nsol_smin_trans_sym, "nsol_smin_trans_sym");
		print_nsol (nsol_smin_trans_all, "nsol_smin_trans_all");
		print_nsol (nsol_min_trans_sym, "nsol_min_trans_sym");
		print_nsol (nsol_min_trans_all, "nsol_min_trans_all");
		print_recurcount ("search calls");
		printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
		printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
				sync_upper_bound_calls, sync_length_calls,
				sync_upper_bound_calls + sync_length_calls);
		printf ("time = %f\n\n", (clock() - t)/1000000.0);
		fflush (stdout);
		solutions.clear ();
	}
	
	// search for DFAs with large synchronization
	// large enough to find only a few automata
	initsubset (N);
	process_solution_switch = 'C';
	bound = (N-1) * (N-1);
	while (bound) {
		for (int i=0; i<=powNN; i++) {
			recurcount[i] = 0;
			nsol_test[i] = 0;
			nsol_found[i] = 0;
			nsol_bound[i] = 0;
			nsol_sym[i] = 0;
			nsol_all[i] = 0;
			nsol_smin_sym[i] = 0;
			nsol_smin_all[i] = 0;
			nsol_min_sym[i] = 0;
			nsol_min_all[i] = 0;
			nsol_trans_sym[i] = 0;
			nsol_trans_all[i] = 0;
			nsol_smin_trans_sym[i] = 0;
			nsol_smin_trans_all[i] = 0;
			nsol_min_trans_sym[i] = 0;
			nsol_min_trans_all[i] = 0;
		}
		syncing_pairs_calls = 0;
		sync_upper_bound_calls = sync_length_calls = 0;
		t = clock ();
		printf ("N = %d, bound = %d, %s only\n", N, bound,
				SMIN ? "semi-min" : "max");
		search (startcumul, startcumul2, startsymbol, startsymmetry);
		print_nsol (nsol_test, "nsol_test");
		print_nsol (nsol_found, "nsol_found");
		print_nsol (nsol_bound, "nsol_bound");
		print_nsol (nsol_sym, "nsol_sym");
		print_nsol (nsol_all, "nsol_all");
		print_nsol (nsol_smin_sym, "nsol_smin_sym");
		print_nsol (nsol_smin_all, "nsol_smin_all");
		print_nsol (nsol_min_sym, "nsol_min_sym");
		print_nsol (nsol_min_all, "nsol_min_all");
		print_nsol (nsol_trans_sym, "nsol_trans_sym");
		print_nsol (nsol_trans_all, "nsol_trans_all");
		print_nsol (nsol_smin_trans_sym, "nsol_smin_trans_sym");
		print_nsol (nsol_smin_trans_all, "nsol_smin_trans_all");
		print_nsol (nsol_min_trans_sym, "nsol_min_trans_sym");
		print_nsol (nsol_min_trans_all, "nsol_min_trans_all");
		print_recurcount ("search calls");
		printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
		printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
				sync_upper_bound_calls, sync_length_calls,
				sync_upper_bound_calls + sync_length_calls);
		printf ("time = %f\n\n", (clock() - t)/1000000.0);
		fflush (stdout);
		solutions.clear ();
		if (abort_search) break;
		bound--; 
	}
	abort_search = false;
	
	return 0;
}

#pragma GCC pop_options


